Resummation of diagrammatic series with zero convergence radius for strongly correlated fermions

We demonstrate that summing up series of Feynman diagrams can yield unbiased accurate results for strongly-correlated fermions even when the convergence radius vanishes. We consider the unitary Fermi gas, a model of non-relativistic fermions in three-dimensional continuous space. Diagrams are built from partially-dressed or fully-dressed propagators of single particles and pairs. The series is resummed by a conformal-Borel transformation that incorporates the large-order behavior and the analytic structure in the Borel plane, which are found by the instanton approach. We report highly accurate numerical results for the equation of state in the normal unpolarized regime, and reconcile experimental data with the theoretically conjectured fourth virial coefficient.

==> anc/pressure.txt <==
 # beta*mu  F(beta*mu)=P(mu,T)*lambda^3/T  F_low F_up
 #   Here, F_low (resp. F_up) is the lower (resp. upper) limit of the uncertainty region.
 -1.499625000000E+00  4.928031863826E-01  4.926507430331E-01  4.929556313559E-01
 -1.499250000000E+00  4.930033673394E-01  4.928509238943E-01  4.931558172739E-01
 -1.498875000000E+00  4.932036330605E-01  4.930511895100E-01  4.933560912005E-01
 -1.498500000000E+00  4.934039835852E-01  4.932515399147E-01  4.935564531723E-01
 -1.498125000000E+00  4.936044189529E-01  4.934519751429E-01  4.937569032261E-01
 -1.497750000000E+00  4.938049391981E-01  4.936524952240E-01  4.939574413938E-01
 -1.497375000000E+00  4.940055443651E-01  4.938531001976E-01  4.941580677169E-01
 -1.497000000000E+00  4.942062344883E-01  4.940537900931E-01  4.943587822275E-01
 -1.496625000000E+00  4.944070096024E-01  4.942545649403E-01  4.945595849574E-01
 -1.496250000000E+00  4.946078697515E-01  4.944554247784E-01  4.947604759482E-01
 -1.495875000000E+00  4.948088149702E-01  4.946563696372E-01  4.949614552318E-01
 -1.495500000000E+00  4.950098452980E-01  4.948573995510E-01  4.951625228451E-01
 -1.495125000000E+00  4.952109607743E-01  4.950585145545E-01  4.953636788248E-01
 -1.494750000000E+00  4.954121614337E-01  4.952597146772E-01  4.955649232028E-01
 -1.494375000000E+00  4.956134473156E-01  4.954609999538E-01  4.957662560160E-01
 -1.494000000000E+00  4.958148184596E-01  4.956623704186E-01  4.959676773012E-01
 -1.493625000000E+00  4.960162749050E-01  4.958638261062E-01  4.961691870952E-01
 -1.493250000000E+00  4.962178166866E-01  4.960653670464E-01  4.963707854299E-01
 -1.492875000000E+00  4.964194438486E-01  4.962669932784E-01  4.965724723470E-01
 -1.492500000000E+00  4.966211564209E-01  4.964687048272E-01  4.967742478737E-01
 -1.492125000000E+00  4.968229544479E-01  4.966705017320E-01  4.969761120516E-01
 -1.491750000000E+00  4.970248379690E-01  4.968723840276E-01  4.971780649176E-01
 -1.491375000000E+00  4.972268070190E-01  4.970743517434E-01  4.973801065037E-01
 -1.491000000000E+00  4.974288616374E-01  4.972764049143E-01  4.975822368466E-01
 -1.490625000000E+00  4.976310018589E-01  4.974785435697E-01  4.977844559786E-01
 -1.490250000000E+00  4.978332277280E-01  4.976807677492E-01  4.979867639412E-01
 -1.489875000000E+00  4.980355392793E-01  4.978830774826E-01  4.981891607665E-01
 -1.489500000000E+00  4.982379365524E-01  4.980854728042E-01  4.983916464913E-01
 -1.489125000000E+00  4.984404195870E-01  4.982879537488E-01  4.985942211526E-01
 -1.488750000000E+00  4.986429884178E-01  4.984905203461E-01  4.987968847824E-01
 -1.488375000000E+00  4.988456430845E-01  4.986931726307E-01  4.989996374176E-01
 -1.488000000000E+00  4.990483836266E-01  4.988959106371E-01  4.992024790951E-01
 -1.487625000000E+00  4.992512100838E-01  4.990987344000E-01  4.994054098518E-01
 -1.487250000000E+00  4.994541224958E-01  4.993016439540E-01  4.996084297246E-01
 -1.486875000000E+00  4.996571208973E-01  4.995046393289E-01  4.998115387456E-01
 -1.486500000000E+00  4.998602053280E-01  4.997077205592E-01  5.000147369517E-01
 -1.486125000000E+00  5.000633758277E-01  4.999108876796E-01  5.002180243799E-01
 -1.485750000000E+00  5.002666324360E-01  5.001141407248E-01  5.004214010671E-01
 -1.485375000000E+00  5.004699751877E-01  5.003174797244E-01  5.006248670454E-01
 -1.485000000000E+00  5.006734041226E-01  5.005209047132E-01  5.008284223517E-01
 -1.484625000000E+00  5.008769192804E-01  5.007244157258E-01  5.010320670231E-01
 -1.484250000000E+00  5.010805207008E-01  5.009280127969E-01  5.012358010964E-01
 -1.483875000000E+00  5.012842084187E-01  5.011316959562E-01  5.014396246039E-01
 -1.483500000000E+00  5.014879824787E-01  5.013354652432E-01  5.016435375872E-01
 -1.483125000000E+00  5.016918429158E-01  5.015393206878E-01  5.018475400786E-01
 -1.482750000000E+00  5.018957897697E-01  5.017432623247E-01  5.020516321151E-01
 -1.482375000000E+00  5.020998230753E-01  5.019472901836E-01  5.022558137288E-01
 -1.482000000000E+00  5.023039428774E-01  5.021514043041E-01  5.024600849616E-01
 -1.481625000000E+00  5.025081492107E-01  5.023556047161E-01  5.026644458456E-01
 -1.481250000000E+00  5.027124421152E-01  5.025598914542E-01  5.028688964178E-01
 -1.480875000000E+00  5.029168216307E-01  5.027642645531E-01  5.030734367152E-01
 -1.480500000000E+00  5.031212877922E-01  5.029687240426E-01  5.032780667701E-01
 -1.480125000000E+00  5.033258406444E-01  5.031732699624E-01  5.034827866243E-01
 -1.479750000000E+00  5.035304802222E-01  5.033779023423E-01  5.036875963101E-01
 -1.479375000000E+00  5.037352065656E-01  5.035826212170E-01  5.038924958644E-01
 -1.479000000000E+00  5.039400197144E-01  5.037874266212E-01  5.040974853243E-01
 -1.478625000000E+00  5.041449197036E-01  5.039923185848E-01  5.043025647220E-01
 -1.478250000000E+00  5.043499065781E-01  5.041972971474E-01  5.045077340995E-01
 -1.477875000000E+00  5.045549803728E-01  5.044023623388E-01  5.047129934889E-01
 -1.477500000000E+00  5.047601411277E-01  5.046075141938E-01  5.049183429274E-01
 -1.477125000000E+00  5.049653888828E-01  5.048127527473E-01  5.051237824520E-01
 -1.476750000000E+00  5.051707236730E-01  5.050180780289E-01  5.053293120949E-01
 -1.476375000000E+00  5.053761455384E-01  5.052234900736E-01  5.055349318934E-01
 -1.476000000000E+00  5.055816545238E-01  5.054289889209E-01  5.057406418892E-01
 -1.475625000000E+00  5.057872506643E-01  5.056345746007E-01  5.059464421147E-01
 -1.475250000000E+00  5.059929339999E-01  5.058402471479E-01  5.061523326070E-01
 -1.474875000000E+00  5.061987045656E-01  5.060460065923E-01  5.063583133984E-01
 -1.474500000000E+00  5.064045624065E-01  5.062518529736E-01  5.065643845308E-01
 -1.474125000000E+00  5.066105075576E-01  5.064577863217E-01  5.067705460366E-01
 -1.473750000000E+00  5.068165400589E-01  5.066638066713E-01  5.069767979528E-01
 -1.473375000000E+00  5.070226599506E-01  5.068699140574E-01  5.071831403167E-01
 -1.473000000000E+00  5.072288672725E-01  5.070761085147E-01  5.073895731653E-01
 -1.472625000000E+00  5.074351620601E-01  5.072823900732E-01  5.075960965310E-01
 -1.472250000000E+00  5.076415443532E-01  5.074887587676E-01  5.078027104509E-01
 -1.471875000000E+00  5.078480141969E-01  5.076952146377E-01  5.080094149672E-01
 -1.471500000000E+00  5.080545716264E-01  5.079017577134E-01  5.082162101120E-01
 -1.471125000000E+00  5.082612166768E-01  5.081083880247E-01  5.084230959177E-01
 -1.470750000000E+00  5.084679493933E-01  5.083151056113E-01  5.086300724265E-01
 -1.470375000000E+00  5.086747698159E-01  5.085219105080E-01  5.088371396754E-01
 -1.470000000000E+00  5.088816779798E-01  5.087288027449E-01  5.090442976968E-01
 -1.469625000000E+00  5.090886739253E-01  5.089357823567E-01  5.092515465280E-01
 -1.469250000000E+00  5.092957576925E-01  5.091428493783E-01  5.094588862062E-01
 -1.468875000000E+00  5.095029293215E-01  5.093500038446E-01  5.096663167685E-01
 -1.468500000000E+00  5.097101888476E-01  5.095572457856E-01  5.098738382474E-01
 -1.468125000000E+00  5.099175363159E-01  5.097645752410E-01  5.100814506849E-01
 -1.467750000000E+00  5.101249717618E-01  5.099719922408E-01  5.102891541135E-01
 -1.467375000000E+00  5.103324952253E-01  5.101794968200E-01  5.104969485703E-01
 -1.467000000000E+00  5.105401067469E-01  5.103870890133E-01  5.107048340927E-01
 -1.466625000000E+00  5.107478063666E-01  5.105947688558E-01  5.109128107179E-01
 -1.466250000000E+00  5.109555941247E-01  5.108025363823E-01  5.111208784832E-01
 -1.465875000000E+00  5.111634700566E-01  5.110103916228E-01  5.113290374209E-01
 -1.465500000000E+00  5.113714342074E-01  5.112183346171E-01  5.115372875733E-01
 -1.465125000000E+00  5.115794866126E-01  5.114263653952E-01  5.117456289728E-01
 -1.464750000000E+00  5.117876273123E-01  5.116344839922E-01  5.119540616566E-01
 -1.464375000000E+00  5.119958563470E-01  5.118426904428E-01  5.121625856620E-01
 -1.464000000000E+00  5.122041737568E-01  5.120509847821E-01  5.123712010264E-01
 -1.463625000000E+00  5.124125795773E-01  5.122593670401E-01  5.125799077822E-01
 -1.463250000000E+00  5.126210738536E-01  5.124678372566E-01  5.127887059716E-01
 -1.462875000000E+00  5.128296566212E-01  5.126763954616E-01  5.129975956271E-01
 -1.462500000000E+00  5.130383279204E-01  5.128850416902E-01  5.132065767860E-01
 -1.462125000000E+00  5.132470877916E-01  5.130937759773E-01  5.134156494856E-01
 -1.461750000000E+00  5.134559362752E-01  5.133025983579E-01  5.136248137632E-01
 -1.461375000000E+00  5.136648734115E-01  5.135115088669E-01  5.138340696563E-01
 -1.461000000000E+00  5.138738992361E-01  5.137205075343E-01  5.140434171973E-01
 -1.460625000000E+00  5.140830137942E-01  5.139295944002E-01  5.142528564285E-01
 -1.460250000000E+00  5.142922171213E-01  5.141387694945E-01  5.144623873823E-01
 -1.459875000000E+00  5.145015092579E-01  5.143480328523E-01  5.146720100961E-01
 -1.459500000000E+00  5.147108902444E-01  5.145573845086E-01  5.148817246074E-01
 -1.459125000000E+00  5.149203601213E-01  5.147668244983E-01  5.150915309534E-01
 -1.458750000000E+00  5.151299189289E-01  5.149763528565E-01  5.153014291717E-01
 -1.458375000000E+00  5.153395667078E-01  5.151859696181E-01  5.155114192995E-01
 -1.458000000000E+00  5.155493034936E-01  5.153956748133E-01  5.157215013695E-01
 -1.457625000000E+00  5.157591293315E-01  5.156054684821E-01  5.159316754240E-01
 -1.457250000000E+00  5.159690442573E-01  5.158153506544E-01  5.161419414954E-01
 -1.456875000000E+00  5.161790483114E-01  5.160253213655E-01  5.163522996213E-01
 -1.456500000000E+00  5.163891415344E-01  5.162353806503E-01  5.165627498389E-01
 -1.456125000000E+00  5.165993239668E-01  5.164455285438E-01  5.167732921859E-01
 -1.455750000000E+00  5.168095956490E-01  5.166557650811E-01  5.169839266996E-01
 -1.455375000000E+00  5.170199566218E-01  5.168660902973E-01  5.171946534175E-01
 -1.455000000000E+00  5.172304069206E-01  5.170765042225E-01  5.174054723722E-01
 -1.454625000000E+00  5.174409465911E-01  5.172870068966E-01  5.176163836060E-01
 -1.454250000000E+00  5.176515756688E-01  5.174975983499E-01  5.178273871515E-01
 -1.453875000000E+00  5.178622941944E-01  5.177082786174E-01  5.180384830463E-01
 -1.453500000000E+00  5.180731022085E-01  5.179190477342E-01  5.182496713277E-01
 -1.453125000000E+00  5.182839997517E-01  5.181299057354E-01  5.184609520332E-01
 -1.452750000000E+00  5.184949868646E-01  5.183408526561E-01  5.186723252005E-01
 -1.452375000000E+00  5.187060635879E-01  5.185518885313E-01  5.188837908670E-01
 -1.452000000000E+00  5.189172299622E-01  5.187630133962E-01  5.190953490701E-01
 -1.451625000000E+00  5.191284860232E-01  5.189742272809E-01  5.193069998426E-01
 -1.451250000000E+00  5.193398318165E-01  5.191855302256E-01  5.195187432268E-01
 -1.450875000000E+00  5.195512673780E-01  5.193969222603E-01  5.197305792555E-01
 -1.450500000000E+00  5.197627927482E-01  5.196084034202E-01  5.199425079660E-01
 -1.450125000000E+00  5.199744079729E-01  5.198199737454E-01  5.201545294009E-01
 -1.449750000000E+00  5.201861130877E-01  5.200316332660E-01  5.203666435929E-01
 -1.449375000000E+00  5.203979081335E-01  5.202433820172E-01  5.205788505794E-01
 -1.449000000000E+00  5.206097931460E-01  5.204552200293E-01  5.207911503932E-01
 -1.448625000000E+00  5.208217681710E-01  5.206671473423E-01  5.210035430767E-01
 -1.448250000000E+00  5.210338332491E-01  5.208791639913E-01  5.212160286675E-01
 -1.447875000000E+00  5.212459884211E-01  5.210912700115E-01  5.214286072032E-01
 -1.447500000000E+00  5.214582337229E-01  5.213034654331E-01  5.216412787165E-01
 -1.447125000000E+00  5.216705691954E-01  5.215157502914E-01  5.218540432449E-01
 -1.446750000000E+00  5.218829948841E-01  5.217281246264E-01  5.220669008310E-01
 -1.446375000000E+00  5.220955108249E-01  5.219405884684E-01  5.222798515076E-01
 -1.446000000000E+00  5.223081170588E-01  5.221531418525E-01  5.224928953121E-01
 -1.445625000000E+00  5.225208136266E-01  5.223657848140E-01  5.227060322822E-01
 -1.445250000000E+00  5.227336005690E-01  5.225785173880E-01  5.229192624556E-01
 -1.444875000000E+00  5.229464779270E-01  5.227913396098E-01  5.231325858699E-01
 -1.444500000000E+00  5.231594457413E-01  5.230042515145E-01  5.233460025628E-01
 -1.444125000000E+00  5.233725040529E-01  5.232172531373E-01  5.235595125718E-01
 -1.443750000000E+00  5.235856528978E-01  5.234303445086E-01  5.237731159298E-01
 -1.443375000000E+00  5.237988923217E-01  5.236435256685E-01  5.239868126792E-01
 -1.443000000000E+00  5.240122223656E-01  5.238567966522E-01  5.242006028578E-01
 -1.442625000000E+00  5.242256430654E-01  5.240701574901E-01  5.244144864984E-01
 -1.442250000000E+00  5.244391544621E-01  5.242836082173E-01  5.246284636386E-01
 -1.441875000000E+00  5.246527566016E-01  5.244971488740E-01  5.248425343210E-01
 -1.441500000000E+00  5.248664495199E-01  5.247107794906E-01  5.250566985784E-01
 -1.441125000000E+00  5.250802332578E-01  5.249245001023E-01  5.252709564485E-01
 -1.440750000000E+00  5.252941078566E-01  5.251383107444E-01  5.254853079690E-01
 -1.440375000000E+00  5.255080733570E-01  5.253522114521E-01  5.256997531777E-01
 -1.440000000000E+00  5.257221298001E-01  5.255662022606E-01  5.259142921121E-01
 -1.439625000000E+00  5.259362772268E-01  5.257802832054E-01  5.261289248102E-01
 -1.439250000000E+00  5.261505156783E-01  5.259944543216E-01  5.263436513095E-01
 -1.438875000000E+00  5.263648451956E-01  5.262087156445E-01  5.265584716479E-01
 -1.438500000000E+00  5.265792658195E-01  5.264230672094E-01  5.267733858631E-01
 -1.438125000000E+00  5.267937775865E-01  5.266375090467E-01  5.269883939878E-01
 -1.437750000000E+00  5.270083805422E-01  5.268520411966E-01  5.272034960649E-01
 -1.437375000000E+00  5.272230747231E-01  5.270666636895E-01  5.274186921272E-01
 -1.437000000000E+00  5.274378601749E-01  5.272813765657E-01  5.276339822172E-01
 -1.436625000000E+00  5.276527369340E-01  5.274961798554E-01  5.278493663680E-01
 -1.436250000000E+00  5.278677050463E-01  5.277110735990E-01  5.280648446221E-01
 -1.435875000000E+00  5.280827645480E-01  5.279260578269E-01  5.282804170125E-01
 -1.435500000000E+00  5.282979154852E-01  5.281411325793E-01  5.284960835819E-01
 -1.435125000000E+00  5.285131578940E-01  5.283562978866E-01  5.287118443632E-01
 -1.434750000000E+00  5.287284918157E-01  5.285715537841E-01  5.289276993941E-01
 -1.434375000000E+00  5.289439172914E-01  5.287869003073E-01  5.291436487126E-01
 -1.434000000000E+00  5.291594343622E-01  5.290023374915E-01  5.293596923563E-01
 -1.433625000000E+00  5.293750430743E-01  5.292178653769E-01  5.295758303681E-01
 -1.433250000000E+00  5.295907434639E-01  5.294334839939E-01  5.297920627809E-01
 -1.432875000000E+00  5.298065355722E-01  5.296491933780E-01  5.300083896326E-01
 -1.432500000000E+00  5.300224194405E-01  5.298649935646E-01  5.302248109609E-01
 -1.432125000000E+00  5.302383951099E-01  5.300808845889E-01  5.304413268037E-01
 -1.431750000000E+00  5.304544626218E-01  5.302968664864E-01  5.306579371989E-01
 -1.431375000000E+00  5.306706220124E-01  5.305129392876E-01  5.308746421794E-01
 -1.431000000000E+00  5.308868733278E-01  5.307291030328E-01  5.310914417881E-01
 -1.430625000000E+00  5.311032166095E-01  5.309453577573E-01  5.313083360628E-01
 -1.430250000000E+00  5.313196518986E-01  5.311617034965E-01  5.315253250414E-01
 -1.429875000000E+00  5.315361792364E-01  5.313781402860E-01  5.317424087618E-01
 -1.429500000000E+00  5.317527986642E-01  5.315946681610E-01  5.319595872619E-01
 -1.429125000000E+00  5.319695102185E-01  5.318112871521E-01  5.321768605747E-01
 -1.428750000000E+00  5.321863139455E-01  5.320279972997E-01  5.323942287430E-01
 -1.428375000000E+00  5.324032098865E-01  5.322447986391E-01  5.326116918047E-01
 -1.428000000000E+00  5.326201980779E-01  5.324616912009E-01  5.328292497928E-01
 -1.427625000000E+00  5.328372785660E-01  5.326786750255E-01  5.330469027503E-01
 -1.427250000000E+00  5.330544513921E-01  5.328957501482E-01  5.332646507150E-01
 -1.426875000000E+00  5.332717165929E-01  5.331129165996E-01  5.334824937199E-01
 -1.426500000000E+00  5.334890742144E-01  5.333301744202E-01  5.337004318080E-01
 -1.426125000000E+00  5.337065242933E-01  5.335475236404E-01  5.339184650122E-01
 -1.425750000000E+00  5.339240668758E-01  5.337649643006E-01  5.341365933755E-01
 -1.425375000000E+00  5.341417020034E-01  5.339824964363E-01  5.343548169358E-01
 -1.425000000000E+00  5.343594297126E-01  5.342001200781E-01  5.345731357262E-01
 -1.424625000000E+00  5.345772500497E-01  5.344178352663E-01  5.347915497896E-01
 -1.424250000000E+00  5.347951630514E-01  5.346356420315E-01  5.350100591591E-01
 -1.423875000000E+00  5.350131687638E-01  5.348535404142E-01  5.352286638775E-01
 -1.423500000000E+00  5.352312672238E-01  5.350715304449E-01  5.354473639780E-01
 -1.423125000000E+00  5.354494584776E-01  5.352896121641E-01  5.356661595034E-01
 -1.422750000000E+00  5.356677425618E-01  5.355077856023E-01  5.358850504870E-01
 -1.422375000000E+00  5.358861195228E-01  5.357260507999E-01  5.361040369716E-01
 -1.422000000000E+00  5.361045894022E-01  5.359444077926E-01  5.363231189952E-01
 -1.421625000000E+00  5.363231522366E-01  5.361628566108E-01  5.365422965910E-01
 -1.421250000000E+00  5.365418080725E-01  5.363813972951E-01  5.367615698020E-01
 -1.420875000000E+00  5.367605569464E-01  5.366000298760E-01  5.369809386612E-01
 -1.420500000000E+00  5.369793989050E-01  5.368187543941E-01  5.372004032117E-01
 -1.420125000000E+00  5.371983339847E-01  5.370375708799E-01  5.374199634865E-01
 -1.419750000000E+00  5.374173622322E-01  5.372564793739E-01  5.376396195288E-01
 -1.419375000000E+00  5.376364836842E-01  5.374754799068E-01  5.378593713715E-01
 -1.419000000000E+00  5.378556983871E-01  5.376945725190E-01  5.380792190578E-01
 -1.418625000000E+00  5.380750063825E-01  5.379137572462E-01  5.382991626258E-01
 -1.418250000000E+00  5.382944077073E-01  5.381330341189E-01  5.385192021085E-01
 -1.417875000000E+00  5.385139024079E-01  5.383524031777E-01  5.387393375490E-01
 -1.417500000000E+00  5.387334905260E-01  5.385718644581E-01  5.389595689855E-01
 -1.417125000000E+00  5.389531720984E-01  5.387914179908E-01  5.391798964511E-01
 -1.416750000000E+00  5.391729471717E-01  5.390110638164E-01  5.394003199888E-01
 -1.416375000000E+00  5.393928157875E-01  5.392308019703E-01  5.396208396369E-01
 -1.416000000000E+00  5.396127779875E-01  5.394506324884E-01  5.398414554334E-01
 -1.415625000000E+00  5.398328338086E-01  5.396705554011E-01  5.400621674115E-01
 -1.415250000000E+00  5.400529832974E-01  5.398905707491E-01  5.402829756143E-01
 -1.414875000000E+00  5.402732264956E-01  5.401106785680E-01  5.405038800800E-01
 -1.414500000000E+00  5.404935634450E-01  5.403308788934E-01  5.407248808467E-01
 -1.414125000000E+00  5.407139941873E-01  5.405511717610E-01  5.409459779527E-01
 -1.413750000000E+00  5.409345187643E-01  5.407715572063E-01  5.411671714360E-01
 -1.413375000000E+00  5.411551372178E-01  5.409920352651E-01  5.413884613348E-01
 -1.413000000000E+00  5.413758495895E-01  5.412126059729E-01  5.416098476874E-01
 -1.412625000000E+00  5.415966559213E-01  5.414332693654E-01  5.418313305319E-01
 -1.412250000000E+00  5.418175562551E-01  5.416540254784E-01  5.420529099065E-01
 -1.411875000000E+00  5.420385506325E-01  5.418748743473E-01  5.422745858495E-01
 -1.411500000000E+00  5.422596390954E-01  5.420958160080E-01  5.424963583991E-01
 -1.411125000000E+00  5.424808216858E-01  5.423168504961E-01  5.427182275934E-01
 -1.410750000000E+00  5.427020984454E-01  5.425379778473E-01  5.429401934706E-01
 -1.410375000000E+00  5.429234694211E-01  5.427591981022E-01  5.431622560741E-01
 -1.410000000000E+00  5.431449346497E-01  5.429805112915E-01  5.433844154370E-01
 -1.409625000000E+00  5.433664941733E-01  5.432019174509E-01  5.436066715976E-01
 -1.409250000000E+00  5.435881480386E-01  5.434234166211E-01  5.438290245991E-01
 -1.408875000000E+00  5.438098962826E-01  5.436450088329E-01  5.440514744749E-01
 -1.408500000000E+00  5.440317389522E-01  5.438666941269E-01  5.442740212680E-01
 -1.408125000000E+00  5.442536760843E-01  5.440884725338E-01  5.444966650119E-01
 -1.407750000000E+00  5.444757077259E-01  5.443103440944E-01  5.447194057498E-01
 -1.407375000000E+00  5.446978339190E-01  5.445323088443E-01  5.449422435199E-01
 -1.407000000000E+00  5.449200547005E-01  5.447543668145E-01  5.451651783557E-01
 -1.406625000000E+00  5.451423701173E-01  5.449765180454E-01  5.453882103003E-01
 -1.406250000000E+00  5.453647802116E-01  5.451987625729E-01  5.456113393920E-01
 -1.405875000000E+00  5.455872850252E-01  5.454211004328E-01  5.458345656692E-01
 -1.405500000000E+00  5.458098846002E-01  5.456435316607E-01  5.460578891701E-01
 -1.405125000000E+00  5.460325789786E-01  5.458660562925E-01  5.462813099332E-01
 -1.404750000000E+00  5.462553682025E-01  5.460886743639E-01  5.465048279967E-01
 -1.404375000000E+00  5.464782523139E-01  5.463113859107E-01  5.467284433989E-01
 -1.404000000000E+00  5.467012313598E-01  5.465341909735E-01  5.469521561832E-01
 -1.403625000000E+00  5.469243053774E-01  5.467570895833E-01  5.471759663830E-01
 -1.403250000000E+00  5.471474744086E-01  5.469800817759E-01  5.473998740366E-01
 -1.402875000000E+00  5.473707385007E-01  5.472031675919E-01  5.476238791873E-01
 -1.402500000000E+00  5.475940976907E-01  5.474263470622E-01  5.478479818686E-01
 -1.402125000000E+00  5.478175520257E-01  5.476496202275E-01  5.480721821237E-01
 -1.401750000000E+00  5.480411015429E-01  5.478729871188E-01  5.482964799861E-01
 -1.401375000000E+00  5.482647462893E-01  5.480964477768E-01  5.485208754992E-01
 -1.401000000000E+00  5.484884863072E-01  5.483200022373E-01  5.487453687014E-01
 -1.400625000000E+00  5.487123216387E-01  5.485436505360E-01  5.489699596309E-01
 -1.400250000000E+00  5.489362523259E-01  5.487673927090E-01  5.491946483263E-01
 -1.399875000000E+00  5.491602784111E-01  5.489912287919E-01  5.494194348260E-01
 -1.399500000000E+00  5.493843999364E-01  5.492151588207E-01  5.496443191684E-01
 -1.399125000000E+00  5.496086169441E-01  5.494391828311E-01  5.498693013919E-01
 -1.398750000000E+00  5.498329294813E-01  5.496633008640E-01  5.500943815399E-01
 -1.398375000000E+00  5.500573375854E-01  5.498875129503E-01  5.503195596458E-01
 -1.398000000000E+00  5.502818413034E-01  5.501118191308E-01  5.505448357532E-01
 -1.397625000000E+00  5.505064406728E-01  5.503362194363E-01  5.507702098955E-01
 -1.397250000000E+00  5.507311357406E-01  5.505607139078E-01  5.509956821161E-01
 -1.396875000000E+00  5.509559265493E-01  5.507853025811E-01  5.512212524535E-01
 -1.396500000000E+00  5.511808131411E-01  5.510099854921E-01  5.514469209461E-01
 -1.396125000000E+00  5.514057955583E-01  5.512347626767E-01  5.516726876324E-01
 -1.395750000000E+00  5.516308738432E-01  5.514596341707E-01  5.518985525510E-01
 -1.395375000000E+00  5.518560480382E-01  5.516846000102E-01  5.521245157403E-01
 -1.395000000000E+00  5.520813181855E-01  5.519096602309E-01  5.523505772389E-01
 -1.394625000000E+00  5.523066843325E-01  5.521348148737E-01  5.525767370901E-01
 -1.394250000000E+00  5.525321465166E-01  5.523600639696E-01  5.528029953275E-01
 -1.393875000000E+00  5.527577047851E-01  5.525854075595E-01  5.530293519947E-01
 -1.393500000000E+00  5.529833591754E-01  5.528108456744E-01  5.532558071251E-01
 -1.393125000000E+00  5.532091097349E-01  5.530363783551E-01  5.534823607624E-01
 -1.392750000000E+00  5.534349565060E-01  5.532620056375E-01  5.537090129449E-01
 -1.392375000000E+00  5.536608995311E-01  5.534877275577E-01  5.539357637114E-01
 -1.392000000000E+00  5.538869388526E-01  5.537135441515E-01  5.541626131002E-01
 -1.391625000000E+00  5.541130745180E-01  5.539394554599E-01  5.543895611550E-01
 -1.391250000000E+00  5.543393065646E-01  5.541654615138E-01  5.546166079093E-01
 -1.390875000000E+00  5.545656350351E-01  5.543915623493E-01  5.548437534018E-01
 -1.390500000000E+00  5.547920599768E-01  5.546177580072E-01  5.550709976759E-01
 -1.390125000000E+00  5.550185814321E-01  5.548440485236E-01  5.552983407703E-01
 -1.389750000000E+00  5.552451994437E-01  5.550704339343E-01  5.555257827235E-01
 -1.389375000000E+00  5.554719140490E-01  5.552969142706E-01  5.557533235693E-01
 -1.389000000000E+00  5.556987253005E-01  5.555234895781E-01  5.559809633560E-01
 -1.388625000000E+00  5.559256332357E-01  5.557501598880E-01  5.562087021174E-01
 -1.388250000000E+00  5.561526378972E-01  5.559769252363E-01  5.564365398920E-01
 -1.387875000000E+00  5.563797393326E-01  5.562037856640E-01  5.566644767236E-01
 -1.387500000000E+00  5.566069375794E-01  5.564307412021E-01  5.568925126457E-01
 -1.387125000000E+00  5.568342326851E-01  5.566577918915E-01  5.571206477019E-01
 -1.386750000000E+00  5.570616246924E-01  5.568849377683E-01  5.573488819309E-01
 -1.386375000000E+00  5.572891136438E-01  5.571121788686E-01  5.575772153714E-01
 -1.386000000000E+00  5.575166995820E-01  5.573395152283E-01  5.578056480620E-01
 -1.385625000000E+00  5.577443825495E-01  5.575669468836E-01  5.580341800414E-01
 -1.385250000000E+00  5.579721625891E-01  5.577944738704E-01  5.582628113482E-01
 -1.384875000000E+00  5.582000397483E-01  5.580220962297E-01  5.584915420261E-01
 -1.384500000000E+00  5.584280140698E-01  5.582498139976E-01  5.587203721137E-01
 -1.384125000000E+00  5.586560855914E-01  5.584776272053E-01  5.589493016449E-01
 -1.383750000000E+00  5.588842543605E-01  5.587055358937E-01  5.591783306633E-01
 -1.383375000000E+00  5.591125204200E-01  5.589335400990E-01  5.594074592075E-01
 -1.383000000000E+00  5.593408838175E-01  5.591616398620E-01  5.596366873213E-01
 -1.382625000000E+00  5.595693445907E-01  5.593898352140E-01  5.598660150384E-01
 -1.382250000000E+00  5.597979027874E-01  5.596181261961E-01  5.600954424024E-01
 -1.381875000000E+00  5.600265584454E-01  5.598465128393E-01  5.603249694473E-01
 -1.381500000000E+00  5.602553116122E-01  5.600749951847E-01  5.605545962166E-01
 -1.381125000000E+00  5.604841623308E-01  5.603035732684E-01  5.607843227492E-01
 -1.380750000000E+00  5.607131106439E-01  5.605322471266E-01  5.610141490837E-01
 -1.380375000000E+00  5.609421565991E-01  5.607610168002E-01  5.612440752640E-01
 -1.380000000000E+00  5.611713002345E-01  5.609898823205E-01  5.614741013237E-01
 -1.379625000000E+00  5.614005415977E-01  5.612188437286E-01  5.617042273067E-01
 -1.379250000000E+00  5.616298807266E-01  5.614479010556E-01  5.619344532467E-01
 -1.378875000000E+00  5.618593176690E-01  5.616770543426E-01  5.621647791875E-01
 -1.378500000000E+00  5.620888524678E-01  5.619063036258E-01  5.623952051679E-01
 -1.378125000000E+00  5.623184851707E-01  5.621356489462E-01  5.626257312317E-01
 -1.377750000000E+00  5.625482158157E-01  5.623650903351E-01  5.628563574127E-01
 -1.377375000000E+00  5.627780444506E-01  5.625946278336E-01  5.630870837547E-01
 -1.377000000000E+00  5.630079711133E-01  5.628242614728E-01  5.633179102916E-01
 -1.376625000000E+00  5.632379958518E-01  5.630539912940E-01  5.635488370670E-01
 -1.376250000000E+00  5.634681187089E-01  5.632838173333E-01  5.637798641200E-01
 -1.375875000000E+00  5.636983397325E-01  5.635137396318E-01  5.640109914942E-01
 -1.375500000000E+00  5.639286589606E-01  5.637437582208E-01  5.642422192235E-01
 -1.375125000000E+00  5.641590764412E-01  5.639738731414E-01  5.644735473519E-01
 -1.374750000000E+00  5.643895922122E-01  5.642040844248E-01  5.647049759131E-01
 -1.374375000000E+00  5.646202063215E-01  5.644343921123E-01  5.649365049510E-01
 -1.374000000000E+00  5.648509188121E-01  5.646647962400E-01  5.651681345045E-01
 -1.373625000000E+00  5.650817297321E-01  5.648952968490E-01  5.653998646174E-01
 -1.373250000000E+00  5.653126391194E-01  5.651258939708E-01  5.656316953237E-01
 -1.372875000000E+00  5.655436470221E-01  5.653565876464E-01  5.658636266672E-01
 -1.372500000000E+00  5.657747534831E-01  5.655873779120E-01  5.660956586868E-01
 -1.372125000000E+00  5.660059585456E-01  5.658182648040E-01  5.663277914214E-01
 -1.371750000000E+00  5.662372622525E-01  5.660492483585E-01  5.665600249099E-01
 -1.371375000000E+00  5.664686646470E-01  5.662803286118E-01  5.667923591913E-01
 -1.371000000000E+00  5.667001657770E-01  5.665115056052E-01  5.670247943094E-01
 -1.370625000000E+00  5.669317656858E-01  5.667427793748E-01  5.672573303033E-01
 -1.370250000000E+00  5.671634644164E-01  5.669741499569E-01  5.674899672117E-01
 -1.369875000000E+00  5.673952620118E-01  5.672056173878E-01  5.677227050737E-01
 -1.369500000000E+00  5.676271585153E-01  5.674371817039E-01  5.679555439283E-01
 -1.369125000000E+00  5.678591539750E-01  5.676688429462E-01  5.681884838193E-01
 -1.368750000000E+00  5.680912484339E-01  5.679006011512E-01  5.684215247858E-01
 -1.368375000000E+00  5.683234419354E-01  5.681324563550E-01  5.686546668666E-01
 -1.368000000000E+00  5.685557345224E-01  5.683644085940E-01  5.688879101008E-01
 -1.367625000000E+00  5.687881262383E-01  5.685964579046E-01  5.691212545274E-01
 -1.367250000000E+00  5.690206171312E-01  5.688286043279E-01  5.693547001904E-01
 -1.366875000000E+00  5.692532072443E-01  5.690608479003E-01  5.695882471287E-01
 -1.366500000000E+00  5.694858966208E-01  5.692931886581E-01  5.698218953813E-01
 -1.366125000000E+00  5.697186853040E-01  5.695256266376E-01  5.700556449873E-01
 -1.365750000000E+00  5.699515733371E-01  5.697581618751E-01  5.702894959857E-01
 -1.365375000000E+00  5.701845607684E-01  5.699907944121E-01  5.705234484205E-01
 -1.365000000000E+00  5.704176476410E-01  5.702235242847E-01  5.707575023307E-01
 -1.364625000000E+00  5.706508339984E-01  5.704563515293E-01  5.709916577554E-01
 -1.364250000000E+00  5.708841198838E-01  5.706892761823E-01  5.712259147336E-01
 -1.363875000000E+00  5.711175053454E-01  5.709222982851E-01  5.714602733093E-01
 -1.363500000000E+00  5.713509904217E-01  5.711554178690E-01  5.716947335167E-01
 -1.363125000000E+00  5.715845751608E-01  5.713886349753E-01  5.719292953997E-01
 -1.362750000000E+00  5.718182596063E-01  5.716219496404E-01  5.721639589975E-01
 -1.362375000000E+00  5.720520438063E-01  5.718553619057E-01  5.723987243541E-01
 -1.362000000000E+00  5.722859277993E-01  5.720888718025E-01  5.726335915037E-01
 -1.361625000000E+00  5.725199116337E-01  5.723224793723E-01  5.728685604902E-01
 -1.361250000000E+00  5.727539953528E-01  5.725561846515E-01  5.731036313528E-01
 -1.360875000000E+00  5.729881790000E-01  5.727899876764E-01  5.733388041307E-01
 -1.360500000000E+00  5.732224626237E-01  5.730238884883E-01  5.735740788679E-01
 -1.360125000000E+00  5.734568462624E-01  5.732578871189E-01  5.738094555984E-01
 -1.359750000000E+00  5.736913299645E-01  5.734919836094E-01  5.740449343666E-01
 -1.359375000000E+00  5.739259137784E-01  5.737261780011E-01  5.742805152164E-01
 -1.359000000000E+00  5.741605977425E-01  5.739604703257E-01  5.745161981821E-01
 -1.358625000000E+00  5.743953819054E-01  5.741948606245E-01  5.747519833077E-01
 -1.358250000000E+00  5.746302663106E-01  5.744293489339E-01  5.749878706325E-01
 -1.357875000000E+00  5.748652510014E-01  5.746639352904E-01  5.752238601956E-01
 -1.357500000000E+00  5.751003360215E-01  5.748986197304E-01  5.754599520361E-01
 -1.357125000000E+00  5.753355214194E-01  5.751334022954E-01  5.756961461982E-01
 -1.356750000000E+00  5.755708072335E-01  5.753682830168E-01  5.759324427161E-01
 -1.356375000000E+00  5.758061935174E-01  5.756032619411E-01  5.761688416390E-01
 -1.356000000000E+00  5.760416803097E-01  5.758383390997E-01  5.764053430011E-01
 -1.355625000000E+00  5.762772676539E-01  5.760735145292E-01  5.766419468416E-01
 -1.355250000000E+00  5.765129555986E-01  5.763087882710E-01  5.768786532046E-01
 -1.354875000000E+00  5.767487441874E-01  5.765441603615E-01  5.771154621295E-01
 -1.354500000000E+00  5.769846334689E-01  5.767796308423E-01  5.773523736604E-01
 -1.354125000000E+00  5.772206234817E-01  5.770151997448E-01  5.775893878315E-01
 -1.353750000000E+00  5.774567142745E-01  5.772508671106E-01  5.778265046871E-01
 -1.353375000000E+00  5.776929058908E-01  5.774866329762E-01  5.780637242664E-01
 -1.353000000000E+00  5.779291983793E-01  5.777224973830E-01  5.783010466137E-01
 -1.352625000000E+00  5.781655917787E-01  5.779584603627E-01  5.785384717632E-01
 -1.352250000000E+00  5.784020861376E-01  5.781945219566E-01  5.787759997592E-01
 -1.351875000000E+00  5.786386814998E-01  5.784306822014E-01  5.790136306410E-01
 -1.351500000000E+00  5.788753779139E-01  5.786669411385E-01  5.792513644527E-01
 -1.351125000000E+00  5.791121754186E-01  5.789032987995E-01  5.794892012288E-01
 -1.350750000000E+00  5.793490740628E-01  5.791397552260E-01  5.797271410135E-01
 -1.350375000000E+00  5.795860738900E-01  5.793763104545E-01  5.799651838461E-01
 -1.350000000000E+00  5.798231749490E-01  5.796129645265E-01  5.802033297708E-01
 -1.349625000000E+00  5.800603772787E-01  5.798497174736E-01  5.804415788221E-01
 -1.349250000000E+00  5.802976809277E-01  5.800865693375E-01  5.806799310442E-01
 -1.348875000000E+00  5.805350859449E-01  5.803235201595E-01  5.809183864814E-01
 -1.348500000000E+00  5.807725923690E-01  5.805605699714E-01  5.811569451681E-01
 -1.348125000000E+00  5.810102002488E-01  5.807977188147E-01  5.813956071486E-01
 -1.347750000000E+00  5.812479096283E-01  5.810349667260E-01  5.816343724623E-01
 -1.347375000000E+00  5.814857205561E-01  5.812723137469E-01  5.818732411534E-01
 -1.347000000000E+00  5.817236330712E-01  5.815097599090E-01  5.821122132565E-01
 -1.346625000000E+00  5.819616472224E-01  5.817473052538E-01  5.823512888157E-01
 -1.346250000000E+00  5.821997630535E-01  5.819849498181E-01  5.825904678705E-01
 -1.345875000000E+00  5.824379806135E-01  5.822226936434E-01  5.828297504654E-01
 -1.345500000000E+00  5.826762999463E-01  5.824605367663E-01  5.830691366395E-01
 -1.345125000000E+00  5.829147210956E-01  5.826984792235E-01  5.833086264324E-01
 -1.344750000000E+00  5.831532441056E-01  5.829365210516E-01  5.835482198835E-01
 -1.344375000000E+00  5.833918690250E-01  5.831746622922E-01  5.837879170371E-01
 -1.344000000000E+00  5.836305958978E-01  5.834129029820E-01  5.840277179327E-01
 -1.343625000000E+00  5.838694247681E-01  5.836512431576E-01  5.842676226097E-01
 -1.343250000000E+00  5.841083556797E-01  5.838896828558E-01  5.845076311074E-01
 -1.342875000000E+00  5.843473886816E-01  5.841282221181E-01  5.847477434705E-01
 -1.342500000000E+00  5.845865238178E-01  5.843668609812E-01  5.849879597382E-01
 -1.342125000000E+00  5.848257611374E-01  5.846055994868E-01  5.852282799550E-01
 -1.341750000000E+00  5.850651006792E-01  5.848444376665E-01  5.854687041554E-01
 -1.341375000000E+00  5.853045424925E-01  5.850833755622E-01  5.857092323839E-01
 -1.341000000000E+00  5.855440866261E-01  5.853224132153E-01  5.859498646848E-01
 -1.340625000000E+00  5.857837331192E-01  5.855615506577E-01  5.861906010928E-01
 -1.340250000000E+00  5.860234820208E-01  5.858007879310E-01  5.864314416522E-01
 -1.339875000000E+00  5.862633333749E-01  5.860401250720E-01  5.866723864026E-01
 -1.339500000000E+00  5.865032872308E-01  5.862795621222E-01  5.869134353884E-01
 -1.339125000000E+00  5.867433436324E-01  5.865190991186E-01  5.871545886492E-01
 -1.338750000000E+00  5.869835026239E-01  5.867587360978E-01  5.873958462244E-01
 -1.338375000000E+00  5.872237642495E-01  5.869984730964E-01  5.876372081537E-01
 -1.338000000000E+00  5.874641285581E-01  5.872383101564E-01  5.878786744814E-01
 -1.337625000000E+00  5.877045955941E-01  5.874782473143E-01  5.881202452471E-01
 -1.337250000000E+00  5.879451654065E-01  5.877182846119E-01  5.883619204955E-01
 -1.336875000000E+00  5.881858380346E-01  5.879584220811E-01  5.886037002609E-01
 -1.336500000000E+00  5.884266135275E-01  5.881986597635E-01  5.888455845880E-01
 -1.336125000000E+00  5.886674919344E-01  5.884389977009E-01  5.890875735213E-01
 -1.335750000000E+00  5.889084732946E-01  5.886794359251E-01  5.893296670954E-01
 -1.335375000000E+00  5.891495576572E-01  5.889199744778E-01  5.895718653549E-01
 -1.335000000000E+00  5.893907450715E-01  5.891606134008E-01  5.898141683443E-01
 -1.334625000000E+00  5.896320355767E-01  5.894013527260E-01  5.900565760982E-01
 -1.334250000000E+00  5.898734292222E-01  5.896421924951E-01  5.902990886612E-01
 -1.333875000000E+00  5.901149260571E-01  5.898831327498E-01  5.905417060779E-01
 -1.333500000000E+00  5.903565261208E-01  5.901241735221E-01  5.907844283830E-01
 -1.333125000000E+00  5.905982294626E-01  5.903653148537E-01  5.910272556210E-01
 -1.332750000000E+00  5.908400361317E-01  5.906065567864E-01  5.912701878365E-01
 -1.332375000000E+00  5.910819461675E-01  5.908478993520E-01  5.915132250642E-01
 -1.332000000000E+00  5.913239596193E-01  5.910893425924E-01  5.917563673488E-01
 -1.331625000000E+00  5.915660765315E-01  5.913308865444E-01  5.919996147298E-01
 -1.331250000000E+00  5.918082969535E-01  5.915725312498E-01  5.922429672519E-01
 -1.330875000000E+00  5.920506209296E-01  5.918142767455E-01  5.924864249547E-01
 -1.330500000000E+00  5.922930485041E-01  5.920561230684E-01  5.927299878780E-01
 -1.330125000000E+00  5.925355797266E-01  5.922980702602E-01  5.929736560663E-01
 -1.329750000000E+00  5.927782146414E-01  5.925401183578E-01  5.932174295595E-01
 -1.329375000000E+00  5.930209532928E-01  5.927822673981E-01  5.934613083970E-01
 -1.329000000000E+00  5.932637957305E-01  5.930245174230E-01  5.937052926238E-01
 -1.328625000000E+00  5.935067419988E-01  5.932668684694E-01  5.939493822793E-01
 -1.328250000000E+00  5.937497921471E-01  5.935093205790E-01  5.941935774084E-01
 -1.327875000000E+00  5.939929462150E-01  5.937518737839E-01  5.944378780458E-01
 -1.327500000000E+00  5.942362042568E-01  5.939945281308E-01  5.946822842411E-01
 -1.327125000000E+00  5.944795663123E-01  5.942372836518E-01  5.949267960291E-01
 -1.326750000000E+00  5.947230324307E-01  5.944801403887E-01  5.951714134546E-01
 -1.326375000000E+00  5.949666026567E-01  5.947230983784E-01  5.954161365572E-01
 -1.326000000000E+00  5.952102770348E-01  5.949661576578E-01  5.956609653767E-01
 -1.325625000000E+00  5.954540556146E-01  5.952093182689E-01  5.959058999579E-01
 -1.325250000000E+00  5.956979384455E-01  5.954525802535E-01  5.961509403455E-01
 -1.324875000000E+00  5.959419255672E-01  5.956959436437E-01  5.963960865743E-01
 -1.324500000000E+00  5.961860170293E-01  5.959394084813E-01  5.966413386891E-01
 -1.324125000000E+00  5.964302128813E-01  5.961829748083E-01  5.968866967346E-01
 -1.323750000000E+00  5.966745131629E-01  5.964266426567E-01  5.971321607457E-01
 -1.323375000000E+00  5.969189179237E-01  5.966704120683E-01  5.973777307671E-01
 -1.323000000000E+00  5.971634272133E-01  5.969142830852E-01  5.976234068437E-01
 -1.322625000000E+00  5.974080410764E-01  5.971582557444E-01  5.978691890151E-01
 -1.322250000000E+00  5.976527595576E-01  5.974023300827E-01  5.981150773214E-01
 -1.321875000000E+00  5.978975827016E-01  5.976465061372E-01  5.983610718022E-01
 -1.321500000000E+00  5.981425105582E-01  5.978907839499E-01  5.986071725025E-01
 -1.321125000000E+00  5.983875431769E-01  5.981351635628E-01  5.988533794670E-01
 -1.320750000000E+00  5.986326805975E-01  5.983796450078E-01  5.990996927306E-01
 -1.320375000000E+00  5.988779228697E-01  5.986242283269E-01  5.993461123381E-01
 -1.320000000000E+00  5.991232700433E-01  5.988689135622E-01  5.995926383345E-01
 -1.319625000000E+00  5.993687221630E-01  5.991137007507E-01  5.998392707595E-01
 -1.319250000000E+00  5.996142792736E-01  5.993585899293E-01  6.000860096531E-01
 -1.318875000000E+00  5.998599414248E-01  5.996035811402E-01  6.003328550601E-01
 -1.318500000000E+00  6.001057086615E-01  5.998486744203E-01  6.005798070205E-01
 -1.318125000000E+00  6.003515810284E-01  6.000938698067E-01  6.008268655740E-01
 -1.317750000000E+00  6.005975585753E-01  6.003391673414E-01  6.010740307656E-01
 -1.317375000000E+00  6.008436413472E-01  6.005845670615E-01  6.013213026353E-01
 -1.317000000000E+00  6.010898293887E-01  6.008300690040E-01  6.015686812229E-01
 -1.316625000000E+00  6.013361227498E-01  6.010756732110E-01  6.018161665733E-01
 -1.316250000000E+00  6.015825214803E-01  6.013213797245E-01  6.020637587316E-01
 -1.315875000000E+00  6.018290256201E-01  6.015671885766E-01  6.023114577325E-01
 -1.315500000000E+00  6.020756352240E-01  6.018130998145E-01  6.025592636262E-01
 -1.315125000000E+00  6.023223503321E-01  6.020591134701E-01  6.028071764474E-01
 -1.314750000000E+00  6.025691709942E-01  6.023052295855E-01  6.030551962412E-01
 -1.314375000000E+00  6.028160972552E-01  6.025514481980E-01  6.033033230475E-01
 -1.314000000000E+00  6.030631291651E-01  6.027977693494E-01  6.035515569114E-01
 -1.313625000000E+00  6.033102667687E-01  6.030441930771E-01  6.037998978727E-01
 -1.313250000000E+00  6.035575101162E-01  6.032907194230E-01  6.040483459766E-01
 -1.312875000000E+00  6.038048592524E-01  6.035373484243E-01  6.042969012629E-01
 -1.312500000000E+00  6.040523142224E-01  6.037840801181E-01  6.045455637717E-01
 -1.312125000000E+00  6.042998750761E-01  6.040309145465E-01  6.047943335479E-01
 -1.311750000000E+00  6.045475418586E-01  6.042778517467E-01  6.050432106316E-01
 -1.311375000000E+00  6.047953146199E-01  6.045248917608E-01  6.052921950679E-01
 -1.311000000000E+00  6.050431934051E-01  6.047720346259E-01  6.055412868967E-01
 -1.310625000000E+00  6.052911782591E-01  6.050192803793E-01  6.057904861581E-01
 -1.310250000000E+00  6.055392692321E-01  6.052666290630E-01  6.060397928971E-01
 -1.309875000000E+00  6.057874663691E-01  6.055140807143E-01  6.062892071537E-01
 -1.309500000000E+00  6.060357697202E-01  6.057616353752E-01  6.065387289731E-01
 -1.309125000000E+00  6.062841793306E-01  6.060092930831E-01  6.067883583953E-01
 -1.308750000000E+00  6.065326952504E-01  6.062570538799E-01  6.070380954653E-01
 -1.308375000000E+00  6.067813175246E-01  6.065049178030E-01  6.072879402234E-01
 -1.308000000000E+00  6.070300461984E-01  6.067528848896E-01  6.075378927094E-01
 -1.307625000000E+00  6.072788813221E-01  6.070009551817E-01  6.077879529685E-01
 -1.307250000000E+00  6.075278229407E-01  6.072491287167E-01  6.080381210409E-01
 -1.306875000000E+00  6.077768711044E-01  6.074974055367E-01  6.082883969716E-01
 -1.306500000000E+00  6.080260258585E-01  6.077457856790E-01  6.085387808008E-01
 -1.306125000000E+00  6.082752872531E-01  6.079942691857E-01  6.087892725735E-01
 -1.305750000000E+00  6.085246553334E-01  6.082428560941E-01  6.090398723299E-01
 -1.305375000000E+00  6.087741301448E-01  6.084915464415E-01  6.092905801102E-01
 -1.305000000000E+00  6.090237117373E-01  6.087403402700E-01  6.095413959594E-01
 -1.304625000000E+00  6.092734001564E-01  6.089892376170E-01  6.097923199177E-01
 -1.304250000000E+00  6.095231954523E-01  6.092382385246E-01  6.100433520303E-01
 -1.303875000000E+00  6.097730976702E-01  6.094873430301E-01  6.102944923374E-01
 -1.303500000000E+00  6.100231068604E-01  6.097365511758E-01  6.105457408841E-01
 -1.303125000000E+00  6.102732230684E-01  6.099858629990E-01  6.107970977106E-01
 -1.302750000000E+00  6.105234463393E-01  6.102352785369E-01  6.110485628570E-01
 -1.302375000000E+00  6.107737767235E-01  6.104847978317E-01  6.113001363687E-01
 -1.302000000000E+00  6.110242142714E-01  6.107344209259E-01  6.115518182907E-01
 -1.301625000000E+00  6.112747590284E-01  6.109841478566E-01  6.118036086633E-01
 -1.301250000000E+00  6.115254110397E-01  6.112339786613E-01  6.120555075267E-01
 -1.300875000000E+00  6.117761703559E-01  6.114839133820E-01  6.123075149261E-01
 -1.300500000000E+00  6.120270370222E-01  6.117339520563E-01  6.125596309018E-01
 -1.300125000000E+00  6.122780110892E-01  6.119840947264E-01  6.128118554990E-01
 -1.299750000000E+00  6.125290926022E-01  6.122343414296E-01  6.130641887578E-01
 -1.299375000000E+00  6.127802816067E-01  6.124846922032E-01  6.133166307187E-01
 -1.299000000000E+00  6.130315781582E-01  6.127351470946E-01  6.135691814318E-01
 -1.298625000000E+00  6.132829822970E-01  6.129857061361E-01  6.138218409324E-01
 -1.298250000000E+00  6.135344940737E-01  6.132363693701E-01  6.140746092658E-01
 -1.297875000000E+00  6.137861135338E-01  6.134871368338E-01  6.143274864721E-01
 -1.297500000000E+00  6.140378407277E-01  6.137380085697E-01  6.145804725969E-01
 -1.297125000000E+00  6.142896757061E-01  6.139889846202E-01  6.148335676853E-01
 -1.296750000000E+00  6.145416185144E-01  6.142400650225E-01  6.150867717776E-01
 -1.296375000000E+00  6.147936691981E-01  6.144912498141E-01  6.153400849142E-01
 -1.296000000000E+00  6.150458278079E-01  6.147425390373E-01  6.155935071404E-01
 -1.295625000000E+00  6.152980943893E-01  6.149939327296E-01  6.158470384964E-01
 -1.295250000000E+00  6.155504689929E-01  6.152454309333E-01  6.161006790276E-01
 -1.294875000000E+00  6.158029516642E-01  6.154970336857E-01  6.163544287744E-01
 -1.294500000000E+00  6.160555424539E-01  6.157487410294E-01  6.166082877820E-01
 -1.294125000000E+00  6.163082414077E-01  6.160005530017E-01  6.168622560909E-01
 -1.293750000000E+00  6.165610485760E-01  6.162524696450E-01  6.171163337465E-01
 -1.293375000000E+00  6.168139640047E-01  6.165044909968E-01  6.173705207890E-01
 -1.293000000000E+00  6.170669877393E-01  6.167566170945E-01  6.176248172588E-01
 -1.292625000000E+00  6.173201198356E-01  6.170088479855E-01  6.178792232063E-01
 -1.292250000000E+00  6.175733603342E-01  6.172611837022E-01  6.181337386670E-01
 -1.291875000000E+00  6.178267092857E-01  6.175136242871E-01  6.183883636861E-01
 -1.291500000000E+00  6.180801667411E-01  6.177661697826E-01  6.186430983092E-01
 -1.291125000000E+00  6.183337327458E-01  6.180188202262E-01  6.188979425766E-01
 -1.290750000000E+00  6.185874073508E-01  6.182715756604E-01  6.191528965337E-01
 -1.290375000000E+00  6.188411906018E-01  6.185244361226E-01  6.194079602210E-01
 -1.290000000000E+00  6.190950825444E-01  6.187774016503E-01  6.196631336789E-01
 -1.289625000000E+00  6.193490832295E-01  6.190304722860E-01  6.199184169528E-01
 -1.289250000000E+00  6.196031927080E-01  6.192836480721E-01  6.201738100881E-01
 -1.288875000000E+00  6.198574110255E-01  6.195369290462E-01  6.204293131254E-01
 -1.288500000000E+00  6.201117382279E-01  6.197903152457E-01  6.206849261051E-01
 -1.288125000000E+00  6.203661743661E-01  6.200438067132E-01  6.209406490726E-01
 -1.287750000000E+00  6.206207194909E-01  6.202974034911E-01  6.211964820734E-01
 -1.287375000000E+00  6.208753736481E-01  6.205511056169E-01  6.214524251481E-01
 -1.287000000000E+00  6.211301368886E-01  6.208049131333E-01  6.217084783421E-01
 -1.286625000000E+00  6.213850092584E-01  6.210588260777E-01  6.219646416959E-01
 -1.286250000000E+00  6.216399908032E-01  6.213128444876E-01  6.222209152499E-01
 -1.285875000000E+00  6.218950815741E-01  6.215669684056E-01  6.224772990498E-01
 -1.285500000000E+00  6.221502816219E-01  6.218211978742E-01  6.227337931410E-01
 -1.285125000000E+00  6.224055909925E-01  6.220755329310E-01  6.229903975640E-01
 -1.284750000000E+00  6.226610097371E-01  6.223299736186E-01  6.232471123645E-01
 -1.284375000000E+00  6.229165379013E-01  6.225845199744E-01  6.235039375828E-01
 -1.284000000000E+00  6.231721755364E-01  6.228391720411E-01  6.237608732647E-01
 -1.283625000000E+00  6.234279226882E-01  6.230939298562E-01  6.240179194506E-01
 -1.283250000000E+00  6.236837794078E-01  6.233487934623E-01  6.242750761861E-01
 -1.282875000000E+00  6.239397457412E-01  6.236037628970E-01  6.245323435118E-01
 -1.282500000000E+00  6.241958217394E-01  6.238588382030E-01  6.247897214732E-01
 -1.282125000000E+00  6.244520074484E-01  6.241140194177E-01  6.250472101109E-01
 -1.281750000000E+00  6.247083029193E-01  6.243693065837E-01  6.253048094705E-01
 -1.281375000000E+00  6.249647081982E-01  6.246246997388E-01  6.255625195927E-01
 -1.281000000000E+00  6.252212233362E-01  6.248801989255E-01  6.258203405229E-01
 -1.280625000000E+00  6.254778483793E-01  6.251358041814E-01  6.260782723019E-01
 -1.280250000000E+00  6.257345833787E-01  6.253915155492E-01  6.263363149752E-01
 -1.279875000000E+00  6.259914283855E-01  6.256473330715E-01  6.265944685885E-01
 -1.279500000000E+00  6.262483834458E-01  6.259032567859E-01  6.268527331825E-01
 -1.279125000000E+00  6.265054486057E-01  6.261592867300E-01  6.271111087976E-01
 -1.278750000000E+00  6.267626239165E-01  6.264154229466E-01  6.273695954797E-01
 -1.278375000000E+00  6.270199094293E-01  6.266716654783E-01  6.276281932744E-01
 -1.278000000000E+00  6.272773051903E-01  6.269280143627E-01  6.278869022223E-01
 -1.277625000000E+00  6.275348112508E-01  6.271844696425E-01  6.281457223691E-01
 -1.277250000000E+00  6.277924276568E-01  6.274410313554E-01  6.284046537555E-01
 -1.276875000000E+00  6.280501544597E-01  6.276976995441E-01  6.286636964271E-01
 -1.276500000000E+00  6.283079917057E-01  6.279544742463E-01  6.289228504247E-01
 -1.276125000000E+00  6.285659394460E-01  6.282113555045E-01  6.291821157940E-01
 -1.275750000000E+00  6.288239977320E-01  6.284683433617E-01  6.294414925807E-01
 -1.275375000000E+00  6.290821666099E-01  6.287254378554E-01  6.297009808255E-01
 -1.275000000000E+00  6.293404461260E-01  6.289826390233E-01  6.299605805690E-01
 -1.274625000000E+00  6.295988363315E-01  6.292399469082E-01  6.302202918571E-01
 -1.274250000000E+00  6.298573372779E-01  6.294973615528E-01  6.304801147355E-01
 -1.273875000000E+00  6.301159490115E-01  6.297548829949E-01  6.307400492449E-01
 -1.273500000000E+00  6.303746715836E-01  6.300125112771E-01  6.310000954311E-01
 -1.273125000000E+00  6.306335050406E-01  6.302702464371E-01  6.312602533348E-01
 -1.272750000000E+00  6.308924494338E-01  6.305280885179E-01  6.315205230018E-01
 -1.272375000000E+00  6.311515048147E-01  6.307860375620E-01  6.317809044780E-01
 -1.272000000000E+00  6.314106712297E-01  6.310440936073E-01  6.320413978040E-01
 -1.271625000000E+00  6.316699487251E-01  6.313022566915E-01  6.323020030207E-01
 -1.271250000000E+00  6.319293373574E-01  6.315605268625E-01  6.325627201788E-01
 -1.270875000000E+00  6.321888371680E-01  6.318189041528E-01  6.328235493141E-01
 -1.270500000000E+00  6.324484482135E-01  6.320773886105E-01  6.330844904776E-01
 -1.270125000000E+00  6.327081705403E-01  6.323359802732E-01  6.333455437100E-01
 -1.269750000000E+00  6.329680041948E-01  6.325946791787E-01  6.336067090520E-01
 -1.269375000000E+00  6.332279492285E-01  6.328534853698E-01  6.338679865496E-01
 -1.269000000000E+00  6.334880056930E-01  6.331123988894E-01  6.341293762487E-01
 -1.268625000000E+00  6.337481736348E-01  6.333714197753E-01  6.343908781899E-01
 -1.268250000000E+00  6.340084531055E-01  6.336305480702E-01  6.346524924193E-01
 -1.267875000000E+00  6.342688441515E-01  6.338897838120E-01  6.349142189776E-01
 -1.267500000000E+00  6.345293468245E-01  6.341491270435E-01  6.351760579107E-01
 -1.267125000000E+00  6.347899611709E-01  6.344085778026E-01  6.354380092595E-01
 -1.266750000000E+00  6.350506872425E-01  6.346681361320E-01  6.357000730699E-01
 -1.266375000000E+00  6.353115250908E-01  6.349278020748E-01  6.359622493877E-01
 -1.266000000000E+00  6.355724747624E-01  6.351875756686E-01  6.362245382540E-01
 -1.265625000000E+00  6.358335363090E-01  6.354474569564E-01  6.364869397146E-01
 -1.265250000000E+00  6.360947097822E-01  6.357074459810E-01  6.367494538154E-01
 -1.264875000000E+00  6.363559952288E-01  6.359675427804E-01  6.370120805974E-01
 -1.264500000000E+00  6.366173926952E-01  6.362277473923E-01  6.372748201013E-01
 -1.264125000000E+00  6.368789022333E-01  6.364880598597E-01  6.375376723733E-01
 -1.263750000000E+00  6.371405238947E-01  6.367484802254E-01  6.378006374592E-01
 -1.263375000000E+00  6.374022577312E-01  6.370090085324E-01  6.380637154051E-01
 -1.263000000000E+00  6.376641037895E-01  6.372696448186E-01  6.383269062518E-01
 -1.262625000000E+00  6.379260621163E-01  6.375303891218E-01  6.385902100403E-01
 -1.262250000000E+00  6.381881327684E-01  6.377912414901E-01  6.388536268217E-01
 -1.261875000000E+00  6.384503157875E-01  6.380522019562E-01  6.391171566318E-01
 -1.261500000000E+00  6.387126112304E-01  6.383132705682E-01  6.393807995217E-01
 -1.261125000000E+00  6.389750191440E-01  6.385744473639E-01  6.396445555324E-01
 -1.260750000000E+00  6.392375395800E-01  6.388357323863E-01  6.399084247099E-01
 -1.260375000000E+00  6.395001725853E-01  6.390971256734E-01  6.401724070952E-01
 -1.260000000000E+00  6.397629182117E-01  6.393586272681E-01  6.404365027343E-01
 -1.259625000000E+00  6.400257765060E-01  6.396202372083E-01  6.407007116681E-01
 -1.259250000000E+00  6.402887475201E-01  6.398819555371E-01  6.409650339429E-01
 -1.258875000000E+00  6.405518313058E-01  6.401437822973E-01  6.412294696046E-01
 -1.258500000000E+00  6.408150279102E-01  6.404057175270E-01  6.414940186942E-01
 -1.258125000000E+00  6.410783373850E-01  6.406677612692E-01  6.417586812578E-01
 -1.257750000000E+00  6.413417597823E-01  6.409299135668E-01  6.420234573416E-01
 -1.257375000000E+00  6.416052951488E-01  6.411921744578E-01  6.422883469865E-01
 -1.257000000000E+00  6.418689435367E-01  6.414545439853E-01  6.425533502387E-01
 -1.256625000000E+00  6.421327049928E-01  6.417170221871E-01  6.428184671391E-01
 -1.256250000000E+00  6.423965795690E-01  6.419796091064E-01  6.430836977340E-01
 -1.255875000000E+00  6.426605673175E-01  6.422423047862E-01  6.433490420694E-01
 -1.255500000000E+00  6.429246682852E-01  6.425051092645E-01  6.436145001864E-01
 -1.255125000000E+00  6.431888825240E-01  6.427680225843E-01  6.438800721311E-01
 -1.254750000000E+00  6.434532100862E-01  6.430310447887E-01  6.441457579498E-01
 -1.254375000000E+00  6.437176510186E-01  6.432941759156E-01  6.444115576835E-01
 -1.254000000000E+00  6.439822053734E-01  6.435574160083E-01  6.446774713783E-01
 -1.253625000000E+00  6.442468731975E-01  6.438207651045E-01  6.449434990753E-01
 -1.253250000000E+00  6.445116545431E-01  6.440842232476E-01  6.452096408208E-01
 -1.252875000000E+00  6.447765494623E-01  6.443477904805E-01  6.454758966609E-01
 -1.252500000000E+00  6.450415580022E-01  6.446114668413E-01  6.457422666367E-01
 -1.252125000000E+00  6.453066802200E-01  6.448752523781E-01  6.460087507996E-01
 -1.251750000000E+00  6.455719161576E-01  6.451391471239E-01  6.462753491856E-01
 -1.251375000000E+00  6.458372658725E-01  6.454031511269E-01  6.465420618459E-01
 -1.251000000000E+00  6.461027294065E-01  6.456672644202E-01  6.468088888167E-01
 -1.250625000000E+00  6.463683068171E-01  6.459314870518E-01  6.470758301492E-01
 -1.250250000000E+00  6.466339981512E-01  6.461958190598E-01  6.473428858847E-01
 -1.249875000000E+00  6.468998034612E-01  6.464602604875E-01  6.476100560693E-01
 -1.249500000000E+00  6.471657227993E-01  6.467248175817E-01  6.478773407494E-01
 -1.249125000000E+00  6.474317562128E-01  6.469894923712E-01  6.481447399661E-01
 -1.248750000000E+00  6.476979037538E-01  6.472542849047E-01  6.484122537657E-01
 -1.248375000000E+00  6.479641654695E-01  6.475191952261E-01  6.486798821894E-01
 -1.248000000000E+00  6.482305414175E-01  6.477842233891E-01  6.489476252885E-01
 -1.247625000000E+00  6.484970316397E-01  6.480493694324E-01  6.492154830992E-01
 -1.247250000000E+00  6.487636361937E-01  6.483146334100E-01  6.494834556729E-01
 -1.246875000000E+00  6.490303551267E-01  6.485800153656E-01  6.497515430508E-01
 -1.246500000000E+00  6.492971884910E-01  6.488455153481E-01  6.500197452793E-01
 -1.246125000000E+00  6.495641363340E-01  6.491111334011E-01  6.502880623994E-01
 -1.245750000000E+00  6.498311987131E-01  6.493768695787E-01  6.505564944628E-01
 -1.245375000000E+00  6.500983756705E-01  6.496427239196E-01  6.508250415055E-01
 -1.245000000000E+00  6.503656672638E-01  6.499086964777E-01  6.510937035790E-01
 -1.244625000000E+00  6.506330735403E-01  6.501747872968E-01  6.513624807245E-01
 -1.244250000000E+00  6.509005945524E-01  6.504409964259E-01  6.516313729885E-01
 -1.243875000000E+00  6.511682303476E-01  6.507073239087E-01  6.519003804121E-01
 -1.243500000000E+00  6.514359809833E-01  6.509737697992E-01  6.521695030470E-01
 -1.243125000000E+00  6.517038465069E-01  6.512403341413E-01  6.524387409343E-01
 -1.242750000000E+00  6.519718269659E-01  6.515070169788E-01  6.527080941154E-01
 -1.242375000000E+00  6.522399224129E-01  6.517738183607E-01  6.529775626366E-01
 -1.242000000000E+00  6.525081329002E-01  6.520407383360E-01  6.532471465444E-01
 -1.241625000000E+00  6.527764584805E-01  6.523077769535E-01  6.535168458852E-01
 -1.241250000000E+00  6.530448992012E-01  6.525749342571E-01  6.537866607004E-01
 -1.240875000000E+00  6.533134551149E-01  6.528422102959E-01  6.540565910363E-01
 -1.240500000000E+00  6.535821262741E-01  6.531096051188E-01  6.543266369394E-01
 -1.240125000000E+00  6.538509127265E-01  6.533771187698E-01  6.545967984511E-01
 -1.239750000000E+00  6.541198145245E-01  6.536447512977E-01  6.548670756177E-01
 -1.239375000000E+00  6.543888317208E-01  6.539125027517E-01  6.551374684859E-01
 -1.239000000000E+00  6.546579643630E-01  6.541803731757E-01  6.554079770969E-01
 -1.238625000000E+00  6.549272125037E-01  6.544483626187E-01  6.556786014972E-01
 -1.238250000000E+00  6.551965761956E-01  6.547164711297E-01  6.559493417334E-01
 -1.237875000000E+00  6.554660554914E-01  6.549846987578E-01  6.562201978519E-01
 -1.237500000000E+00  6.557356504386E-01  6.552530455469E-01  6.564911698941E-01
 -1.237125000000E+00  6.560053610899E-01  6.555215115461E-01  6.567622579065E-01
 -1.236750000000E+00  6.562751874931E-01  6.557900967995E-01  6.570334619305E-01
 -1.236375000000E+00  6.565451297008E-01  6.560588013560E-01  6.573047820127E-01
 -1.236000000000E+00  6.568151877657E-01  6.563276252648E-01  6.575762181996E-01
 -1.235625000000E+00  6.570853617408E-01  6.565965685750E-01  6.578477705377E-01
 -1.235250000000E+00  6.573556516786E-01  6.568656313356E-01  6.581194390736E-01
 -1.234875000000E+00  6.576260576270E-01  6.571348135908E-01  6.583912238487E-01
 -1.234500000000E+00  6.578965796387E-01  6.574041153895E-01  6.586631249097E-01
 -1.234125000000E+00  6.581672177615E-01  6.576735367760E-01  6.589351422979E-01
 -1.233750000000E+00  6.584379720481E-01  6.579430777993E-01  6.592072760599E-01
 -1.233375000000E+00  6.587088425515E-01  6.582127385085E-01  6.594795262424E-01
 -1.233000000000E+00  6.589798293245E-01  6.584825189528E-01  6.597518928918E-01
 -1.232625000000E+00  6.592509324148E-01  6.587524191764E-01  6.600243760498E-01
 -1.232250000000E+00  6.595221518806E-01  6.590224392335E-01  6.602969757681E-01
 -1.231875000000E+00  6.597934877644E-01  6.592925791630E-01  6.605696920829E-01
 -1.231500000000E+00  6.600649401243E-01  6.595628390193E-01  6.608425250461E-01
 -1.231125000000E+00  6.603365090081E-01  6.598332188465E-01  6.611154746992E-01
 -1.230750000000E+00  6.606081944688E-01  6.601037186938E-01  6.613885410888E-01
 -1.230375000000E+00  6.608799965594E-01  6.603743386104E-01  6.616617242616E-01
 -1.230000000000E+00  6.611519153276E-01  6.606450786404E-01  6.619350242591E-01
 -1.229625000000E+00  6.614239508317E-01  6.609159388383E-01  6.622084411331E-01
 -1.229250000000E+00  6.616961031194E-01  6.611869192481E-01  6.624819749252E-01
 -1.228875000000E+00  6.619683722388E-01  6.614580199140E-01  6.627556256768E-01
 -1.228500000000E+00  6.622407582480E-01  6.617292408904E-01  6.630293934399E-01
 -1.228125000000E+00  6.625132611948E-01  6.620005822215E-01  6.633032782560E-01
 -1.227750000000E+00  6.627858811324E-01  6.622720439565E-01  6.635772801717E-01
 -1.227375000000E+00  6.630586181088E-01  6.625436261396E-01  6.638513992288E-01
 -1.227000000000E+00  6.633314721820E-01  6.628153288253E-01  6.641256354789E-01
 -1.226625000000E+00  6.636044434002E-01  6.630871520577E-01  6.643999889638E-01
 -1.226250000000E+00  6.638775318113E-01  6.633590958812E-01  6.646744597250E-01
 -1.225875000000E+00  6.641507374736E-01  6.636311603500E-01  6.649490478144E-01
 -1.225500000000E+00  6.644240604351E-01  6.639033455085E-01  6.652237532736E-01
 -1.225125000000E+00  6.646975007490E-01  6.641756514059E-01  6.654985761493E-01
 -1.224750000000E+00  6.649710584684E-01  6.644480780918E-01  6.657735164885E-01
 -1.224375000000E+00  6.652447336466E-01  6.647206256153E-01  6.660485743377E-01
 -1.224000000000E+00  6.655185263315E-01  6.649932940209E-01  6.663237497387E-01
 -1.223625000000E+00  6.657924365766E-01  6.652660833578E-01  6.665990427382E-01
 -1.223250000000E+00  6.660664644349E-01  6.655389936755E-01  6.668744533831E-01
 -1.222875000000E+00  6.663406099597E-01  6.658120250234E-01  6.671499817201E-01
 -1.222500000000E+00  6.666148731992E-01  6.660851774457E-01  6.674256277910E-01
 -1.222125000000E+00  6.668892542066E-01  6.663584509920E-01  6.677013916425E-01
 -1.221750000000E+00  6.671637530353E-01  6.666318457116E-01  6.679772733215E-01
 -1.221375000000E+00  6.674383697334E-01  6.669053616488E-01  6.682532728696E-01
 -1.221000000000E+00  6.677131043593E-01  6.671789988583E-01  6.685293903388E-01
 -1.220625000000E+00  6.679879569614E-01  6.674527573843E-01  6.688056257710E-01
 -1.220250000000E+00  6.682629275928E-01  6.677266372764E-01  6.690819792128E-01
 -1.219875000000E+00  6.685380163070E-01  6.680006385839E-01  6.693584507112E-01
 -1.219500000000E+00  6.688132231522E-01  6.682747613514E-01  6.696350403079E-01
 -1.219125000000E+00  6.690885481819E-01  6.685490056282E-01  6.699117480499E-01
 -1.218750000000E+00  6.693639914494E-01  6.688233714639E-01  6.701885739838E-01
 -1.218375000000E+00  6.696395530081E-01  6.690978589079E-01  6.704655181568E-01
 -1.218000000000E+00  6.699152329115E-01  6.693724680099E-01  6.707425806156E-01
 -1.217625000000E+00  6.701910312079E-01  6.696471988142E-01  6.710197614021E-01
 -1.217250000000E+00  6.704669479508E-01  6.699220513703E-01  6.712970605631E-01
 -1.216875000000E+00  6.707429831936E-01  6.701970257279E-01  6.715744781457E-01
 -1.216500000000E+00  6.710191369847E-01  6.704721219313E-01  6.718520141915E-01
 -1.216125000000E+00  6.712954093827E-01  6.707473400352E-01  6.721296687526E-01
 -1.215750000000E+00  6.715718004361E-01  6.710226800841E-01  6.724074418710E-01
 -1.215375000000E+00  6.718483101983E-01  6.712981421275E-01  6.726853335934E-01
 -1.215000000000E+00  6.721249387229E-01  6.715737262151E-01  6.729633439669E-01
 -1.214625000000E+00  6.724016860583E-01  6.718494323914E-01  6.732414730334E-01
 -1.214250000000E+00  6.726785522633E-01  6.721252607110E-01  6.735197208449E-01
 -1.213875000000E+00  6.729555373863E-01  6.724012112185E-01  6.737980874432E-01
 -1.213500000000E+00  6.732326414809E-01  6.726772839634E-01  6.740765728754E-01
 -1.213125000000E+00  6.735098646007E-01  6.729534789955E-01  6.743551771886E-01
 -1.212750000000E+00  6.737872067942E-01  6.732297963593E-01  6.746339004244E-01
 -1.212375000000E+00  6.740646681202E-01  6.735062361094E-01  6.749127426351E-01
 -1.212000000000E+00  6.743422486273E-01  6.737827982906E-01  6.751917038627E-01
 -1.211625000000E+00  6.746199483691E-01  6.740594829523E-01  6.754707841540E-01
 -1.211250000000E+00  6.748977673942E-01  6.743362901393E-01  6.757499835510E-01
 -1.210875000000E+00  6.751757057614E-01  6.746132199063E-01  6.760293021060E-01
 -1.210500000000E+00  6.754537635192E-01  6.748902722979E-01  6.763087398607E-01
 -1.210125000000E+00  6.757319407215E-01  6.751674473638E-01  6.765882968623E-01
 -1.209750000000E+00  6.760102374220E-01  6.754447451537E-01  6.768679731579E-01
 -1.209375000000E+00  6.762886536744E-01  6.757221657174E-01  6.771477687944E-01
 -1.209000000000E+00  6.765671895326E-01  6.759997091045E-01  6.774276838191E-01
 -1.208625000000E+00  6.768458450451E-01  6.762773753597E-01  6.777077182738E-01
 -1.208250000000E+00  6.771246202658E-01  6.765551645328E-01  6.779878722057E-01
 -1.207875000000E+00  6.774035152485E-01  6.768330766735E-01  6.782681456618E-01
 -1.207500000000E+00  6.776825300470E-01  6.771111118316E-01  6.785485386893E-01
 -1.207125000000E+00  6.779616647152E-01  6.773892700569E-01  6.788290513353E-01
 -1.206750000000E+00  6.782409193018E-01  6.776675513939E-01  6.791096836418E-01
 -1.206375000000E+00  6.785202938608E-01  6.779459558927E-01  6.793904356558E-01
 -1.206000000000E+00  6.787997884510E-01  6.782244836079E-01  6.796713074299E-01
 -1.205625000000E+00  6.790794031213E-01  6.785031345844E-01  6.799522990058E-01
 -1.205250000000E+00  6.793591379206E-01  6.787819088669E-01  6.802334104257E-01
 -1.204875000000E+00  6.796389929077E-01  6.790608065103E-01  6.805146417418E-01
 -1.204500000000E+00  6.799189681316E-01  6.793398275593E-01  6.807959929961E-01
 -1.204125000000E+00  6.801990636514E-01  6.796189720689E-01  6.810774642412E-01
 -1.203750000000E+00  6.804792795159E-01  6.798982400839E-01  6.813590555188E-01
 -1.203375000000E+00  6.807596157739E-01  6.801776316489E-01  6.816407668712E-01
 -1.203000000000E+00  6.810400724847E-01  6.804571468190E-01  6.819225983506E-01
 -1.202625000000E+00  6.813206497021E-01  6.807367856441E-01  6.822045500043E-01
 -1.202250000000E+00  6.816013474752E-01  6.810165481690E-01  6.824866218744E-01
 -1.201875000000E+00  6.818821658580E-01  6.812964344435E-01  6.827688140080E-01
 -1.201500000000E+00  6.821631049097E-01  6.815764445227E-01  6.830511264576E-01
 -1.201125000000E+00  6.824441646740E-01  6.818565784463E-01  6.833335592601E-01
 -1.200750000000E+00  6.827253452103E-01  6.821368362692E-01  6.836161124680E-01
 -1.200375000000E+00  6.830066465726E-01  6.824172180416E-01  6.838987861284E-01
 -1.200000000000E+00  6.832880688099E-01  6.826977238081E-01  6.841815802835E-01
 -1.199625000000E+00  6.835696119815E-01  6.829783536240E-01  6.844644949858E-01
 -1.199250000000E+00  6.838512761364E-01  6.832591075339E-01  6.847475302773E-01
 -1.198875000000E+00  6.841330613288E-01  6.835399855879E-01  6.850306862053E-01
 -1.198500000000E+00  6.844149676128E-01  6.838209878361E-01  6.853139628173E-01
 -1.198125000000E+00  6.846969950376E-01  6.841021143231E-01  6.855973601552E-01
 -1.197750000000E+00  6.849791436624E-01  6.843833651043E-01  6.858808782716E-01
 -1.197375000000E+00  6.852614135363E-01  6.846647402244E-01  6.861645172086E-01
 -1.197000000000E+00  6.855438047188E-01  6.849462397387E-01  6.864482770188E-01
 -1.196625000000E+00  6.858263172590E-01  6.852278636919E-01  6.867321577442E-01
 -1.196250000000E+00  6.861089512110E-01  6.855096121343E-01  6.870161594324E-01
 -1.195875000000E+00  6.863917066292E-01  6.857914851157E-01  6.873002821305E-01
 -1.195500000000E+00  6.866745835628E-01  6.860734826812E-01  6.875845258809E-01
 -1.195125000000E+00  6.869575820712E-01  6.863556048860E-01  6.878688907360E-01
 -1.194750000000E+00  6.872407022036E-01  6.866378517749E-01  6.881533767381E-01
 -1.194375000000E+00  6.875239440195E-01  6.869202234033E-01  6.884379839396E-01
 -1.194000000000E+00  6.878073075681E-01  6.872027198160E-01  6.887227123830E-01
 -1.193625000000E+00  6.880907929037E-01  6.874853410632E-01  6.890075621154E-01
 -1.193250000000E+00  6.883744000808E-01  6.877680871950E-01  6.892925331844E-01
 -1.192875000000E+00  6.886581291537E-01  6.880509582615E-01  6.895776256374E-01
 -1.192500000000E+00  6.889419801769E-01  6.883339543129E-01  6.898628395218E-01
 -1.192125000000E+00  6.892259531997E-01  6.886170753941E-01  6.901481748798E-01
 -1.191750000000E+00  6.895100482816E-01  6.889003215604E-01  6.904336317640E-01
 -1.191375000000E+00  6.897942654719E-01  6.891836928569E-01  6.907192102169E-01
 -1.191000000000E+00  6.900786048252E-01  6.894671893338E-01  6.910049102857E-01
 -1.190625000000E+00  6.903630663959E-01  6.897508110411E-01  6.912907320179E-01
 -1.190250000000E+00  6.906476502386E-01  6.900345580292E-01  6.915766754612E-01
 -1.189875000000E+00  6.909323564077E-01  6.903184303481E-01  6.918627406628E-01
 -1.189500000000E+00  6.912171849577E-01  6.906024280482E-01  6.921489276703E-01
 -1.189125000000E+00  6.915021359382E-01  6.908865511744E-01  6.924352365260E-01
 -1.188750000000E+00  6.917872094087E-01  6.911707997822E-01  6.927216672826E-01
 -1.188375000000E+00  6.920724054188E-01  6.914551739166E-01  6.930082199824E-01
 -1.188000000000E+00  6.923577240281E-01  6.917396736329E-01  6.932948946782E-01
 -1.187625000000E+00  6.926431652861E-01  6.920242989765E-01  6.935816914122E-01
 -1.187250000000E+00  6.929287292475E-01  6.923090499974E-01  6.938686102321E-01
 -1.186875000000E+00  6.932144159668E-01  6.925939267459E-01  6.941556511852E-01
 -1.186500000000E+00  6.935002254988E-01  6.928789292724E-01  6.944428143193E-01
 -1.186125000000E+00  6.937861578981E-01  6.931640576271E-01  6.947300996818E-01
 -1.185750000000E+00  6.940722132141E-01  6.934493118551E-01  6.950175073152E-01
 -1.185375000000E+00  6.943583915069E-01  6.937346920120E-01  6.953050372721E-01
 -1.185000000000E+00  6.946446928310E-01  6.940201981480E-01  6.955926896002E-01
 -1.184625000000E+00  6.949311172361E-01  6.943058303083E-01  6.958804643419E-01
 -1.184250000000E+00  6.952176647769E-01  6.945915885433E-01  6.961683615447E-01
 -1.183875000000E+00  6.955043355133E-01  6.948774729083E-01  6.964563812615E-01
 -1.183500000000E+00  6.957911294949E-01  6.951634834488E-01  6.967445235347E-01
 -1.183125000000E+00  6.960780467765E-01  6.954496202149E-01  6.970327884118E-01
 -1.182750000000E+00  6.963650874129E-01  6.957358832571E-01  6.973211759406E-01
 -1.182375000000E+00  6.966522514589E-01  6.960222726257E-01  6.976096861686E-01
 -1.182000000000E+00  6.969395389642E-01  6.963087883660E-01  6.978983191384E-01
 -1.181625000000E+00  6.972269499887E-01  6.965954305336E-01  6.981870749027E-01
 -1.181250000000E+00  6.975144845875E-01  6.968821991787E-01  6.984759535092E-01
 -1.180875000000E+00  6.978021428100E-01  6.971690943468E-01  6.987649550004E-01
 -1.180500000000E+00  6.980899247165E-01  6.974561160934E-01  6.990540794291E-01
 -1.180125000000E+00  6.983778303566E-01  6.977432644637E-01  6.993433268379E-01
 -1.179750000000E+00  6.986658597905E-01  6.980305395133E-01  6.996326972796E-01
 -1.179375000000E+00  6.989540130679E-01  6.983179412877E-01  6.999221907967E-01
 -1.179000000000E+00  6.992422902437E-01  6.986054698371E-01  7.002118074369E-01
 -1.178625000000E+00  6.995306913729E-01  6.988931252121E-01  7.005015472480E-01
 -1.178250000000E+00  6.998192165105E-01  6.991809074632E-01  7.007914102776E-01
 -1.177875000000E+00  7.001078657115E-01  6.994688166408E-01  7.010813965735E-01
 -1.177500000000E+00  7.003966390309E-01  6.997568527955E-01  7.013715061834E-01
 -1.177125000000E+00  7.006855365237E-01  7.000450159777E-01  7.016617391551E-01
 -1.176750000000E+00  7.009745582449E-01  7.003333062380E-01  7.019520955363E-01
 -1.176375000000E+00  7.012637042497E-01  7.006217236269E-01  7.022425753748E-01
 -1.176000000000E+00  7.015529745878E-01  7.009102681898E-01  7.025331787131E-01
 -1.175625000000E+00  7.018423693196E-01  7.011989399823E-01  7.028239056042E-01
 -1.175250000000E+00  7.021318885001E-01  7.014877390551E-01  7.031147560959E-01
 -1.174875000000E+00  7.024215321794E-01  7.017766654535E-01  7.034057302308E-01
 -1.174500000000E+00  7.027113004124E-01  7.020657192281E-01  7.036968280567E-01
 -1.174125000000E+00  7.030011932596E-01  7.023549004346E-01  7.039880496265E-01
 -1.173750000000E+00  7.032912107708E-01  7.026442091186E-01  7.042793949830E-01
 -1.173375000000E+00  7.035813530066E-01  7.029336453356E-01  7.045708641790E-01
 -1.173000000000E+00  7.038716200168E-01  7.032232091312E-01  7.048624572574E-01
 -1.172625000000E+00  7.041620118567E-01  7.035129005561E-01  7.051541742658E-01
 -1.172250000000E+00  7.044525285814E-01  7.038027196607E-01  7.054460152521E-01
 -1.171875000000E+00  7.047431702463E-01  7.040926664958E-01  7.057379802642E-01
 -1.171500000000E+00  7.050339369066E-01  7.043827411120E-01  7.060300693499E-01
 -1.171125000000E+00  7.053248286227E-01  7.046729435651E-01  7.063222825624E-01
 -1.170750000000E+00  7.056158454446E-01  7.049632739006E-01  7.066146199442E-01
 -1.170375000000E+00  7.059069874278E-01  7.052537321693E-01  7.069070815433E-01
 -1.170000000000E+00  7.061982546223E-01  7.055443184165E-01  7.071996674024E-01
 -1.169625000000E+00  7.064896470886E-01  7.058350326982E-01  7.074923775745E-01
 -1.169250000000E+00  7.067811648821E-01  7.061258750650E-01  7.077852121076E-01
 -1.168875000000E+00  7.070728080581E-01  7.064168455677E-01  7.080781710495E-01
 -1.168500000000E+00  7.073645766720E-01  7.067079442570E-01  7.083712544482E-01
 -1.168125000000E+00  7.076564707791E-01  7.069991711836E-01  7.086644623517E-01
 -1.167750000000E+00  7.079484904297E-01  7.072905263931E-01  7.089577948026E-01
 -1.167375000000E+00  7.082406356844E-01  7.075820099414E-01  7.092512518541E-01
 -1.167000000000E+00  7.085329065986E-01  7.078736218793E-01  7.095448335542E-01
 -1.166625000000E+00  7.088253032277E-01  7.081653622575E-01  7.098385399508E-01
 -1.166250000000E+00  7.091178256220E-01  7.084572311215E-01  7.101323710867E-01
 -1.165875000000E+00  7.094104738422E-01  7.087492285275E-01  7.104263270150E-01
 -1.165500000000E+00  7.097032479438E-01  7.090413545261E-01  7.107204077838E-01
 -1.165125000000E+00  7.099961479770E-01  7.093336091630E-01  7.110146134359E-01
 -1.164750000000E+00  7.102891740026E-01  7.096259924942E-01  7.113089440243E-01
 -1.164375000000E+00  7.105823260710E-01  7.099185045654E-01  7.116033995921E-01
 -1.164000000000E+00  7.108756042427E-01  7.102111454324E-01  7.118979801922E-01
 -1.163625000000E+00  7.111690085735E-01  7.105039151462E-01  7.121926858729E-01
 -1.163250000000E+00  7.114625391137E-01  7.107968137525E-01  7.124875166769E-01
 -1.162875000000E+00  7.117561959241E-01  7.110898413072E-01  7.127824726575E-01
 -1.162500000000E+00  7.120499790551E-01  7.113829978560E-01  7.130775538574E-01
 -1.162125000000E+00  7.123438885675E-01  7.116762834551E-01  7.133727603300E-01
 -1.161750000000E+00  7.126379245118E-01  7.119696981501E-01  7.136680921181E-01
 -1.161375000000E+00  7.129320869488E-01  7.122632419971E-01  7.139635492750E-01
 -1.161000000000E+00  7.132263759342E-01  7.125569150470E-01  7.142591318488E-01
 -1.160625000000E+00  7.135207915184E-01  7.128507173454E-01  7.145548398824E-01
 -1.160250000000E+00  7.138153337625E-01  7.131446489487E-01  7.148506734290E-01
 -1.159875000000E+00  7.141100027167E-01  7.134387099023E-01  7.151466325315E-01
 -1.159500000000E+00  7.144047984422E-01  7.137329002626E-01  7.154427172433E-01
 -1.159125000000E+00  7.146997209895E-01  7.140272200753E-01  7.157389276072E-01
 -1.158750000000E+00  7.149947704194E-01  7.143216693964E-01  7.160352636767E-01
 -1.158375000000E+00  7.152899467879E-01  7.146162482770E-01  7.163317254998E-01
 -1.158000000000E+00  7.155852501454E-01  7.149109567629E-01  7.166283131195E-01
 -1.157625000000E+00  7.158806805530E-01  7.152057949102E-01  7.169250265891E-01
 -1.157250000000E+00  7.161762380612E-01  7.155007627647E-01  7.172218659515E-01
 -1.156875000000E+00  7.164719227313E-01  7.157958603827E-01  7.175188312603E-01
 -1.156500000000E+00  7.167677346188E-01  7.160910878151E-01  7.178159225634E-01
 -1.156125000000E+00  7.170636737747E-01  7.163864451077E-01  7.181131399039E-01
 -1.155750000000E+00  7.173597402599E-01  7.166819323169E-01  7.184104833352E-01
 -1.155375000000E+00  7.176559341303E-01  7.169775494936E-01  7.187079529055E-01
 -1.155000000000E+00  7.179522554418E-01  7.172732966890E-01  7.190055486630E-01
 -1.154625000000E+00  7.182487042452E-01  7.175691739487E-01  7.193032706507E-01
 -1.154250000000E+00  7.185452806016E-01  7.178651813292E-01  7.196011189219E-01
 -1.153875000000E+00  7.188419845669E-01  7.181613188815E-01  7.198990935251E-01
 -1.153500000000E+00  7.191388161972E-01  7.184575866567E-01  7.201971945083E-01
 -1.153125000000E+00  7.194357755484E-01  7.187539847058E-01  7.204954219198E-01
 -1.152750000000E+00  7.197328626765E-01  7.190505130801E-01  7.207937758079E-01
 -1.152375000000E+00  7.200300776376E-01  7.193471718305E-01  7.210922562208E-01
 -1.152000000000E+00  7.203274204876E-01  7.196439610083E-01  7.213908632069E-01
 -1.151625000000E+00  7.206248912826E-01  7.199408806645E-01  7.216895968143E-01
 -1.151250000000E+00  7.209224900787E-01  7.202379308503E-01  7.219884570913E-01
 -1.150875000000E+00  7.212202169320E-01  7.205351116169E-01  7.222874440863E-01
 -1.150500000000E+00  7.215180718986E-01  7.208324230154E-01  7.225865578476E-01
 -1.150125000000E+00  7.218160550397E-01  7.211298651022E-01  7.228857984286E-01
 -1.149750000000E+00  7.221141664063E-01  7.214274379232E-01  7.231851658725E-01
 -1.149375000000E+00  7.224124060545E-01  7.217251415297E-01  7.234846602275E-01
 -1.149000000000E+00  7.227107740457E-01  7.220229759781E-01  7.237842815473E-01
 -1.148625000000E+00  7.230092704309E-01  7.223209413143E-01  7.240840298750E-01
 -1.148250000000E+00  7.233078952714E-01  7.226190375948E-01  7.243839052640E-01
 -1.147875000000E+00  7.236066486183E-01  7.229172648656E-01  7.246839077576E-01
 -1.147500000000E+00  7.239055305329E-01  7.232156231832E-01  7.249840374093E-01
 -1.147125000000E+00  7.242045410663E-01  7.235141125935E-01  7.252842942623E-01
 -1.146750000000E+00  7.245036802799E-01  7.238127331531E-01  7.255846783702E-01
 -1.146375000000E+00  7.248029482301E-01  7.241114849132E-01  7.258851897813E-01
 -1.146000000000E+00  7.251023449730E-01  7.244103679250E-01  7.261858285441E-01
 -1.145625000000E+00  7.254018705599E-01  7.247093822347E-01  7.264865947017E-01
 -1.145250000000E+00  7.257015250520E-01  7.250085278988E-01  7.267874883078E-01
 -1.144875000000E+00  7.260013085060E-01  7.253078049685E-01  7.270885094107E-01
 -1.144500000000E+00  7.263012209779E-01  7.256072134952E-01  7.273896580590E-01
 -1.144125000000E+00  7.266012625295E-01  7.259067535354E-01  7.276909343062E-01
 -1.143750000000E+00  7.269014332118E-01  7.262064251351E-01  7.279923381956E-01
 -1.143375000000E+00  7.272017330813E-01  7.265062283459E-01  7.282938697756E-01
 -1.143000000000E+00  7.275021621944E-01  7.268061632189E-01  7.285955290946E-01
 -1.142625000000E+00  7.278027206127E-01  7.271062298108E-01  7.288973162064E-01
 -1.142250000000E+00  7.281034083873E-01  7.274064281677E-01  7.291992311543E-01
 -1.141875000000E+00  7.284042255801E-01  7.277067583461E-01  7.295012739918E-01
 -1.141500000000E+00  7.287051722474E-01  7.280072203976E-01  7.298034447676E-01
 -1.141125000000E+00  7.290062484404E-01  7.283078143683E-01  7.301057435248E-01
 -1.140750000000E+00  7.293074542210E-01  7.286085403147E-01  7.304081703172E-01
 -1.140375000000E+00  7.296087896456E-01  7.289093982883E-01  7.307107251934E-01
 -1.140000000000E+00  7.299102547707E-01  7.292103883406E-01  7.310134082017E-01
 -1.139625000000E+00  7.302118496529E-01  7.295115105228E-01  7.313162193908E-01
 -1.139250000000E+00  7.305135743488E-01  7.298127648866E-01  7.316191588092E-01
 -1.138875000000E+00  7.308154289200E-01  7.301141514885E-01  7.319222265107E-01
 -1.138500000000E+00  7.311174134181E-01  7.304156703748E-01  7.322254225386E-01
 -1.138125000000E+00  7.314195278995E-01  7.307173215970E-01  7.325287469414E-01
 -1.137750000000E+00  7.317217724262E-01  7.310191052118E-01  7.328321997729E-01
 -1.137375000000E+00  7.320241470547E-01  7.313210212705E-01  7.331357810818E-01
 -1.137000000000E+00  7.323266518365E-01  7.316230698196E-01  7.334394909113E-01
 -1.136625000000E+00  7.326292868335E-01  7.319252509158E-01  7.337433293153E-01
 -1.136250000000E+00  7.329320521024E-01  7.322275646105E-01  7.340472963424E-01
 -1.135875000000E+00  7.332349476998E-01  7.325300109552E-01  7.343513920411E-01
 -1.135500000000E+00  7.335379736824E-01  7.328325900016E-01  7.346556164602E-01
 -1.135125000000E+00  7.338411301071E-01  7.331353018012E-01  7.349599696482E-01
 -1.134750000000E+00  7.341444170356E-01  7.334381464107E-01  7.352644516590E-01
 -1.134375000000E+00  7.344478345197E-01  7.337411238764E-01  7.355690625360E-01
 -1.134000000000E+00  7.347513826212E-01  7.340442342553E-01  7.358738023331E-01
 -1.133625000000E+00  7.350550613970E-01  7.343474775987E-01  7.361786710989E-01
 -1.133250000000E+00  7.353588708987E-01  7.346508539532E-01  7.364836688768E-01
 -1.132875000000E+00  7.356628111882E-01  7.349543633755E-01  7.367887957208E-01
 -1.132500000000E+00  7.359668823225E-01  7.352580059173E-01  7.370940516795E-01
 -1.132125000000E+00  7.362710843583E-01  7.355617816301E-01  7.373994368017E-01
 -1.131750000000E+00  7.365754173578E-01  7.358656905708E-01  7.377049511412E-01
 -1.131375000000E+00  7.368798813726E-01  7.361697327858E-01  7.380105947415E-01
 -1.131000000000E+00  7.371844764596E-01  7.364739083268E-01  7.383163676514E-01
 -1.130625000000E+00  7.374892026810E-01  7.367782172506E-01  7.386222699247E-01
 -1.130250000000E+00  7.377940600936E-01  7.370826596090E-01  7.389283016102E-01
 -1.129875000000E+00  7.380990487545E-01  7.373872354535E-01  7.392344627567E-01
 -1.129500000000E+00  7.384041687206E-01  7.376919448359E-01  7.395407534128E-01
 -1.129125000000E+00  7.387094200488E-01  7.379967878079E-01  7.398471736274E-01
 -1.128750000000E+00  7.390148027962E-01  7.383017644211E-01  7.401537234492E-01
 -1.128375000000E+00  7.393203170198E-01  7.386068747273E-01  7.404604029269E-01
 -1.128000000000E+00  7.396259627817E-01  7.389121187834E-01  7.407672121146E-01
 -1.127625000000E+00  7.399317401392E-01  7.392174966412E-01  7.410741510610E-01
 -1.127250000000E+00  7.402376491438E-01  7.395230083471E-01  7.413812198097E-01
 -1.126875000000E+00  7.405436898581E-01  7.398286539581E-01  7.416884184147E-01
 -1.126500000000E+00  7.408498623390E-01  7.401344335261E-01  7.419957469249E-01
 -1.126125000000E+00  7.411561666489E-01  7.404403471079E-01  7.423032053942E-01
 -1.125750000000E+00  7.414626028396E-01  7.407463947502E-01  7.426107938663E-01
 -1.125375000000E+00  7.417691709684E-01  7.410525765047E-01  7.429185123900E-01
 -1.125000000000E+00  7.420758710975E-01  7.413588924285E-01  7.432263610194E-01
 -1.124625000000E+00  7.423827032842E-01  7.416653425733E-01  7.435343398034E-01
 -1.124250000000E+00  7.426896675856E-01  7.419719269909E-01  7.438424487906E-01
 -1.123875000000E+00  7.429967640590E-01  7.422786457333E-01  7.441506880302E-01
 -1.123500000000E+00  7.433039927614E-01  7.425854988522E-01  7.444590575708E-01
 -1.123125000000E+00  7.436113537502E-01  7.428924863995E-01  7.447675574614E-01
 -1.122750000000E+00  7.439188470879E-01  7.431996084322E-01  7.450761877561E-01
 -1.122375000000E+00  7.442264728316E-01  7.435068650023E-01  7.453849485038E-01
 -1.122000000000E+00  7.445342310387E-01  7.438142561615E-01  7.456938397534E-01
 -1.121625000000E+00  7.448421217665E-01  7.441217819618E-01  7.460028615538E-01
 -1.121250000000E+00  7.451501450722E-01  7.444294424550E-01  7.463120139539E-01
 -1.120875000000E+00  7.454583010131E-01  7.447372376931E-01  7.466212970027E-01
 -1.120500000000E+00  7.457665896520E-01  7.450451677332E-01  7.469307107543E-01
 -1.120125000000E+00  7.460750110407E-01  7.453532326220E-01  7.472402552525E-01
 -1.119750000000E+00  7.463835652421E-01  7.456614324167E-01  7.475499305513E-01
 -1.119375000000E+00  7.466922523134E-01  7.459697671691E-01  7.478597366999E-01
 -1.119000000000E+00  7.470010723120E-01  7.462782369312E-01  7.481696737470E-01
 -1.118625000000E+00  7.473100253007E-01  7.465868417603E-01  7.484797417471E-01
 -1.118250000000E+00  7.476191113316E-01  7.468955817030E-01  7.487899407437E-01
 -1.117875000000E+00  7.479283304673E-01  7.472044568166E-01  7.491002707912E-01
 -1.117500000000E+00  7.482376827654E-01  7.475134671530E-01  7.494107319385E-01
 -1.117125000000E+00  7.485471682833E-01  7.478226127643E-01  7.497213242346E-01
 -1.116750000000E+00  7.488567870785E-01  7.481318937024E-01  7.500320477285E-01
 -1.116375000000E+00  7.491665392086E-01  7.484413100193E-01  7.503429024694E-01
 -1.116000000000E+00  7.494764247362E-01  7.487508617724E-01  7.506538885113E-01
 -1.115625000000E+00  7.497864437190E-01  7.490605490136E-01  7.509650059035E-01
 -1.115250000000E+00  7.500965962145E-01  7.493703717950E-01  7.512762546949E-01
 -1.114875000000E+00  7.504068822802E-01  7.496803301686E-01  7.515876349345E-01
 -1.114500000000E+00  7.507173019738E-01  7.499904241865E-01  7.518991466715E-01
 -1.114125000000E+00  7.510278553581E-01  7.503006539060E-01  7.522107899602E-01
 -1.113750000000E+00  7.513385424855E-01  7.506110193740E-01  7.525225648443E-01
 -1.113375000000E+00  7.516493634188E-01  7.509215206478E-01  7.528344713783E-01
 -1.113000000000E+00  7.519603182158E-01  7.512321577794E-01  7.531465096112E-01
 -1.112625000000E+00  7.522714069393E-01  7.515429308262E-01  7.534586795973E-01
 -1.112250000000E+00  7.525826296417E-01  7.518538398351E-01  7.537709813806E-01
 -1.111875000000E+00  7.528939863861E-01  7.521648848635E-01  7.540834150154E-01
 -1.111500000000E+00  7.532054772301E-01  7.524760659635E-01  7.543959805508E-01
 -1.111125000000E+00  7.535171022315E-01  7.527873831872E-01  7.547086780359E-01
 -1.110750000000E+00  7.538288614480E-01  7.530988365868E-01  7.550215075199E-01
 -1.110375000000E+00  7.541407549426E-01  7.534104262197E-01  7.553344690573E-01
 -1.110000000000E+00  7.544527827678E-01  7.537221521329E-01  7.556475626918E-01
 -1.109625000000E+00  7.547649449868E-01  7.540340143837E-01  7.559607884780E-01
 -1.109250000000E+00  7.550772416572E-01  7.543460130244E-01  7.562741464650E-01
 -1.108875000000E+00  7.553896728423E-01  7.546581481123E-01  7.565876367072E-01
 -1.108500000000E+00  7.557022385945E-01  7.549704196945E-01  7.569012592485E-01
 -1.108125000000E+00  7.560149389770E-01  7.552828278285E-01  7.572150141435E-01
 -1.107750000000E+00  7.563277740477E-01  7.555953725664E-01  7.575289014413E-01
 -1.107375000000E+00  7.566407438645E-01  7.559080539605E-01  7.578429211912E-01
 -1.107000000000E+00  7.569538484852E-01  7.562208720631E-01  7.581570734423E-01
 -1.106625000000E+00  7.572670879730E-01  7.565338269316E-01  7.584713582492E-01
 -1.106250000000E+00  7.575804623860E-01  7.568469186184E-01  7.587857756610E-01
 -1.105875000000E+00  7.578939717820E-01  7.571601471756E-01  7.591003257271E-01
 -1.105500000000E+00  7.582076162189E-01  7.574735126557E-01  7.594150084967E-01
 -1.105125000000E+00  7.585213957602E-01  7.577870151160E-01  7.597298240243E-01
 -1.104750000000E+00  7.588353104637E-01  7.581006546091E-01  7.600447723592E-01
 -1.104375000000E+00  7.591493603874E-01  7.584144311870E-01  7.603598535506E-01
 -1.104000000000E+00  7.594635455895E-01  7.587283449023E-01  7.606750676479E-01
 -1.103625000000E+00  7.597778661279E-01  7.590423958072E-01  7.609904147003E-01
 -1.103250000000E+00  7.600923220660E-01  7.593565839593E-01  7.613058947624E-01
 -1.102875000000E+00  7.604069134619E-01  7.596709094109E-01  7.616215078836E-01
 -1.102500000000E+00  7.607216403736E-01  7.599853722145E-01  7.619372541130E-01
 -1.102125000000E+00  7.610365028593E-01  7.602999724224E-01  7.622531335002E-01
 -1.101750000000E+00  7.613515009824E-01  7.606147100922E-01  7.625691460996E-01
 -1.101375000000E+00  7.616666348010E-01  7.609295852764E-01  7.628852919606E-01
 -1.101000000000E+00  7.619819043733E-01  7.612445980272E-01  7.632015711325E-01
 -1.100625000000E+00  7.622973097575E-01  7.615597483973E-01  7.635179836647E-01
 -1.100250000000E+00  7.626128510170E-01  7.618750364441E-01  7.638345296119E-01
 -1.099875000000E+00  7.629285282100E-01  7.621904622202E-01  7.641512090234E-01
 -1.099500000000E+00  7.632443413947E-01  7.625060257780E-01  7.644680219486E-01
 -1.099125000000E+00  7.635602906295E-01  7.628217271699E-01  7.647849684369E-01
 -1.098750000000E+00  7.638763759778E-01  7.631375664536E-01  7.651020485430E-01
 -1.098375000000E+00  7.641925974979E-01  7.634535436817E-01  7.654192623162E-01
 -1.098000000000E+00  7.645089552481E-01  7.637696589066E-01  7.657366098060E-01
 -1.097625000000E+00  7.648254492867E-01  7.640859121807E-01  7.660540910618E-01
 -1.097250000000E+00  7.651420796773E-01  7.644023035619E-01  7.663717061383E-01
 -1.096875000000E+00  7.654588464729E-01  7.647188330973E-01  7.666894550797E-01
 -1.096500000000E+00  7.657757497425E-01  7.650355008501E-01  7.670073379459E-01
 -1.096125000000E+00  7.660927895392E-01  7.653523068675E-01  7.673253547812E-01
 -1.095750000000E+00  7.664099659266E-01  7.656692512072E-01  7.676435056402E-01
 -1.095375000000E+00  7.667272789631E-01  7.659863339219E-01  7.679617905725E-01
 -1.095000000000E+00  7.670447287071E-01  7.663035550640E-01  7.682802096276E-01
 -1.094625000000E+00  7.673623152171E-01  7.666209146862E-01  7.685987628548E-01
 -1.094250000000E+00  7.676800385568E-01  7.669384128462E-01  7.689174503090E-01
 -1.093875000000E+00  7.679978987847E-01  7.672560495967E-01  7.692362720398E-01
 -1.093500000000E+00  7.683158959593E-01  7.675738249902E-01  7.695552280965E-01
 -1.093125000000E+00  7.686340301443E-01  7.678917390846E-01  7.698743185340E-01
 -1.092750000000E+00  7.689523013982E-01  7.682097919326E-01  7.701935434019E-01
 -1.092375000000E+00  7.692707097796E-01  7.685279835867E-01  7.705129027496E-01
 -1.092000000000E+00  7.695892553471E-01  7.688463140996E-01  7.708323966267E-01
 -1.091625000000E+00  7.699079381644E-01  7.691647835291E-01  7.711520250880E-01
 -1.091250000000E+00  7.702267582902E-01  7.694833919280E-01  7.714717881832E-01
 -1.090875000000E+00  7.705457157830E-01  7.698021393489E-01  7.717916859617E-01
 -1.090500000000E+00  7.708648107068E-01  7.701210258496E-01  7.721117184784E-01
 -1.090125000000E+00  7.711840431149E-01  7.704400514777E-01  7.724318857777E-01
 -1.089750000000E+00  7.715034130712E-01  7.707592162911E-01  7.727521879143E-01
 -1.089375000000E+00  7.718229206396E-01  7.710785203477E-01  7.730726249432E-01
 -1.089000000000E+00  7.721425658789E-01  7.713979637003E-01  7.733931969140E-01
 -1.088625000000E+00  7.724623488478E-01  7.717175464016E-01  7.737139038763E-01
 -1.088250000000E+00  7.727822696049E-01  7.720372685042E-01  7.740347458797E-01
 -1.087875000000E+00  7.731023282090E-01  7.723571300610E-01  7.743557229739E-01
 -1.087500000000E+00  7.734225247241E-01  7.726771311299E-01  7.746768352138E-01
 -1.087125000000E+00  7.737428592089E-01  7.729972717637E-01  7.749980826489E-01
 -1.086750000000E+00  7.740633317276E-01  7.733175520204E-01  7.753194653344E-01
 -1.086375000000E+00  7.743839423389E-01  7.736379719529E-01  7.756409833198E-01
 -1.086000000000E+00  7.747046911016E-01  7.739585316138E-01  7.759626366548E-01
 -1.085625000000E+00  7.750255780745E-01  7.742792310561E-01  7.762844253891E-01
 -1.085250000000E+00  7.753466033219E-01  7.746000703376E-01  7.766063495777E-01
 -1.084875000000E+00  7.756677669025E-01  7.749210495114E-01  7.769284092702E-01
 -1.084500000000E+00  7.759890688752E-01  7.752421686301E-01  7.772506045164E-01
 -1.084125000000E+00  7.763105093042E-01  7.755634277519E-01  7.775729353713E-01
 -1.083750000000E+00  7.766320882483E-01  7.758848269297E-01  7.778954018846E-01
 -1.083375000000E+00  7.769538057666E-01  7.762063662163E-01  7.782180041059E-01
 -1.083000000000E+00  7.772756619180E-01  7.765280456645E-01  7.785407420852E-01
 -1.082625000000E+00  7.775976567666E-01  7.768498653324E-01  7.788636158773E-01
 -1.082250000000E+00  7.779197903716E-01  7.771718252731E-01  7.791866255321E-01
 -1.081875000000E+00  7.782420627971E-01  7.774939255445E-01  7.795097711046E-01
 -1.081500000000E+00  7.785644741021E-01  7.778161661998E-01  7.798330526445E-01
 -1.081125000000E+00  7.788870243457E-01  7.781385472916E-01  7.801564702018E-01
 -1.080750000000E+00  7.792097135869E-01  7.784610688730E-01  7.804800238260E-01
 -1.080375000000E+00  7.795325418901E-01  7.787837310022E-01  7.808037135724E-01
 -1.080000000000E+00  7.798555093144E-01  7.791065337320E-01  7.811275394907E-01
 -1.079625000000E+00  7.801786159240E-01  7.794294771208E-01  7.814515016360E-01
 -1.079250000000E+00  7.805018617782E-01  7.797525612215E-01  7.817756000582E-01
 -1.078875000000E+00  7.808252469359E-01  7.800757860870E-01  7.820998348070E-01
 -1.078500000000E+00  7.811487714565E-01  7.803991517703E-01  7.824242059324E-01
 -1.078125000000E+00  7.814724354043E-01  7.807226583297E-01  7.827487134894E-01
 -1.077750000000E+00  7.817962388384E-01  7.810463058182E-01  7.830733575279E-01
 -1.077375000000E+00  7.821201818234E-01  7.813700942940E-01  7.833981381031E-01
 -1.077000000000E+00  7.824442644132E-01  7.816940238049E-01  7.837230552595E-01
 -1.076625000000E+00  7.827684866776E-01  7.820180944146E-01  7.840481090577E-01
 -1.076250000000E+00  7.830928486705E-01  7.823423061706E-01  7.843732995420E-01
 -1.075875000000E+00  7.834173504565E-01  7.826666591314E-01  7.846986267679E-01
 -1.075500000000E+00  7.837419920948E-01  7.829911533500E-01  7.850240907852E-01
 -1.075125000000E+00  7.840667736500E-01  7.833157888848E-01  7.853496916490E-01
 -1.074750000000E+00  7.843916951814E-01  7.836405657888E-01  7.856754294093E-01
 -1.074375000000E+00  7.847167567484E-01  7.839654841151E-01  7.860013041161E-01
 -1.074000000000E+00  7.850419584102E-01  7.842905439168E-01  7.863273158192E-01
 -1.073625000000E+00  7.853673002315E-01  7.846157452523E-01  7.866534645739E-01
 -1.073250000000E+00  7.856927822771E-01  7.849410881800E-01  7.869797504355E-01
 -1.072875000000E+00  7.860184046009E-01  7.852665727477E-01  7.873061734485E-01
 -1.072500000000E+00  7.863441672676E-01  7.855921990138E-01  7.876327336684E-01
 -1.072125000000E+00  7.866700703421E-01  7.859179670367E-01  7.879594311503E-01
 -1.071750000000E+00  7.869961138783E-01  7.862438768644E-01  7.882862659389E-01
 -1.071375000000E+00  7.873222979465E-01  7.865699285605E-01  7.886132380948E-01
 -1.071000000000E+00  7.876486226006E-01  7.868961221730E-01  7.889403476628E-01
 -1.070625000000E+00  7.879750879056E-01  7.872224577602E-01  7.892675946980E-01
 -1.070250000000E+00  7.883016939209E-01  7.875489353755E-01  7.895949792507E-01
 -1.069875000000E+00  7.886284407113E-01  7.878755550772E-01  7.899225013760E-01
 -1.069500000000E+00  7.889553283364E-01  7.882023169186E-01  7.902501611240E-01
 -1.069125000000E+00  7.892823568557E-01  7.885292209529E-01  7.905779585447E-01
 -1.068750000000E+00  7.896095263341E-01  7.888562672386E-01  7.909058936936E-01
 -1.068375000000E+00  7.899368368312E-01  7.891834558289E-01  7.912339666205E-01
 -1.068000000000E+00  7.902642884065E-01  7.895107867771E-01  7.915621773757E-01
 -1.067625000000E+00  7.905918811250E-01  7.898382601418E-01  7.918905260145E-01
 -1.067250000000E+00  7.909196150463E-01  7.901658759761E-01  7.922190125870E-01
 -1.066875000000E+00  7.912474902354E-01  7.904936343388E-01  7.925476371485E-01
 -1.066500000000E+00  7.915755067519E-01  7.908215352829E-01  7.928763997492E-01
 -1.066125000000E+00  7.919036646555E-01  7.911495788620E-01  7.932053004391E-01
 -1.065750000000E+00  7.922319640113E-01  7.914777651344E-01  7.935343392738E-01
 -1.065375000000E+00  7.925604048789E-01  7.918060941537E-01  7.938635163032E-01
 -1.065000000000E+00  7.928889873234E-01  7.921345659783E-01  7.941928315829E-01
 -1.064625000000E+00  7.932177113992E-01  7.924631806563E-01  7.945222851577E-01
 -1.064250000000E+00  7.935465771767E-01  7.927919382517E-01  7.948518770883E-01
 -1.063875000000E+00  7.938755847157E-01  7.931208388177E-01  7.951816074250E-01
 -1.063500000000E+00  7.942047340759E-01  7.934498824078E-01  7.955114762177E-01
 -1.063125000000E+00  7.945340253173E-01  7.937790690754E-01  7.958414835168E-01
 -1.062750000000E+00  7.948634585049E-01  7.941083988791E-01  7.961716293778E-01
 -1.062375000000E+00  7.951930336985E-01  7.944378718722E-01  7.965019138507E-01
 -1.062000000000E+00  7.955227509635E-01  7.947674881136E-01  7.968323369911E-01
 -1.061625000000E+00  7.958526103596E-01  7.950972476565E-01  7.971628988493E-01
 -1.061250000000E+00  7.961826119520E-01  7.954271505598E-01  7.974935994807E-01
 -1.060875000000E+00  7.965127558007E-01  7.957571968769E-01  7.978244389356E-01
 -1.060500000000E+00  7.968430419656E-01  7.960873866611E-01  7.981554172641E-01
 -1.060125000000E+00  7.971734705120E-01  7.964177199713E-01  7.984865345219E-01
 -1.059750000000E+00  7.975040414998E-01  7.967481968609E-01  7.988177907592E-01
 -1.059375000000E+00  7.978347549890E-01  7.970788173834E-01  7.991491860262E-01
 -1.059000000000E+00  7.981656110449E-01  7.974095815975E-01  7.994807203785E-01
 -1.058625000000E+00  7.984966097329E-01  7.977404895621E-01  7.998123938718E-01
 -1.058250000000E+00  7.988277511077E-01  7.980715413252E-01  8.001442065508E-01
 -1.057875000000E+00  7.991590352399E-01  7.984027369512E-01  8.004761584767E-01
 -1.057500000000E+00  7.994904621843E-01  7.987340764881E-01  8.008082496943E-01
 -1.057125000000E+00  7.998220320063E-01  7.990655599948E-01  8.011404802593E-01
 -1.056750000000E+00  8.001537447714E-01  7.993971875301E-01  8.014728502272E-01
 -1.056375000000E+00  8.004856005395E-01  7.997289591476E-01  8.018053596485E-01
 -1.056000000000E+00  8.008175993710E-01  8.000608749009E-01  8.021380085735E-01
 -1.055625000000E+00  8.011497413312E-01  8.003929348487E-01  8.024707970577E-01
 -1.055250000000E+00  8.014820264802E-01  8.007251390448E-01  8.028037251516E-01
 -1.054875000000E+00  8.018144548837E-01  8.010574875479E-01  8.031367929108E-01
 -1.054500000000E+00  8.021470266018E-01  8.013899804117E-01  8.034700003857E-01
 -1.054125000000E+00  8.024797416947E-01  8.017226176897E-01  8.038033476266E-01
 -1.053750000000E+00  8.028126002280E-01  8.020553994410E-01  8.041368346892E-01
 -1.053375000000E+00  8.031456022673E-01  8.023883257244E-01  8.044704616293E-01
 -1.053000000000E+00  8.034787478674E-01  8.027213965882E-01  8.048042284919E-01
 -1.052625000000E+00  8.038120370994E-01  8.030546120967E-01  8.051381353381E-01
 -1.052250000000E+00  8.041454700182E-01  8.033879722983E-01  8.054721822129E-01
 -1.051875000000E+00  8.044790466894E-01  8.037214772520E-01  8.058063691720E-01
 -1.051500000000E+00  8.048127671787E-01  8.040551270166E-01  8.061406962714E-01
 -1.051125000000E+00  8.051466315465E-01  8.043889216459E-01  8.064751635613E-01
 -1.050750000000E+00  8.054806398584E-01  8.047228611990E-01  8.068097710975E-01
 -1.050375000000E+00  8.058147921695E-01  8.050569457241E-01  8.071445189252E-01
 -1.050000000000E+00  8.061490885509E-01  8.053911752857E-01  8.074794071054E-01
 -1.049625000000E+00  8.064835290630E-01  8.057255499374E-01  8.078144356887E-01
 -1.049250000000E+00  8.068181137662E-01  8.060600697330E-01  8.081496047255E-01
 -1.048875000000E+00  8.071528427263E-01  8.063947347315E-01  8.084849142716E-01
 -1.048500000000E+00  8.074877160037E-01  8.067295449867E-01  8.088203643775E-01
 -1.048125000000E+00  8.078227336643E-01  8.070645005576E-01  8.091559550991E-01
 -1.047750000000E+00  8.081578957687E-01  8.073996014981E-01  8.094916864868E-01
 -1.047375000000E+00  8.084932023772E-01  8.077348478619E-01  8.098275585912E-01
 -1.047000000000E+00  8.088286535558E-01  8.080702397081E-01  8.101635714681E-01
 -1.046625000000E+00  8.091642493703E-01  8.084057770959E-01  8.104997251733E-01
 -1.046250000000E+00  8.094999898814E-01  8.087414600790E-01  8.108360197575E-01
 -1.045875000000E+00  8.098358751496E-01  8.090772887112E-01  8.111724552711E-01
 -1.045500000000E+00  8.101719052409E-01  8.094132630517E-01  8.115090317701E-01
 -1.045125000000E+00  8.105080802158E-01  8.097493831544E-01  8.118457493050E-01
 -1.044750000000E+00  8.108444001404E-01  8.100856490784E-01  8.121826079317E-01
 -1.044375000000E+00  8.111808650806E-01  8.104220608829E-01  8.125196077062E-01
 -1.044000000000E+00  8.115174750918E-01  8.107586186164E-01  8.128567486737E-01
 -1.043625000000E+00  8.118542302453E-01  8.110953223435E-01  8.131940308954E-01
 -1.043250000000E+00  8.121911306019E-01  8.114321721180E-01  8.135314544220E-01
 -1.042875000000E+00  8.125281762222E-01  8.117691679938E-01  8.138690193041E-01
 -1.042500000000E+00  8.128653671670E-01  8.121063100249E-01  8.142067255923E-01
 -1.042125000000E+00  8.132027035078E-01  8.124435982758E-01  8.145445733478E-01
 -1.041750000000E+00  8.135401852999E-01  8.127810327951E-01  8.148825626161E-01
 -1.041375000000E+00  8.138778126149E-01  8.131186136474E-01  8.152206934585E-01
 -1.041000000000E+00  8.142155855082E-01  8.134563408813E-01  8.155589659201E-01
 -1.040625000000E+00  8.145535040460E-01  8.137942145561E-01  8.158973800571E-01
 -1.040250000000E+00  8.148915682944E-01  8.141322347311E-01  8.162359359255E-01
 -1.039875000000E+00  8.152297783143E-01  8.144704014603E-01  8.165746335759E-01
 -1.039500000000E+00  8.155681341720E-01  8.148087148029E-01  8.169134730644E-01
 -1.039125000000E+00  8.159066359283E-01  8.151471748130E-01  8.172524544417E-01
 -1.038750000000E+00  8.162452836495E-01  8.154857815499E-01  8.175915777638E-01
 -1.038375000000E+00  8.165840773965E-01  8.158245350676E-01  8.179308430814E-01
 -1.038000000000E+00  8.169230172302E-01  8.161634354201E-01  8.182702504452E-01
 -1.037625000000E+00  8.172621032170E-01  8.165024826668E-01  8.186097999114E-01
 -1.037250000000E+00  8.176013354231E-01  8.168416768671E-01  8.189494915359E-01
 -1.036875000000E+00  8.179407139097E-01  8.171810180750E-01  8.192893253696E-01
 -1.036500000000E+00  8.182802387429E-01  8.175205063499E-01  8.196293014686E-01
 -1.036125000000E+00  8.186199099839E-01  8.178601417459E-01  8.199694198835E-01
 -1.035750000000E+00  8.189597276991E-01  8.181999243224E-01  8.203096806706E-01
 -1.035375000000E+00  8.192996919495E-01  8.185398541335E-01  8.206500838806E-01
 -1.035000000000E+00  8.196398028016E-01  8.188799312387E-01  8.209906295696E-01
 -1.034625000000E+00  8.199800603164E-01  8.192201556920E-01  8.213313177884E-01
 -1.034250000000E+00  8.203204645603E-01  8.195605275528E-01  8.216721485932E-01
 -1.033875000000E+00  8.206610155947E-01  8.199010468754E-01  8.220131220348E-01
 -1.033500000000E+00  8.210017134859E-01  8.202417137192E-01  8.223542381694E-01
 -1.033125000000E+00  8.213425582950E-01  8.205825281384E-01  8.226954970478E-01
 -1.032750000000E+00  8.216835500887E-01  8.209234901924E-01  8.230368987261E-01
 -1.032375000000E+00  8.220246889282E-01  8.212645999354E-01  8.233784432552E-01
 -1.032000000000E+00  8.223659748800E-01  8.216058574270E-01  8.237201306914E-01
 -1.031625000000E+00  8.227074080053E-01  8.219472627213E-01  8.240619610855E-01
 -1.031250000000E+00  8.230489883707E-01  8.222888158778E-01  8.244039344936E-01
 -1.030875000000E+00  8.233907160429E-01  8.226305169562E-01  8.247460509721E-01
 -1.030500000000E+00  8.237325910832E-01  8.229723660106E-01  8.250883105718E-01
 -1.030125000000E+00  8.240746135529E-01  8.233143630952E-01  8.254307133436E-01
 -1.029750000000E+00  8.244167835185E-01  8.236565082697E-01  8.257732593438E-01
 -1.029375000000E+00  8.247591010470E-01  8.239988015936E-01  8.261159486287E-01
 -1.029000000000E+00  8.251015661994E-01  8.243412431213E-01  8.264587812491E-01
 -1.028625000000E+00  8.254441790374E-01  8.246838329068E-01  8.268017572559E-01
 -1.028250000000E+00  8.257869396329E-01  8.250265710153E-01  8.271448767109E-01
 -1.027875000000E+00  8.261298480420E-01  8.253694574956E-01  8.274881396596E-01
 -1.027500000000E+00  8.264729043369E-01  8.257124924128E-01  8.278315461637E-01
 -1.027125000000E+00  8.268161085736E-01  8.260556758158E-01  8.281750962688E-01
 -1.026750000000E+00  8.271594608243E-01  8.263990077697E-01  8.285187900366E-01
 -1.026375000000E+00  8.275029611505E-01  8.267424883286E-01  8.288626275180E-01
 -1.026000000000E+00  8.278466096136E-01  8.270861175471E-01  8.292066087640E-01
 -1.025625000000E+00  8.281904062806E-01  8.274298954847E-01  8.295507338310E-01
 -1.025250000000E+00  8.285343512184E-01  8.277738222012E-01  8.298950027754E-01
 -1.024875000000E+00  8.288784444884E-01  8.281178977509E-01  8.302394156481E-01
 -1.024500000000E+00  8.292226861576E-01  8.284621221937E-01  8.305839725056E-01
 -1.024125000000E+00  8.295670762876E-01  8.288064955837E-01  8.309286733988E-01
 -1.023750000000E+00  8.299116149454E-01  8.291510179809E-01  8.312735183841E-01
 -1.023375000000E+00  8.302563021925E-01  8.294956894396E-01  8.316185075127E-01
 -1.023000000000E+00  8.306011380960E-01  8.298405100195E-01  8.319636408409E-01
 -1.022625000000E+00  8.309461227174E-01  8.301854797751E-01  8.323089184198E-01
 -1.022250000000E+00  8.312912561293E-01  8.305305987716E-01  8.326543403111E-01
 -1.021875000000E+00  8.316365383879E-01  8.308758670580E-01  8.329999065606E-01
 -1.021500000000E+00  8.319819695602E-01  8.312212846941E-01  8.333456172248E-01
 -1.021125000000E+00  8.323275497134E-01  8.315668517398E-01  8.336914723600E-01
 -1.020750000000E+00  8.326732789092E-01  8.319125682494E-01  8.340374720175E-01
 -1.020375000000E+00  8.330191572147E-01  8.322584342830E-01  8.343836162536E-01
 -1.020000000000E+00  8.333651846971E-01  8.326044499002E-01  8.347299051248E-01
 -1.019625000000E+00  8.337113614181E-01  8.329506151557E-01  8.350763386824E-01
 -1.019250000000E+00  8.340576874450E-01  8.332969301093E-01  8.354229169827E-01
 -1.018875000000E+00  8.344041628394E-01  8.336433948154E-01  8.357696400769E-01
 -1.018500000000E+00  8.347507876688E-01  8.339900093341E-01  8.361165080216E-01
 -1.018125000000E+00  8.350975619948E-01  8.343367737198E-01  8.364635208679E-01
 -1.017750000000E+00  8.354444858848E-01  8.346836880324E-01  8.368106786723E-01
 -1.017375000000E+00  8.357915594060E-01  8.350307523319E-01  8.371579814914E-01
 -1.017000000000E+00  8.361387826203E-01  8.353779666729E-01  8.375054293764E-01
 -1.016625000000E+00  8.364861555896E-01  8.357253311099E-01  8.378530223785E-01
 -1.016250000000E+00  8.368336783867E-01  8.360728457082E-01  8.382007605595E-01
 -1.015875000000E+00  8.371813510735E-01  8.364205105224E-01  8.385486439708E-01
 -1.015500000000E+00  8.375291737119E-01  8.367683256072E-01  8.388966726635E-01
 -1.015125000000E+00  8.378771463694E-01  8.371162910226E-01  8.392448466943E-01
 -1.014750000000E+00  8.382252691134E-01  8.374644068284E-01  8.395931661196E-01
 -1.014375000000E+00  8.385735420058E-01  8.378126730795E-01  8.399416309909E-01
 -1.014000000000E+00  8.389219651141E-01  8.381610898357E-01  8.402902413647E-01
 -1.013625000000E+00  8.392705385057E-01  8.385096571571E-01  8.406389972976E-01
 -1.013250000000E+00  8.396192622427E-01  8.388583750984E-01  8.409878988409E-01
 -1.012875000000E+00  8.399681363873E-01  8.392072437143E-01  8.413369460460E-01
 -1.012500000000E+00  8.403171610122E-01  8.395562630701E-01  8.416861389747E-01
 -1.012125000000E+00  8.406663361796E-01  8.399054332206E-01  8.420354776785E-01
 -1.011750000000E+00  8.410156619518E-01  8.402547542206E-01  8.423849622085E-01
 -1.011375000000E+00  8.413651383961E-01  8.406042261300E-01  8.427345926216E-01
 -1.011000000000E+00  8.417147655803E-01  8.409538490089E-01  8.430843689744E-01
 -1.010625000000E+00  8.420645435718E-01  8.413036229176E-01  8.434342913236E-01
 -1.010250000000E+00  8.424144724275E-01  8.416535479053E-01  8.437843597151E-01
 -1.009875000000E+00  8.427645522205E-01  8.420036240376E-01  8.441345742111E-01
 -1.009500000000E+00  8.431147830130E-01  8.423538513693E-01  8.444849348630E-01
 -1.009125000000E+00  8.434651648726E-01  8.427042299604E-01  8.448354417273E-01
 -1.008750000000E+00  8.438156978670E-01  8.430547598711E-01  8.451860948610E-01
 -1.008375000000E+00  8.441663820585E-01  8.434054411564E-01  8.455368943154E-01
 -1.008000000000E+00  8.445172175095E-01  8.437562738708E-01  8.458878401418E-01
 -1.007625000000E+00  8.448682042931E-01  8.441072580801E-01  8.462389324024E-01
 -1.007250000000E+00  8.452193424716E-01  8.444583938390E-01  8.465901711487E-01
 -1.006875000000E+00  8.455706321074E-01  8.448096812024E-01  8.469415564320E-01
 -1.006500000000E+00  8.459220732737E-01  8.451611202359E-01  8.472930883145E-01
 -1.006125000000E+00  8.462736660275E-01  8.455127109890E-01  8.476447668423E-01
 -1.005750000000E+00  8.466254104421E-01  8.458644535272E-01  8.479965920775E-01
 -1.005375000000E+00  8.469773065798E-01  8.462163479055E-01  8.483485640716E-01
 -1.005000000000E+00  8.473293545085E-01  8.465683941842E-01  8.487006828815E-01
 -1.004625000000E+00  8.476815542908E-01  8.469205924180E-01  8.490529485586E-01
 -1.004250000000E+00  8.480339059945E-01  8.472729426674E-01  8.494053611597E-01
 -1.003875000000E+00  8.483864096875E-01  8.476254449926E-01  8.497579207418E-01
 -1.003500000000E+00  8.487390654323E-01  8.479780994485E-01  8.501106273562E-01
 -1.003125000000E+00  8.490918732970E-01  8.483309060955E-01  8.504634810600E-01
 -1.002750000000E+00  8.494448333494E-01  8.486838649938E-01  8.508164819099E-01
 -1.002375000000E+00  8.497979456522E-01  8.490369761985E-01  8.511696299575E-01
 -1.002000000000E+00  8.501512102733E-01  8.493902397699E-01  8.515229252597E-01
 -1.001625000000E+00  8.505046272809E-01  8.497436557683E-01  8.518763678735E-01
 -1.001250000000E+00  8.508581967375E-01  8.500972242487E-01  8.522299578502E-01
 -1.000875000000E+00  8.512119187111E-01  8.504509452716E-01  8.525836952470E-01
 -1.000500000000E+00  8.515657932646E-01  8.508048188919E-01  8.529375801153E-01
 -1.000125000000E+00  8.519198204659E-01  8.511588451699E-01  8.532916125120E-01
 -9.997500000000E-01  8.522740003831E-01  8.515130241662E-01  8.536457941504E-01
 -9.993750000000E-01  8.526283330845E-01  8.518673559412E-01  8.540001333721E-01
 -9.990000000000E-01  8.529828186327E-01  8.522218405499E-01  8.543546302355E-01
 -9.986250000000E-01  8.533374570960E-01  8.525764780527E-01  8.547092848041E-01
 -9.982500000000E-01  8.536922485370E-01  8.529312685047E-01  8.550640971363E-01
 -9.978750000000E-01  8.540471930240E-01  8.532862119663E-01  8.554190672958E-01
 -9.975000000000E-01  8.544022906252E-01  8.536413084981E-01  8.557741953464E-01
 -9.971250000000E-01  8.547575414089E-01  8.539965581605E-01  8.561294813516E-01
 -9.967500000000E-01  8.551129454379E-01  8.543519610087E-01  8.564849253700E-01
 -9.963750000000E-01  8.554685027804E-01  8.547075171031E-01  8.568405274651E-01
 -9.960000000000E-01  8.558242134993E-01  8.550632264988E-01  8.571962876955E-01
 -9.956250000000E-01  8.561800776684E-01  8.554190892619E-01  8.575522061302E-01
 -9.952500000000E-01  8.565360953452E-01  8.557751054419E-01  8.579082828223E-01
 -9.948750000000E-01  8.568922666033E-01  8.561312751050E-01  8.582645178409E-01
 -9.945000000000E-01  8.572485915058E-01  8.564875983061E-01  8.586209112445E-01
 -9.941250000000E-01  8.576050701209E-01  8.568440751060E-01  8.589774630968E-01
 -9.937500000000E-01  8.579617025172E-01  8.572007055652E-01  8.593341734618E-01
 -9.933750000000E-01  8.583184887575E-01  8.575574897388E-01  8.596910423978E-01
 -9.930000000000E-01  8.586754289104E-01  8.579144276875E-01  8.600480699688E-01
 -9.926250000000E-01  8.590325230442E-01  8.582715194719E-01  8.604052562385E-01
 -9.922500000000E-01  8.593897712220E-01  8.586287651472E-01  8.607626012655E-01
 -9.918750000000E-01  8.597471735123E-01  8.589861647741E-01  8.611201051136E-01
 -9.915000000000E-01  8.601047299835E-01  8.593437184131E-01  8.614777678469E-01
 -9.911250000000E-01  8.604624406987E-01  8.597014261196E-01  8.618355895236E-01
 -9.907500000000E-01  8.608203057320E-01  8.600592879596E-01  8.621935702134E-01
 -9.903750000000E-01  8.611783251409E-01  8.604173039829E-01  8.625517099691E-01
 -9.900000000000E-01  8.615364989996E-01  8.607754742557E-01  8.629100088602E-01
 -9.896250000000E-01  8.618948273710E-01  8.611337988333E-01  8.632684669453E-01
 -9.892500000000E-01  8.622533103239E-01  8.614922777763E-01  8.636270842884E-01
 -9.888750000000E-01  8.626119479269E-01  8.618509111455E-01  8.639858609533E-01
 -9.885000000000E-01  8.629707402431E-01  8.622096989961E-01  8.643447969988E-01
 -9.881250000000E-01  8.633296873411E-01  8.625686413890E-01  8.647038924888E-01
 -9.877500000000E-01  8.636887892898E-01  8.629277383849E-01  8.650631474873E-01
 -9.873750000000E-01  8.640480461522E-01  8.632869900391E-01  8.654225620531E-01
 -9.870000000000E-01  8.644074580026E-01  8.636463964178E-01  8.657821362554E-01
 -9.866250000000E-01  8.647670248988E-01  8.640059575710E-01  8.661418701477E-01
 -9.862500000000E-01  8.651267469150E-01  8.643656735649E-01  8.665017637993E-01
 -9.858750000000E-01  8.654866241145E-01  8.647255444548E-01  8.668618172690E-01
 -9.855000000000E-01  8.658466565660E-01  8.650855703015E-01  8.672220306207E-01
 -9.851250000000E-01  8.662068443383E-01  8.654457511660E-01  8.675824039188E-01
 -9.847500000000E-01  8.665671875003E-01  8.658060871090E-01  8.679429372271E-01
 -9.843750000000E-01  8.669276861153E-01  8.661665781859E-01  8.683036306046E-01
 -9.840000000000E-01  8.672883402522E-01  8.665272244576E-01  8.686644841153E-01
 -9.836250000000E-01  8.676491499798E-01  8.668880259850E-01  8.690254978234E-01
 -9.832500000000E-01  8.680101153615E-01  8.672489828236E-01  8.693866717876E-01
 -9.828750000000E-01  8.683712364663E-01  8.676100950341E-01  8.697480060721E-01
 -9.825000000000E-01  8.687325133631E-01  8.679713626775E-01  8.701095007411E-01
 -9.821250000000E-01  8.690939461207E-01  8.683327858148E-01  8.704711558589E-01
 -9.817500000000E-01  8.694555348027E-01  8.686943645014E-01  8.708329714841E-01
 -9.813750000000E-01  8.698172794780E-01  8.690560987982E-01  8.711949476811E-01
 -9.810000000000E-01  8.701791802157E-01  8.694179887662E-01  8.715570845141E-01
 -9.806250000000E-01  8.705412370792E-01  8.697800344608E-01  8.719193820419E-01
 -9.802500000000E-01  8.709034501377E-01  8.701422359432E-01  8.722818403287E-01
 -9.798750000000E-01  8.712658194654E-01  8.705045932796E-01  8.726444594444E-01
 -9.795000000000E-01  8.716283451207E-01  8.708671065202E-01  8.730072394422E-01
 -9.791250000000E-01  8.719910271780E-01  8.712297757313E-01  8.733701803920E-01
 -9.787500000000E-01  8.723538657009E-01  8.715926009687E-01  8.737332823527E-01
 -9.783750000000E-01  8.727168607586E-01  8.719555822933E-01  8.740965453884E-01
 -9.780000000000E-01  8.730800124201E-01  8.723187197660E-01  8.744599695637E-01
 -9.776250000000E-01  8.734433207492E-01  8.726820134426E-01  8.748235549374E-01
 -9.772500000000E-01  8.738067858205E-01  8.730454633895E-01  8.751873015793E-01
 -9.768750000000E-01  8.741704076976E-01  8.734090696623E-01  8.755512095484E-01
 -9.765000000000E-01  8.745341864443E-01  8.737728323166E-01  8.759152789036E-01
 -9.761250000000E-01  8.748981221352E-01  8.741367514190E-01  8.762795097147E-01
 -9.757500000000E-01  8.752622148342E-01  8.745008270251E-01  8.766439020407E-01
 -9.753750000000E-01  8.756264646104E-01  8.748650591960E-01  8.770084559461E-01
 -9.750000000000E-01  8.759908715332E-01  8.752294479928E-01  8.773731714952E-01
 -9.746250000000E-01  8.763554356717E-01  8.755939934767E-01  8.777380487526E-01
 -9.742500000000E-01  8.767201570898E-01  8.759586957033E-01  8.781030877772E-01
 -9.738750000000E-01  8.770850358569E-01  8.763235547337E-01  8.784682886335E-01
 -9.735000000000E-01  8.774500720422E-01  8.766885706292E-01  8.788336513860E-01
 -9.731250000000E-01  8.778152657096E-01  8.770537434454E-01  8.791991760937E-01
 -9.727500000000E-01  8.781806169340E-01  8.774190732489E-01  8.795648628267E-01
 -9.723750000000E-01  8.785461257793E-01  8.777845600955E-01  8.799307116439E-01
 -9.720000000000E-01  8.789117923148E-01  8.781502040464E-01  8.802967226099E-01
 -9.716250000000E-01  8.792776166100E-01  8.785160051628E-01  8.806628957893E-01
 -9.712500000000E-01  8.796435987288E-01  8.788819635005E-01  8.810292312411E-01
 -9.708750000000E-01  8.800097387461E-01  8.792480791260E-01  8.813957290355E-01
 -9.705000000000E-01  8.803760367260E-01  8.796143520953E-01  8.817623892314E-01
 -9.701250000000E-01  8.807424927325E-01  8.799807824641E-01  8.821292118881E-01
 -9.697500000000E-01  8.811091068405E-01  8.803473702991E-01  8.824961970756E-01
 -9.693750000000E-01  8.814758791195E-01  8.807141156616E-01  8.828633448585E-01
 -9.690000000000E-01  8.818428096336E-01  8.810810186074E-01  8.832306552960E-01
 -9.686250000000E-01  8.822098984524E-01  8.814480791978E-01  8.835981284528E-01
 -9.682500000000E-01  8.825771456454E-01  8.818152974941E-01  8.839657643935E-01
 -9.678750000000E-01  8.829445512768E-01  8.821826735522E-01  8.843335631772E-01
 -9.675000000000E-01  8.833121154216E-01  8.825502074387E-01  8.847015248742E-01
 -9.671250000000E-01  8.836798381439E-01  8.829178992097E-01  8.850696495437E-01
 -9.667500000000E-01  8.840477195135E-01  8.832857489265E-01  8.854379372504E-01
 -9.663750000000E-01  8.844157595944E-01  8.836537566448E-01  8.858063880535E-01
 -9.660000000000E-01  8.847839584619E-01  8.840219224317E-01  8.861750020232E-01
 -9.656250000000E-01  8.851523161802E-01  8.843902463429E-01  8.865437792188E-01
 -9.652500000000E-01  8.855208328243E-01  8.847587284453E-01  8.869127197105E-01
 -9.648750000000E-01  8.858895084532E-01  8.851273687894E-01  8.872818235522E-01
 -9.645000000000E-01  8.862583431421E-01  8.854961674421E-01  8.876510908140E-01
 -9.641250000000E-01  8.866273369605E-01  8.858651244648E-01  8.880205215608E-01
 -9.637500000000E-01  8.869964899730E-01  8.862342399134E-01  8.883901158519E-01
 -9.633750000000E-01  8.873658022493E-01  8.866035138494E-01  8.887598737521E-01
 -9.630000000000E-01  8.877352738592E-01  8.869729463342E-01  8.891297953263E-01
 -9.626250000000E-01  8.881049048726E-01  8.873425374292E-01  8.894998806392E-01
 -9.622500000000E-01  8.884746953591E-01  8.877122871961E-01  8.898701297557E-01
 -9.618750000000E-01  8.888446453834E-01  8.880821956907E-01  8.902405427353E-01
 -9.615000000000E-01  8.892147550207E-01  8.884522629800E-01  8.906111196482E-01
 -9.611250000000E-01  8.895850243354E-01  8.888224891200E-01  8.909818605538E-01
 -9.607500000000E-01  8.899554533975E-01  8.891928741724E-01  8.913527655172E-01
 -9.603750000000E-01  8.903260422769E-01  8.895634181985E-01  8.917238346030E-01
 -9.600000000000E-01  8.906967910381E-01  8.899341212544E-01  8.920950678709E-01
 -9.596250000000E-01  8.910676997510E-01  8.903049834018E-01  8.924664653858E-01
 -9.592500000000E-01  8.914387684912E-01  8.906760047076E-01  8.928380272180E-01
 -9.588750000000E-01  8.918099973230E-01  8.910471852279E-01  8.932097534270E-01
 -9.585000000000E-01  8.921813863167E-01  8.914185250242E-01  8.935816440779E-01
 -9.581250000000E-01  8.925529355366E-01  8.917900241528E-01  8.939536992301E-01
 -9.577500000000E-01  8.929246450584E-01  8.921616826806E-01  8.943259189541E-01
 -9.573750000000E-01  8.932965149467E-01  8.925335006639E-01  8.946983033094E-01
 -9.570000000000E-01  8.936685452770E-01  8.929054781696E-01  8.950708523665E-01
 -9.566250000000E-01  8.940407361140E-01  8.932776152539E-01  8.954435661849E-01
 -9.562500000000E-01  8.944130875277E-01  8.936499119786E-01  8.958164448298E-01
 -9.558750000000E-01  8.947855995829E-01  8.940223683997E-01  8.961894883606E-01
 -9.555000000000E-01  8.951582723552E-01  8.943949845844E-01  8.965626968480E-01
 -9.551250000000E-01  8.955311059092E-01  8.947677605888E-01  8.969360703514E-01
 -9.547500000000E-01  8.959041003208E-01  8.951406964802E-01  8.973096089416E-01
 -9.543750000000E-01  8.962772556545E-01  8.955137923148E-01  8.976833126781E-01
 -9.540000000000E-01  8.966505719807E-01  8.958870481542E-01  8.980571816259E-01
 -9.536250000000E-01  8.970240493695E-01  8.962604640602E-01  8.984312158504E-01
 -9.532500000000E-01  8.973976878859E-01  8.966340400890E-01  8.988054154110E-01
 -9.528750000000E-01  8.977714876055E-01  8.970077763078E-01  8.991797803785E-01
 -9.525000000000E-01  8.981454485931E-01  8.973816727729E-01  8.995543108124E-01
 -9.521250000000E-01  8.985195709246E-01  8.977557295515E-01  8.999290067836E-01
 -9.517500000000E-01  8.988938546648E-01  8.981299466999E-01  9.003038683516E-01
 -9.513750000000E-01  8.992682998841E-01  8.985043242800E-01  9.006788955817E-01
 -9.510000000000E-01  8.996429066474E-01  8.988788623479E-01  9.010540885336E-01
 -9.506250000000E-01  9.000176750305E-01  8.992535609709E-01  9.014294472780E-01
 -9.502500000000E-01  9.003926051039E-01  8.996284202110E-01  9.018049718801E-01
 -9.498750000000E-01  9.007676969325E-01  9.000034401243E-01  9.021806623997E-01
 -9.495000000000E-01  9.011429505921E-01  9.003786207783E-01  9.025565189076E-01
 -9.491250000000E-01  9.015183661479E-01  9.007539622292E-01  9.029325414635E-01
 -9.487500000000E-01  9.018939436703E-01  9.011294645390E-01  9.033087301327E-01
 -9.483750000000E-01  9.022696832297E-01  9.015051277695E-01  9.036850849805E-01
 -9.480000000000E-01  9.026455848967E-01  9.018809519825E-01  9.040616060722E-01
 -9.476250000000E-01  9.030216487364E-01  9.022569372345E-01  9.044382934677E-01
 -9.472500000000E-01  9.033978748247E-01  9.026330835928E-01  9.048151472377E-01
 -9.468750000000E-01  9.037742632268E-01  9.030093911138E-01  9.051921674421E-01
 -9.465000000000E-01  9.041508140187E-01  9.033858598650E-01  9.055693541519E-01
 -9.461250000000E-01  9.045275272656E-01  9.037624899028E-01  9.059467074267E-01
 -9.457500000000E-01  9.049044030380E-01  9.041392812891E-01  9.063242273321E-01
 -9.453750000000E-01  9.052814414066E-01  9.045162340859E-01  9.067019139334E-01
 -9.450000000000E-01  9.056586424421E-01  9.048933483551E-01  9.070797672960E-01
 -9.446250000000E-01  9.060360062096E-01  9.052706241532E-01  9.074577874798E-01
 -9.442500000000E-01  9.064135327854E-01  9.056480615477E-01  9.078359745558E-01
 -9.438750000000E-01  9.067912222400E-01  9.060256606005E-01  9.082143285894E-01
 -9.435000000000E-01  9.071690746389E-01  9.064034213682E-01  9.085928496406E-01
 -9.431250000000E-01  9.075470900527E-01  9.067813439128E-01  9.089715377748E-01
 -9.427500000000E-01  9.079252685576E-01  9.071594283017E-01  9.093503930630E-01
 -9.423750000000E-01  9.083036102190E-01  9.075376745916E-01  9.097294155652E-01
 -9.420000000000E-01  9.086821151077E-01  9.079160828444E-01  9.101086053469E-01
 -9.416250000000E-01  9.090607832944E-01  9.082946531223E-01  9.104879624736E-01
 -9.412500000000E-01  9.094396148446E-01  9.086733854817E-01  9.108674870053E-01
 -9.408750000000E-01  9.098186098345E-01  9.090522799903E-01  9.112471790131E-01
 -9.405000000000E-01  9.101977683350E-01  9.094313367101E-01  9.116270385626E-01
 -9.401250000000E-01  9.105770904116E-01  9.098105556978E-01  9.120070657137E-01
 -9.397500000000E-01  9.109565761406E-01  9.101899370209E-01  9.123872605376E-01
 -9.393750000000E-01  9.113362255874E-01  9.105694807360E-01  9.127676230943E-01
 -9.390000000000E-01  9.117160388231E-01  9.109491869053E-01  9.131481534495E-01
 -9.386250000000E-01  9.120960159239E-01  9.113290555965E-01  9.135288516743E-01
 -9.382500000000E-01  9.124761569555E-01  9.117090868661E-01  9.139097178287E-01
 -9.378750000000E-01  9.128564619889E-01  9.120892807763E-01  9.142907519785E-01
 -9.375000000000E-01  9.132369310949E-01  9.124696373893E-01  9.146719541892E-01
 -9.371250000000E-01  9.136175643447E-01  9.128501567673E-01  9.150533245266E-01
 -9.367500000000E-01  9.139983618039E-01  9.132308389670E-01  9.154348630507E-01
 -9.363750000000E-01  9.143793235489E-01  9.136116840560E-01  9.158165698328E-01
 -9.360000000000E-01  9.147604496509E-01  9.139926920966E-01  9.161984449386E-01
 -9.356250000000E-01  9.151417401754E-01  9.143738631455E-01  9.165804884283E-01
 -9.352500000000E-01  9.155231951991E-01  9.147551972704E-01  9.169627003731E-01
 -9.348750000000E-01  9.159048147876E-01  9.151366945281E-01  9.173450808333E-01
 -9.345000000000E-01  9.162865990176E-01  9.155183549863E-01  9.177276298800E-01
 -9.341250000000E-01  9.166685479548E-01  9.159001787018E-01  9.181103475736E-01
 -9.337500000000E-01  9.170506616702E-01  9.162821657369E-01  9.184932339798E-01
 -9.333750000000E-01  9.174329402353E-01  9.166643161538E-01  9.188762891644E-01
 -9.330000000000E-01  9.178153837210E-01  9.170466300149E-01  9.192595131932E-01
 -9.326250000000E-01  9.181979921988E-01  9.174291073825E-01  9.196429061320E-01
 -9.322500000000E-01  9.185807657399E-01  9.178117483188E-01  9.200264680465E-01
 -9.318750000000E-01  9.189637044156E-01  9.181945528862E-01  9.204101990028E-01
 -9.315000000000E-01  9.193468082970E-01  9.185775211471E-01  9.207940990665E-01
 -9.311250000000E-01  9.197300774557E-01  9.189606531638E-01  9.211781683036E-01
 -9.307500000000E-01  9.201135119629E-01  9.193439489986E-01  9.215624067798E-01
 -9.303750000000E-01  9.204971118899E-01  9.197274087140E-01  9.219468145612E-01
 -9.300000000000E-01  9.208808773026E-01  9.201110323667E-01  9.223313917080E-01
 -9.296250000000E-01  9.212648082779E-01  9.204948200248E-01  9.227161382918E-01
 -9.292500000000E-01  9.216489048818E-01  9.208787717451E-01  9.231010543728E-01
 -9.288750000000E-01  9.220331671911E-01  9.212628875955E-01  9.234861400226E-01
 -9.285000000000E-01  9.224175952718E-01  9.216471676329E-01  9.238713953015E-01
 -9.281250000000E-01  9.228021892008E-01  9.220316119253E-01  9.242568202810E-01
 -9.277500000000E-01  9.231869490441E-01  9.224162205297E-01  9.246424150217E-01
 -9.273750000000E-01  9.235718748788E-01  9.228009935139E-01  9.250281795949E-01
 -9.270000000000E-01  9.239569667708E-01  9.231859309350E-01  9.254141140611E-01
 -9.266250000000E-01  9.243422247916E-01  9.235710328554E-01  9.258002184864E-01
 -9.262500000000E-01  9.247276490128E-01  9.239562993376E-01  9.261864929368E-01
 -9.258750000000E-01  9.251132395115E-01  9.243417304497E-01  9.265729374838E-01
 -9.255000000000E-01  9.254989963538E-01  9.247273262486E-01  9.269595521879E-01
 -9.251250000000E-01  9.258849196112E-01  9.251130867968E-01  9.273463371152E-01
 -9.247500000000E-01  9.262710093554E-01  9.254990121569E-01  9.277332923318E-01
 -9.243750000000E-01  9.266572656580E-01  9.258851023915E-01  9.281204179037E-01
 -9.240000000000E-01  9.270436885907E-01  9.262713575630E-01  9.285077138970E-01
 -9.236250000000E-01  9.274302782251E-01  9.266577777341E-01  9.288951803778E-01
 -9.232500000000E-01  9.278170346385E-01  9.270443629727E-01  9.292828174177E-01
 -9.228750000000E-01  9.282039578971E-01  9.274311133361E-01  9.296706250774E-01
 -9.225000000000E-01  9.285910480725E-01  9.278180288868E-01  9.300586034230E-01
 -9.221250000000E-01  9.289783052366E-01  9.282051096875E-01  9.304467525206E-01
 -9.217500000000E-01  9.293657294610E-01  9.285923558006E-01  9.308350724364E-01
 -9.213750000000E-01  9.297533208122E-01  9.289797672834E-01  9.312235632311E-01
 -9.210000000000E-01  9.301410793673E-01  9.293673442040E-01  9.316122249764E-01
 -9.206250000000E-01  9.305290051982E-01  9.297550866250E-01  9.320010577384E-01
 -9.202500000000E-01  9.309170983767E-01  9.301429946091E-01  9.323900615833E-01
 -9.198750000000E-01  9.313053589748E-01  9.305310682190E-01  9.327792365775E-01
 -9.195000000000E-01  9.316937870642E-01  9.309193075174E-01  9.331685827871E-01
 -9.191250000000E-01  9.320823827169E-01  9.313077125669E-01  9.335581002784E-01
 -9.187500000000E-01  9.324711460048E-01  9.316962834303E-01  9.339477891176E-01
 -9.183750000000E-01  9.328600769997E-01  9.320850201703E-01  9.343376493710E-01
 -9.180000000000E-01  9.332491757737E-01  9.324739228496E-01  9.347276811049E-01
 -9.176250000000E-01  9.336384423987E-01  9.328629915309E-01  9.351178843857E-01
 -9.172500000000E-01  9.340278769467E-01  9.332522262770E-01  9.355082592795E-01
 -9.168750000000E-01  9.344174794897E-01  9.336416271506E-01  9.358988058527E-01
 -9.165000000000E-01  9.348072500997E-01  9.340311942145E-01  9.362895241717E-01
 -9.161250000000E-01  9.351971888488E-01  9.344209275316E-01  9.366804143029E-01
 -9.157500000000E-01  9.355872958089E-01  9.348108271645E-01  9.370714763125E-01
 -9.153750000000E-01  9.359775710523E-01  9.352008931761E-01  9.374627102669E-01
 -9.150000000000E-01  9.363680146509E-01  9.355911256292E-01  9.378541162325E-01
 -9.146250000000E-01  9.367586266769E-01  9.359815245866E-01  9.382456942758E-01
 -9.142500000000E-01  9.371494072024E-01  9.363720901112E-01  9.386374444631E-01
 -9.138750000000E-01  9.375403562995E-01  9.367628222657E-01  9.390293668608E-01
 -9.135000000000E-01  9.379314740405E-01  9.371537211131E-01  9.394214615354E-01
 -9.131250000000E-01  9.383227604975E-01  9.375447867163E-01  9.398137285534E-01
 -9.127500000000E-01  9.387142157426E-01  9.379360191380E-01  9.402061679811E-01
 -9.123750000000E-01  9.391058398482E-01  9.383274184412E-01  9.405987798851E-01
 -9.120000000000E-01  9.394976328864E-01  9.387189846888E-01  9.409915643318E-01
 -9.116250000000E-01  9.398895949296E-01  9.391107179437E-01  9.413845213877E-01
 -9.112500000000E-01  9.402817260554E-01  9.395026182743E-01  9.417776511249E-01
 -9.108750000000E-01  9.406740263307E-01  9.398946857380E-01  9.421709536044E-01
 -9.105000000000E-01  9.410664958278E-01  9.402869203978E-01  9.425644288926E-01
 -9.101250000000E-01  9.414591346190E-01  9.406793223167E-01  9.429580770562E-01
 -9.097500000000E-01  9.418519427822E-01  9.410718915630E-01  9.433518981672E-01
 -9.093750000000E-01  9.422449203842E-01  9.414646281944E-01  9.437458922866E-01
 -9.090000000000E-01  9.426380675029E-01  9.418575322792E-01  9.441400594867E-01
 -9.086250000000E-01  9.430313842053E-01  9.422506038749E-01  9.445343998283E-01
 -9.082500000000E-01  9.434248705691E-01  9.426438430502E-01  9.449289133837E-01
 -9.078750000000E-01  9.438185266615E-01  9.430372498624E-01  9.453236002140E-01
 -9.075000000000E-01  9.442123525602E-01  9.434308243801E-01  9.457184603913E-01
 -9.071250000000E-01  9.446063483324E-01  9.438245666609E-01  9.461134939768E-01
 -9.067500000000E-01  9.450005140560E-01  9.442184767733E-01  9.465087010425E-01
 -9.063750000000E-01  9.453948498034E-01  9.446125547803E-01  9.469040816552E-01
 -9.060000000000E-01  9.457893556474E-01  9.450068007451E-01  9.472996358817E-01
 -9.056250000000E-01  9.461840316547E-01  9.454012147252E-01  9.476953637829E-01
 -9.052500000000E-01  9.465788779037E-01  9.457957967893E-01  9.480912654312E-01
 -9.048750000000E-01  9.469738944667E-01  9.461905470003E-01  9.484873408933E-01
 -9.045000000000E-01  9.473690814166E-01  9.465854654215E-01  9.488835902359E-01
 -9.041250000000E-01  9.477644388257E-01  9.469805521160E-01  9.492800135257E-01
 -9.037500000000E-01  9.481599667724E-01  9.473758071523E-01  9.496766108351E-01
 -9.033750000000E-01  9.485556653238E-01  9.477712305883E-01  9.500733822253E-01
 -9.030000000000E-01  9.489515345525E-01  9.481668224869E-01  9.504703277630E-01
 -9.026250000000E-01  9.493475745312E-01  9.485625829114E-01  9.508674475151E-01
 -9.022500000000E-01  9.497437853382E-01  9.489585119305E-01  9.512647415539E-01
 -9.018750000000E-01  9.501401670406E-01  9.493546096019E-01  9.516622099407E-01
 -9.015000000000E-01  9.505367197168E-01  9.497508759942E-01  9.520598527478E-01
 -9.011250000000E-01  9.509334434340E-01  9.501473111652E-01  9.524576700365E-01
 -9.007500000000E-01  9.513303382704E-01  9.505439151836E-01  9.528556618793E-01
 -9.003750000000E-01  9.517274042990E-01  9.509406881126E-01  9.532538283429E-01
 -9.000000000000E-01  9.521246415925E-01  9.513376300155E-01  9.536521694944E-01
 -8.996250000000E-01  9.525220502237E-01  9.517347409556E-01  9.540506854006E-01
 -8.992500000000E-01  9.529196302656E-01  9.521320209961E-01  9.544493761283E-01
 -8.988750000000E-01  9.533173817909E-01  9.525294702003E-01  9.548482417445E-01
 -8.985000000000E-01  9.537153048727E-01  9.529270886315E-01  9.552472823161E-01
 -8.981250000000E-01  9.541133995837E-01  9.533248763529E-01  9.556464979101E-01
 -8.977500000000E-01  9.545116659970E-01  9.537228334279E-01  9.560458885934E-01
 -8.973750000000E-01  9.549101041910E-01  9.541209599254E-01  9.564454544386E-01
 -8.970000000000E-01  9.553087142332E-01  9.545192559031E-01  9.568451955070E-01
 -8.966250000000E-01  9.557074962020E-01  9.549177214300E-01  9.572451118712E-01
 -8.962500000000E-01  9.561064501705E-01  9.553163565693E-01  9.576452035982E-01
 -8.958750000000E-01  9.565055762118E-01  9.557151613844E-01  9.580454707550E-01
 -8.955000000000E-01  9.569048743932E-01  9.561141359333E-01  9.584459134031E-01
 -8.951250000000E-01  9.573043447935E-01  9.565132802847E-01  9.588465316152E-01
 -8.947500000000E-01  9.577039874912E-01  9.569125945077E-01  9.592473254637E-01
 -8.943750000000E-01  9.581038025539E-01  9.573120786601E-01  9.596482950102E-01
 -8.940000000000E-01  9.585037900547E-01  9.577117328053E-01  9.600494403218E-01
 -8.936250000000E-01  9.589039500667E-01  9.581115570067E-01  9.604507614656E-01
 -8.932500000000E-01  9.593042826686E-01  9.585115513334E-01  9.608522585142E-01
 -8.928750000000E-01  9.597047879337E-01  9.589117158488E-01  9.612539315347E-01
 -8.925000000000E-01  9.601054659295E-01  9.593120506108E-01  9.616557805888E-01
 -8.921250000000E-01  9.605063167348E-01  9.597125556884E-01  9.620578057491E-01
 -8.917500000000E-01  9.609073404229E-01  9.601132311451E-01  9.624600070827E-01
 -8.913750000000E-01  9.613085370669E-01  9.605140770444E-01  9.628623846569E-01
 -8.910000000000E-01  9.617099067402E-01  9.609150934498E-01  9.632649385388E-01
 -8.906250000000E-01  9.621114495215E-01  9.613162804304E-01  9.636676688012E-01
 -8.902500000000E-01  9.625131654787E-01  9.617176380442E-01  9.640705755056E-01
 -8.898750000000E-01  9.629150546850E-01  9.621191663546E-01  9.644736587194E-01
 -8.895000000000E-01  9.633171172193E-01  9.625208654308E-01  9.648769185152E-01
 -8.891250000000E-01  9.637193531550E-01  9.629227353364E-01  9.652803549605E-01
 -8.887500000000E-01  9.641217625654E-01  9.633247761349E-01  9.656839681223E-01
 -8.883750000000E-01  9.645243455241E-01  9.637269878899E-01  9.660877580680E-01
 -8.880000000000E-01  9.649271021042E-01  9.641293706650E-01  9.664917248648E-01
 -8.876250000000E-01  9.653300323794E-01  9.645319245238E-01  9.668958685800E-01
 -8.872500000000E-01  9.657331364285E-01  9.649346495354E-01  9.673001892865E-01
 -8.868750000000E-01  9.661364143196E-01  9.653375457580E-01  9.677046870461E-01
 -8.865000000000E-01  9.665398661316E-01  9.657406132607E-01  9.681093619316E-01
 -8.861250000000E-01  9.669434919380E-01  9.661438521072E-01  9.685142140104E-01
 -8.857500000000E-01  9.673472918125E-01  9.665472623611E-01  9.689192433498E-01
 -8.853750000000E-01  9.677512658284E-01  9.669508440861E-01  9.693244500172E-01
 -8.850000000000E-01  9.681554140594E-01  9.673545973459E-01  9.697298340800E-01
 -8.846250000000E-01  9.685597365790E-01  9.677585222042E-01  9.701353956055E-01
 -8.842500000000E-01  9.689642334665E-01  9.681626187302E-01  9.705411346668E-01
 -8.838750000000E-01  9.693689047954E-01  9.685668869877E-01  9.709470513312E-01
 -8.835000000000E-01  9.697737506337E-01  9.689713270347E-01  9.713531456606E-01
 -8.831250000000E-01  9.701787710608E-01  9.693759389407E-01  9.717594177280E-01
 -8.827500000000E-01  9.705839661503E-01  9.697807227693E-01  9.721658676009E-01
 -8.823750000000E-01  9.709893359813E-01  9.701856785898E-01  9.725724953523E-01
 -8.820000000000E-01  9.713948806222E-01  9.705908064606E-01  9.729793010440E-01
 -8.816250000000E-01  9.718006001521E-01  9.709961064508E-01  9.733862847493E-01
 -8.812500000000E-01  9.722064946392E-01  9.714015786188E-01  9.737934465299E-01
 -8.808750000000E-01  9.726125641629E-01  9.718072230339E-01  9.742007864590E-01
 -8.805000000000E-01  9.730188087970E-01  9.722130397599E-01  9.746083046042E-01
 -8.801250000000E-01  9.734252286208E-01  9.726190288662E-01  9.750160010384E-01
 -8.797500000000E-01  9.738318237025E-01  9.730251904110E-01  9.754238758238E-01
 -8.793750000000E-01  9.742385941161E-01  9.734315244583E-01  9.758319290278E-01
 -8.790000000000E-01  9.746455399409E-01  9.738380310773E-01  9.762401607236E-01
 -8.786250000000E-01  9.750526612508E-01  9.742447103321E-01  9.766485709789E-01
 -8.782500000000E-01  9.754599581197E-01  9.746515622865E-01  9.770571598611E-01
 -8.778750000000E-01  9.758674306215E-01  9.750585870043E-01  9.774659274380E-01
 -8.775000000000E-01  9.762750788358E-01  9.754657845550E-01  9.778748737827E-01
 -8.771250000000E-01  9.766829028308E-01  9.758731549970E-01  9.782839989573E-01
 -8.767500000000E-01  9.770909026862E-01  9.762806983997E-01  9.786933030351E-01
 -8.763750000000E-01  9.774990784759E-01  9.766884148271E-01  9.791027860836E-01
 -8.760000000000E-01  9.779074302739E-01  9.770963043432E-01  9.795124481706E-01
 -8.756250000000E-01  9.783159581542E-01  9.775043670118E-01  9.799222893637E-01
 -8.752500000000E-01  9.787246621966E-01  9.779126029026E-01  9.803323097363E-01
 -8.748750000000E-01  9.791335424693E-01  9.783210120738E-01  9.807425093505E-01
 -8.745000000000E-01  9.795425990522E-01  9.787295945952E-01  9.811528882795E-01
 -8.741250000000E-01  9.799518320193E-01  9.791383505306E-01  9.815634465912E-01
 -8.737500000000E-01  9.803612414447E-01  9.795472799441E-01  9.819741843533E-01
 -8.733750000000E-01  9.807708274082E-01  9.799563829052E-01  9.823851016390E-01
 -8.730000000000E-01  9.811805899783E-01  9.803656594725E-01  9.827961985107E-01
 -8.726250000000E-01  9.815905292347E-01  9.807751097156E-01  9.832074750417E-01
 -8.722500000000E-01  9.820006452517E-01  9.811847336984E-01  9.836189312998E-01
 -8.718750000000E-01  9.824109381034E-01  9.815945314851E-01  9.840305673528E-01
 -8.715000000000E-01  9.828214078642E-01  9.820045031397E-01  9.844423832686E-01
 -8.711250000000E-01  9.832320546138E-01  9.824146487319E-01  9.848543791205E-01
 -8.707500000000E-01  9.836428784265E-01  9.828249683258E-01  9.852665549764E-01
 -8.703750000000E-01  9.840538793765E-01  9.832354619855E-01  9.856789109043E-01
 -8.700000000000E-01  9.844650575383E-01  9.836461297751E-01  9.860914469719E-01
 -8.696250000000E-01  9.848764129860E-01  9.840569717587E-01  9.865041632471E-01
 -8.692500000000E-01  9.852879457997E-01  9.844679880061E-01  9.869170598035E-01
 -8.688750000000E-01  9.856996560481E-01  9.848791785758E-01  9.873301367034E-01
 -8.685000000000E-01  9.861115438112E-01  9.852905435376E-01  9.877433940203E-01
 -8.681250000000E-01  9.865236091689E-01  9.857020829612E-01  9.881568318278E-01
 -8.677500000000E-01  9.869358521901E-01  9.861137969053E-01  9.885704501881E-01
 -8.673750000000E-01  9.873482729548E-01  9.865256854395E-01  9.889842491749E-01
 -8.670000000000E-01  9.877608715375E-01  9.869377486282E-01  9.893982288561E-01
 -8.666250000000E-01  9.881736480126E-01  9.873499865355E-01  9.898123892997E-01
 -8.662500000000E-01  9.885866024547E-01  9.877623992256E-01  9.902267305738E-01
 -8.658750000000E-01  9.889997349382E-01  9.881749867628E-01  9.906412527463E-01
 -8.655000000000E-01  9.894130455432E-01  9.885877492170E-01  9.910559558909E-01
 -8.651250000000E-01  9.898265343444E-01  9.890006866523E-01  9.914708400755E-01
 -8.647500000000E-01  9.902402014162E-01  9.894137991331E-01  9.918859053684E-01
 -8.643750000000E-01  9.906540468389E-01  9.898270867292E-01  9.923011518431E-01
 -8.640000000000E-01  9.910680706814E-01  9.902405494993E-01  9.927165795621E-01
 -8.636250000000E-01  9.914822730240E-01  9.906541875133E-01  9.931321885991E-01
 -8.632500000000E-01  9.918966539414E-01  9.910680008356E-01  9.935479790222E-01
 -8.628750000000E-01  9.923112135137E-01  9.914819895361E-01  9.939639509052E-01
 -8.625000000000E-01  9.927259518100E-01  9.918961536734E-01  9.943801043105E-01
 -8.621250000000E-01  9.931408689108E-01  9.923104933176E-01  9.947964393119E-01
 -8.617500000000E-01  9.935559648906E-01  9.927250085329E-01  9.952129559776E-01
 -8.613750000000E-01  9.939712398242E-01  9.931396993839E-01  9.956296543757E-01
 -8.610000000000E-01  9.943866937919E-01  9.935545659404E-01  9.960465345800E-01
 -8.606250000000E-01  9.948023268686E-01  9.939696082668E-01  9.964635966587E-01
 -8.602500000000E-01  9.952181391291E-01  9.943848264275E-01  9.968808406800E-01
 -8.598750000000E-01  9.956341306480E-01  9.948002204870E-01  9.972982667121E-01
 -8.595000000000E-01  9.960503015004E-01  9.952157905096E-01  9.977158748233E-01
 -8.591250000000E-01  9.964666517665E-01  9.956315365655E-01  9.981336650874E-01
 -8.587500000000E-01  9.968831815214E-01  9.960474587190E-01  9.985516375727E-01
 -8.583750000000E-01  9.972998908454E-01  9.964635570402E-01  9.989697923530E-01
 -8.580000000000E-01  9.977167798079E-01  9.968798315880E-01  9.993881294910E-01
 -8.576250000000E-01  9.981338484894E-01  9.972962824325E-01  9.998066490607E-01
 -8.572500000000E-01  9.985510969648E-01  9.977129096381E-01  1.000225351130E+00
 -8.568750000000E-01  9.989685253092E-01  9.981297132693E-01  1.000644235768E+00
 -8.565000000000E-01  9.993861336030E-01  9.985466933963E-01  1.001063303048E+00
 -8.561250000000E-01  9.998039219214E-01  9.989638500836E-01  1.001482553039E+00
 -8.557500000000E-01  1.000221890339E+00  9.993811833957E-01  1.001901985808E+00
 -8.553750000000E-01  1.000640038932E+00  9.997986933972E-01  1.002321601425E+00
 -8.550000000000E-01  1.001058367779E+00  1.000216380158E+00  1.002741399963E+00
 -8.546250000000E-01  1.001476876957E+00  1.000634243743E+00  1.003161381490E+00
 -8.542500000000E-01  1.001895566541E+00  1.001052284217E+00  1.003581546076E+00
 -8.538750000000E-01  1.002314436604E+00  1.001470501644E+00  1.004001893788E+00
 -8.535000000000E-01  1.002733487230E+00  1.001888896095E+00  1.004422424701E+00
 -8.531250000000E-01  1.003152718491E+00  1.002307467633E+00  1.004843138882E+00
 -8.527500000000E-01  1.003572130464E+00  1.002726216324E+00  1.005264036401E+00
 -8.523750000000E-01  1.003991723229E+00  1.003145142239E+00  1.005685117332E+00
 -8.520000000000E-01  1.004411496862E+00  1.003564245440E+00  1.006106381742E+00
 -8.516250000000E-01  1.004831451438E+00  1.003983525994E+00  1.006527829701E+00
 -8.512500000000E-01  1.005251587032E+00  1.004402983965E+00  1.006949461278E+00
 -8.508750000000E-01  1.005671903725E+00  1.004822619423E+00  1.007371276545E+00
 -8.505000000000E-01  1.006092401592E+00  1.005242432433E+00  1.007793275572E+00
 -8.501250000000E-01  1.006513080708E+00  1.005662423060E+00  1.008215458427E+00
 -8.497500000000E-01  1.006933941150E+00  1.006082591368E+00  1.008637825179E+00
 -8.493750000000E-01  1.007354982997E+00  1.006502937428E+00  1.009060375902E+00
 -8.490000000000E-01  1.007776206325E+00  1.006923461303E+00  1.009483110664E+00
 -8.486250000000E-01  1.008197611216E+00  1.007344163066E+00  1.009906029540E+00
 -8.482500000000E-01  1.008619197744E+00  1.007765042780E+00  1.010329132599E+00
 -8.478750000000E-01  1.009040965985E+00  1.008186100510E+00  1.010752419909E+00
 -8.475000000000E-01  1.009462916014E+00  1.008607336322E+00  1.011175891538E+00
 -8.471250000000E-01  1.009885047907E+00  1.009028750279E+00  1.011599547556E+00
 -8.467500000000E-01  1.010307361745E+00  1.009450342452E+00  1.012023388036E+00
 -8.463750000000E-01  1.010729857610E+00  1.009872112912E+00  1.012447413053E+00
 -8.460000000000E-01  1.011152535570E+00  1.010294061718E+00  1.012871622670E+00
 -8.456250000000E-01  1.011575395707E+00  1.010716188941E+00  1.013296016961E+00
 -8.452500000000E-01  1.011998438097E+00  1.011138494644E+00  1.013720595996E+00
 -8.448750000000E-01  1.012421662821E+00  1.011560978899E+00  1.014145359847E+00
 -8.445000000000E-01  1.012845069949E+00  1.011983641765E+00  1.014570308580E+00
 -8.441250000000E-01  1.013268659561E+00  1.012406483312E+00  1.014995442267E+00
 -8.437500000000E-01  1.013692431740E+00  1.012829503611E+00  1.015420760983E+00
 -8.433750000000E-01  1.014116386561E+00  1.013252702727E+00  1.015846264797E+00
 -8.430000000000E-01  1.014540524100E+00  1.013676080724E+00  1.016271953778E+00
 -8.426250000000E-01  1.014964844432E+00  1.014099637669E+00  1.016697827995E+00
 -8.422500000000E-01  1.015389347638E+00  1.014523373630E+00  1.017123887521E+00
 -8.418750000000E-01  1.015814033795E+00  1.014947288673E+00  1.017550132427E+00
 -8.415000000000E-01  1.016238902978E+00  1.015371382864E+00  1.017976562780E+00
 -8.411250000000E-01  1.016663955268E+00  1.015795656272E+00  1.018403178655E+00
 -8.407500000000E-01  1.017089190742E+00  1.016220108962E+00  1.018829980122E+00
 -8.403750000000E-01  1.017514609475E+00  1.016644741001E+00  1.019256967248E+00
 -8.400000000000E-01  1.017940211542E+00  1.017069552452E+00  1.019684140104E+00
 -8.396250000000E-01  1.018365997026E+00  1.017494543386E+00  1.020111498762E+00
 -8.392500000000E-01  1.018791966008E+00  1.017919713874E+00  1.020539043299E+00
 -8.388750000000E-01  1.019218118558E+00  1.018345063975E+00  1.020966773776E+00
 -8.385000000000E-01  1.019644454757E+00  1.018770593761E+00  1.021394690270E+00
 -8.381250000000E-01  1.020070974688E+00  1.019196303301E+00  1.021822792854E+00
 -8.377500000000E-01  1.020497678420E+00  1.019622192655E+00  1.022251081591E+00
 -8.373750000000E-01  1.020924566035E+00  1.020048261894E+00  1.022679556557E+00
 -8.370000000000E-01  1.021351637614E+00  1.020474511088E+00  1.023108217826E+00
 -8.366250000000E-01  1.021778893229E+00  1.020900940297E+00  1.023537065461E+00
 -8.362500000000E-01  1.022206332960E+00  1.021327549592E+00  1.023966099537E+00
 -8.358750000000E-01  1.022633956890E+00  1.021754339044E+00  1.024395320129E+00
 -8.355000000000E-01  1.023061765094E+00  1.022181308717E+00  1.024824727305E+00
 -8.351250000000E-01  1.023489757648E+00  1.022608458677E+00  1.025254321135E+00
 -8.347500000000E-01  1.023917934629E+00  1.023035788989E+00  1.025684101688E+00
 -8.343750000000E-01  1.024346296118E+00  1.023463299723E+00  1.026114069039E+00
 -8.340000000000E-01  1.024774842191E+00  1.023890990945E+00  1.026544223256E+00
 -8.336250000000E-01  1.025203572931E+00  1.024318862726E+00  1.026974564414E+00
 -8.332500000000E-01  1.025632488407E+00  1.024746915126E+00  1.027405092578E+00
 -8.328750000000E-01  1.026061588707E+00  1.025175148220E+00  1.027835807826E+00
 -8.325000000000E-01  1.026490873902E+00  1.025603562068E+00  1.028266710224E+00
 -8.321250000000E-01  1.026920344074E+00  1.026032156742E+00  1.028697799845E+00
 -8.317500000000E-01  1.027349999304E+00  1.026460932311E+00  1.029129076764E+00
 -8.313750000000E-01  1.027779839663E+00  1.026889888836E+00  1.029560541046E+00
 -8.310000000000E-01  1.028209865233E+00  1.027319026388E+00  1.029992192764E+00
 -8.306250000000E-01  1.028640076096E+00  1.027748345038E+00  1.030424031994E+00
 -8.302500000000E-01  1.029070472328E+00  1.028177844850E+00  1.030856058804E+00
 -8.298750000000E-01  1.029501054006E+00  1.028607525890E+00  1.031288273265E+00
 -8.295000000000E-01  1.029931821206E+00  1.029037388224E+00  1.031720675445E+00
 -8.291250000000E-01  1.030362774009E+00  1.029467431922E+00  1.032153265419E+00
 -8.287500000000E-01  1.030793912499E+00  1.029897657056E+00  1.032586043263E+00
 -8.283750000000E-01  1.031225236745E+00  1.030328063684E+00  1.033019009039E+00
 -8.280000000000E-01  1.031656746831E+00  1.030758651878E+00  1.033452162823E+00
 -8.276250000000E-01  1.032088442837E+00  1.031189421710E+00  1.033885504690E+00
 -8.272500000000E-01  1.032520324840E+00  1.031620373244E+00  1.034319034709E+00
 -8.268750000000E-01  1.032952392917E+00  1.032051506546E+00  1.034752752949E+00
 -8.265000000000E-01  1.033384647151E+00  1.032482821686E+00  1.035186659486E+00
 -8.261250000000E-01  1.033817087617E+00  1.032914318731E+00  1.035620754389E+00
 -8.257500000000E-01  1.034249714392E+00  1.033345997746E+00  1.036055037726E+00
 -8.253750000000E-01  1.034682527558E+00  1.033777858801E+00  1.036489509574E+00
 -8.250000000000E-01  1.035115527193E+00  1.034209901963E+00  1.036924170001E+00
 -8.246250000000E-01  1.035548713377E+00  1.034642127302E+00  1.037359019083E+00
 -8.242500000000E-01  1.035982086189E+00  1.035074534883E+00  1.037794056889E+00
 -8.238750000000E-01  1.036415645703E+00  1.035507124773E+00  1.038229283489E+00
 -8.235000000000E-01  1.036849392004E+00  1.035939897043E+00  1.038664698957E+00
 -8.231250000000E-01  1.037283325167E+00  1.036372851757E+00  1.039100303363E+00
 -8.227500000000E-01  1.037717445275E+00  1.036805988987E+00  1.039536096783E+00
 -8.223750000000E-01  1.038151752404E+00  1.037239308799E+00  1.039972079285E+00
 -8.220000000000E-01  1.038586246632E+00  1.037672811258E+00  1.040408250940E+00
 -8.216250000000E-01  1.039020928040E+00  1.038106496435E+00  1.040844611821E+00
 -8.212500000000E-01  1.039455796706E+00  1.038540364396E+00  1.041281162000E+00
 -8.208750000000E-01  1.039890852712E+00  1.038974415212E+00  1.041717901551E+00
 -8.205000000000E-01  1.040326096134E+00  1.039408648949E+00  1.042154830544E+00
 -8.201250000000E-01  1.040761527050E+00  1.039843065672E+00  1.042591949048E+00
 -8.197500000000E-01  1.041197145542E+00  1.040277665453E+00  1.043029257138E+00
 -8.193750000000E-01  1.041632951693E+00  1.040712448362E+00  1.043466754890E+00
 -8.190000000000E-01  1.042068945574E+00  1.041147414460E+00  1.043904442368E+00
 -8.186250000000E-01  1.042505127267E+00  1.041582563818E+00  1.044342319647E+00
 -8.182500000000E-01  1.042941496855E+00  1.042017896508E+00  1.044780386802E+00
 -8.178750000000E-01  1.043378054415E+00  1.042453412594E+00  1.045218643903E+00
 -8.175000000000E-01  1.043814800024E+00  1.042889112143E+00  1.045657091020E+00
 -8.171250000000E-01  1.044251733765E+00  1.043324995226E+00  1.046095728227E+00
 -8.167500000000E-01  1.044688855720E+00  1.043761061914E+00  1.046534555601E+00
 -8.163750000000E-01  1.045126165961E+00  1.044197312268E+00  1.046973573205E+00
 -8.160000000000E-01  1.045563664576E+00  1.044633746364E+00  1.047412781121E+00
 -8.156250000000E-01  1.046001351636E+00  1.045070364263E+00  1.047852179412E+00
 -8.152500000000E-01  1.046439227225E+00  1.045507166035E+00  1.048291768154E+00
 -8.148750000000E-01  1.046877291424E+00  1.045944151753E+00  1.048731547422E+00
 -8.145000000000E-01  1.047315544312E+00  1.046381321482E+00  1.049171517286E+00
 -8.141250000000E-01  1.047753985965E+00  1.046818675287E+00  1.049611677816E+00
 -8.137500000000E-01  1.048192616466E+00  1.047256213241E+00  1.050052029087E+00
 -8.133750000000E-01  1.048631435892E+00  1.047693935409E+00  1.050492571169E+00
 -8.130000000000E-01  1.049070444327E+00  1.048131841862E+00  1.050933304137E+00
 -8.126250000000E-01  1.049509641846E+00  1.048569932666E+00  1.051374228062E+00
 -8.122500000000E-01  1.049949028529E+00  1.049008207888E+00  1.051815343013E+00
 -8.118750000000E-01  1.050388604457E+00  1.049446667598E+00  1.052256649066E+00
 -8.115000000000E-01  1.050828369714E+00  1.049885311869E+00  1.052698146296E+00
 -8.111250000000E-01  1.051268324376E+00  1.050324140765E+00  1.053139834773E+00
 -8.107500000000E-01  1.051708468522E+00  1.050763154353E+00  1.053581714567E+00
 -8.103750000000E-01  1.052148802234E+00  1.051202352705E+00  1.054023785754E+00
 -8.100000000000E-01  1.052589325589E+00  1.051641735886E+00  1.054466048403E+00
 -8.096250000000E-01  1.053030038671E+00  1.052081303968E+00  1.054908502590E+00
 -8.092500000000E-01  1.053470941557E+00  1.052521057016E+00  1.055351148386E+00
 -8.088750000000E-01  1.053912034330E+00  1.052960995103E+00  1.055793985865E+00
 -8.085000000000E-01  1.054353317068E+00  1.053401118295E+00  1.056237015097E+00
 -8.081250000000E-01  1.054794789853E+00  1.053841426662E+00  1.056680236159E+00
 -8.077500000000E-01  1.055236452764E+00  1.054281920271E+00  1.057123649121E+00
 -8.073750000000E-01  1.055678305883E+00  1.054722599194E+00  1.057567254057E+00
 -8.070000000000E-01  1.056120349288E+00  1.055163463496E+00  1.058011051038E+00
 -8.066250000000E-01  1.056562583056E+00  1.055604513243E+00  1.058455040135E+00
 -8.062500000000E-01  1.057005007271E+00  1.056045748508E+00  1.058899221422E+00
 -8.058750000000E-01  1.057447622015E+00  1.056487169362E+00  1.059343594976E+00
 -8.055000000000E-01  1.057890427367E+00  1.056928775871E+00  1.059788160866E+00
 -8.051250000000E-01  1.058333423405E+00  1.057370568100E+00  1.060232919163E+00
 -8.047500000000E-01  1.058776610210E+00  1.057812546122E+00  1.060677869942E+00
 -8.043750000000E-01  1.059219987862E+00  1.058254710003E+00  1.061123013274E+00
 -8.040000000000E-01  1.059663556444E+00  1.058697059815E+00  1.061568349234E+00
 -8.036250000000E-01  1.060107316032E+00  1.059139595622E+00  1.062013877893E+00
 -8.032500000000E-01  1.060551266711E+00  1.059582317499E+00  1.062459599326E+00
 -8.028750000000E-01  1.060995408564E+00  1.060025225515E+00  1.062905513610E+00
 -8.025000000000E-01  1.061439741669E+00  1.060468319738E+00  1.063351620813E+00
 -8.021250000000E-01  1.061884266103E+00  1.060911600232E+00  1.063797921008E+00
 -8.017500000000E-01  1.062328981950E+00  1.061355067071E+00  1.064244414268E+00
 -8.013750000000E-01  1.062773889288E+00  1.061798720321E+00  1.064691100666E+00
 -8.010000000000E-01  1.063218988200E+00  1.062242560052E+00  1.065137980276E+00
 -8.006250000000E-01  1.063664278764E+00  1.062686586332E+00  1.065585053168E+00
 -8.002500000000E-01  1.064109761064E+00  1.063130799232E+00  1.066032319420E+00
 -7.998750000000E-01  1.064555435178E+00  1.063575198818E+00  1.066479779100E+00
 -7.995000000000E-01  1.065001301189E+00  1.064019785163E+00  1.066927432285E+00
 -7.991250000000E-01  1.065447359175E+00  1.064464558332E+00  1.067375279046E+00
 -7.987500000000E-01  1.065893609220E+00  1.064909518398E+00  1.067823319458E+00
 -7.983750000000E-01  1.066340051401E+00  1.065354665426E+00  1.068271553592E+00
 -7.980000000000E-01  1.066786685803E+00  1.065799999489E+00  1.068719981523E+00
 -7.976250000000E-01  1.067233512509E+00  1.066245520658E+00  1.069168603328E+00
 -7.972500000000E-01  1.067680531598E+00  1.066691229000E+00  1.069617419076E+00
 -7.968750000000E-01  1.068127743146E+00  1.067137124581E+00  1.070066428840E+00
 -7.965000000000E-01  1.068575147239E+00  1.067583207473E+00  1.070515632693E+00
 -7.961250000000E-01  1.069022743953E+00  1.068029477743E+00  1.070965030708E+00
 -7.957500000000E-01  1.069470533374E+00  1.068475935462E+00  1.071414622959E+00
 -7.953750000000E-01  1.069918515584E+00  1.068922580702E+00  1.071864409524E+00
 -7.950000000000E-01  1.070366690662E+00  1.069369413530E+00  1.072314390472E+00
 -7.946250000000E-01  1.070815058686E+00  1.069816434012E+00  1.072764565874E+00
 -7.942500000000E-01  1.071263619739E+00  1.070263642221E+00  1.073214935806E+00
 -7.938750000000E-01  1.071712373907E+00  1.070711038227E+00  1.073665500344E+00
 -7.935000000000E-01  1.072161321267E+00  1.071158622098E+00  1.074116259559E+00
 -7.931250000000E-01  1.072610461897E+00  1.071606393900E+00  1.074567213521E+00
 -7.927500000000E-01  1.073059795887E+00  1.072054353711E+00  1.075018362313E+00
 -7.923750000000E-01  1.073509323309E+00  1.072502501592E+00  1.075469705998E+00
 -7.920000000000E-01  1.073959044254E+00  1.072950837619E+00  1.075921244660E+00
 -7.916250000000E-01  1.074408958793E+00  1.073399361855E+00  1.076372978362E+00
 -7.912500000000E-01  1.074859067017E+00  1.073848074377E+00  1.076824907187E+00
 -7.908750000000E-01  1.075309368999E+00  1.074296975245E+00  1.077277031200E+00
 -7.905000000000E-01  1.075759864827E+00  1.074746064538E+00  1.077729350482E+00
 -7.901250000000E-01  1.076210554581E+00  1.075195342322E+00  1.078181865105E+00
 -7.897500000000E-01  1.076661438339E+00  1.075644808664E+00  1.078634575138E+00
 -7.893750000000E-01  1.077112516185E+00  1.076094463635E+00  1.079087480658E+00
 -7.890000000000E-01  1.077563788203E+00  1.076544307308E+00  1.079540581743E+00
 -7.886250000000E-01  1.078015254471E+00  1.076994339750E+00  1.079993878461E+00
 -7.882500000000E-01  1.078466915075E+00  1.077444561033E+00  1.080447370890E+00
 -7.878750000000E-01  1.078918770092E+00  1.077894971222E+00  1.080901059100E+00
 -7.875000000000E-01  1.079370819607E+00  1.078345570392E+00  1.081354943167E+00
 -7.871250000000E-01  1.079823063697E+00  1.078796358607E+00  1.081809023163E+00
 -7.867500000000E-01  1.080275502449E+00  1.079247335941E+00  1.082263299164E+00
 -7.863750000000E-01  1.080728135939E+00  1.079698502460E+00  1.082717771241E+00
 -7.860000000000E-01  1.081180964253E+00  1.080149858237E+00  1.083172439469E+00
 -7.856250000000E-01  1.081633987475E+00  1.080601403343E+00  1.083627303926E+00
 -7.852500000000E-01  1.082087205684E+00  1.081053137845E+00  1.084082364682E+00
 -7.848750000000E-01  1.082540618963E+00  1.081505061816E+00  1.084537621813E+00
 -7.845000000000E-01  1.082994227391E+00  1.081957175323E+00  1.084993075392E+00
 -7.841250000000E-01  1.083448031054E+00  1.082409478437E+00  1.085448725493E+00
 -7.837500000000E-01  1.083902030030E+00  1.082861971225E+00  1.085904572188E+00
 -7.833750000000E-01  1.084356224402E+00  1.083314653760E+00  1.086360615553E+00
 -7.830000000000E-01  1.084810614257E+00  1.083767526115E+00  1.086816855666E+00
 -7.826250000000E-01  1.085265199672E+00  1.084220588355E+00  1.087273292596E+00
 -7.822500000000E-01  1.085719980732E+00  1.084673840554E+00  1.087729926421E+00
 -7.818750000000E-01  1.086174957515E+00  1.085127282777E+00  1.088186757211E+00
 -7.815000000000E-01  1.086630130108E+00  1.085580915099E+00  1.088643785043E+00
 -7.811250000000E-01  1.087085498587E+00  1.086034737584E+00  1.089101009988E+00
 -7.807500000000E-01  1.087541063039E+00  1.086488750306E+00  1.089558432122E+00
 -7.803750000000E-01  1.087996823547E+00  1.086942953338E+00  1.090016051523E+00
 -7.800000000000E-01  1.088452780191E+00  1.087397346746E+00  1.090473868260E+00
 -7.796250000000E-01  1.088908933055E+00  1.087851930602E+00  1.090931882412E+00
 -7.792500000000E-01  1.089365282218E+00  1.088306704973E+00  1.091390094048E+00
 -7.788750000000E-01  1.089821827765E+00  1.088761669933E+00  1.091848503245E+00
 -7.785000000000E-01  1.090278569781E+00  1.089216825553E+00  1.092307110081E+00
 -7.781250000000E-01  1.090735508344E+00  1.089672171900E+00  1.092765914627E+00
 -7.777500000000E-01  1.091192643540E+00  1.090127709047E+00  1.093224916958E+00
 -7.773750000000E-01  1.091649975448E+00  1.090583437061E+00  1.093684117146E+00
 -7.770000000000E-01  1.092107504152E+00  1.091039356014E+00  1.094143515268E+00
 -7.766250000000E-01  1.092565229737E+00  1.091495465979E+00  1.094603111401E+00
 -7.762500000000E-01  1.093023152282E+00  1.091951767023E+00  1.095062905615E+00
 -7.758750000000E-01  1.093481271873E+00  1.092408259219E+00  1.095522897988E+00
 -7.755000000000E-01  1.093939588588E+00  1.092864942633E+00  1.095983088591E+00
 -7.751250000000E-01  1.094398102513E+00  1.093321817338E+00  1.096443477500E+00
 -7.747500000000E-01  1.094856813726E+00  1.093778883402E+00  1.096904064786E+00
 -7.743750000000E-01  1.095315722318E+00  1.094236140901E+00  1.097364850533E+00
 -7.740000000000E-01  1.095774828363E+00  1.094693589899E+00  1.097825834806E+00
 -7.736250000000E-01  1.096234131952E+00  1.095151230473E+00  1.098287017687E+00
 -7.732500000000E-01  1.096693633163E+00  1.095609062689E+00  1.098748399247E+00
 -7.728750000000E-01  1.097153332083E+00  1.096067086622E+00  1.099209979564E+00
 -7.725000000000E-01  1.097613228790E+00  1.096525302337E+00  1.099671758709E+00
 -7.721250000000E-01  1.098073323369E+00  1.096983709909E+00  1.100133736758E+00
 -7.717500000000E-01  1.098533615899E+00  1.097442309402E+00  1.100595913783E+00
 -7.713750000000E-01  1.098994106467E+00  1.097901100892E+00  1.101058289861E+00
 -7.710000000000E-01  1.099454795156E+00  1.098360084449E+00  1.101520865068E+00
 -7.706250000000E-01  1.099915682053E+00  1.098819260148E+00  1.101983639483E+00
 -7.702500000000E-01  1.100376767236E+00  1.099278628055E+00  1.102446613176E+00
 -7.698750000000E-01  1.100838050785E+00  1.099738188237E+00  1.102909786218E+00
 -7.695000000000E-01  1.101299532792E+00  1.100197940773E+00  1.103373158692E+00
 -7.691250000000E-01  1.101761213335E+00  1.100657885729E+00  1.103836730670E+00
 -7.687500000000E-01  1.102223092494E+00  1.101118023174E+00  1.104300502223E+00
 -7.683750000000E-01  1.102685170354E+00  1.101578353180E+00  1.104764473428E+00
 -7.680000000000E-01  1.103147447001E+00  1.102038875820E+00  1.105228644362E+00
 -7.676250000000E-01  1.103609922521E+00  1.102499591166E+00  1.105693015102E+00
 -7.672500000000E-01  1.104072596992E+00  1.102960499286E+00  1.106157585720E+00
 -7.668750000000E-01  1.104535470494E+00  1.103421600248E+00  1.106622356287E+00
 -7.665000000000E-01  1.104998543119E+00  1.103882894129E+00  1.107087326886E+00
 -7.661250000000E-01  1.105461814946E+00  1.104344380997E+00  1.107552497589E+00
 -7.657500000000E-01  1.105925286060E+00  1.104806060925E+00  1.108017868472E+00
 -7.653750000000E-01  1.106388956542E+00  1.105267933980E+00  1.108483439607E+00
 -7.650000000000E-01  1.106852826476E+00  1.105730000235E+00  1.108949211071E+00
 -7.646250000000E-01  1.107316895949E+00  1.106192259764E+00  1.109415182942E+00
 -7.642500000000E-01  1.107781165040E+00  1.106654712632E+00  1.109881355291E+00
 -7.638750000000E-01  1.108245633835E+00  1.107117358915E+00  1.110347728196E+00
 -7.635000000000E-01  1.108710302413E+00  1.107580198678E+00  1.110814301727E+00
 -7.631250000000E-01  1.109175170865E+00  1.108043232000E+00  1.111281075968E+00
 -7.627500000000E-01  1.109640239273E+00  1.108506458949E+00  1.111748050990E+00
 -7.623750000000E-01  1.110105507715E+00  1.108969879593E+00  1.112215226865E+00
 -7.620000000000E-01  1.110570976277E+00  1.109433494003E+00  1.112682603671E+00
 -7.616250000000E-01  1.111036645044E+00  1.109897302254E+00  1.113150181484E+00
 -7.612500000000E-01  1.111502514104E+00  1.110361304419E+00  1.113617960383E+00
 -7.608750000000E-01  1.111968583535E+00  1.110825500564E+00  1.114085940438E+00
 -7.605000000000E-01  1.112434853423E+00  1.111289890763E+00  1.114554121726E+00
 -7.601250000000E-01  1.112901323854E+00  1.111754475089E+00  1.115022504327E+00
 -7.597500000000E-01  1.113367994907E+00  1.112219253609E+00  1.115491088310E+00
 -7.593750000000E-01  1.113834866670E+00  1.112684226397E+00  1.115959873754E+00
 -7.590000000000E-01  1.114301939227E+00  1.113149393526E+00  1.116428860736E+00
 -7.586250000000E-01  1.114769212659E+00  1.113614755063E+00  1.116898049328E+00
 -7.582500000000E-01  1.115236687052E+00  1.114080311082E+00  1.117367439606E+00
 -7.578750000000E-01  1.115704362485E+00  1.114546061649E+00  1.117837031644E+00
 -7.575000000000E-01  1.116172239050E+00  1.115012006844E+00  1.118306825524E+00
 -7.571250000000E-01  1.116640316828E+00  1.115478146735E+00  1.118776821317E+00
 -7.567500000000E-01  1.117108595904E+00  1.115944481394E+00  1.119247019102E+00
 -7.563750000000E-01  1.117577076359E+00  1.116411010889E+00  1.119717418950E+00
 -7.560000000000E-01  1.118045758279E+00  1.116877735294E+00  1.120188020938E+00
 -7.556250000000E-01  1.118514641749E+00  1.117344654681E+00  1.120658825145E+00
 -7.552500000000E-01  1.118983726849E+00  1.117811769118E+00  1.121129831642E+00
 -7.548750000000E-01  1.119453013667E+00  1.118279078679E+00  1.121601040507E+00
 -7.545000000000E-01  1.119922502288E+00  1.118746583436E+00  1.122072451817E+00
 -7.541250000000E-01  1.120392192797E+00  1.119214283464E+00  1.122544065649E+00
 -7.537500000000E-01  1.120862085276E+00  1.119682178829E+00  1.123015882077E+00
 -7.533750000000E-01  1.121332179811E+00  1.120150269606E+00  1.123487901177E+00
 -7.530000000000E-01  1.121802476487E+00  1.120618555867E+00  1.123960123027E+00
 -7.526250000000E-01  1.122272975385E+00  1.121087037680E+00  1.124432547699E+00
 -7.522500000000E-01  1.122743676592E+00  1.121555715118E+00  1.124905175270E+00
 -7.518750000000E-01  1.123214580193E+00  1.122024588255E+00  1.125378005819E+00
 -7.515000000000E-01  1.123685686269E+00  1.122493657159E+00  1.125851039418E+00
 -7.511250000000E-01  1.124156994911E+00  1.122962921908E+00  1.126324276149E+00
 -7.507500000000E-01  1.124628506201E+00  1.123432382571E+00  1.126797716085E+00
 -7.503750000000E-01  1.125100220220E+00  1.123902039215E+00  1.127271359297E+00
 -7.500000000000E-01  1.125572137058E+00  1.124371891919E+00  1.127745205870E+00
 -7.496250000000E-01  1.126044256797E+00  1.124842221611E+00  1.128219255875E+00
 -7.492500000000E-01  1.126516579517E+00  1.125312759157E+00  1.128693509385E+00
 -7.488750000000E-01  1.126989105310E+00  1.125783504643E+00  1.129167966483E+00
 -7.485000000000E-01  1.127461834257E+00  1.126254458145E+00  1.129642627240E+00
 -7.481250000000E-01  1.127934766445E+00  1.126725619743E+00  1.130117491736E+00
 -7.477500000000E-01  1.128407901959E+00  1.127196989520E+00  1.130592560047E+00
 -7.473750000000E-01  1.128881240881E+00  1.127668567549E+00  1.131067832245E+00
 -7.470000000000E-01  1.129354783297E+00  1.128140353914E+00  1.131543308410E+00
 -7.466250000000E-01  1.129828529294E+00  1.128612348694E+00  1.132018988618E+00
 -7.462500000000E-01  1.130302478957E+00  1.129084551971E+00  1.132494872947E+00
 -7.458750000000E-01  1.130776632369E+00  1.129556963820E+00  1.132970961470E+00
 -7.455000000000E-01  1.131250989614E+00  1.130029584324E+00  1.133447254265E+00
 -7.451250000000E-01  1.131725550781E+00  1.130502413562E+00  1.133923751409E+00
 -7.447500000000E-01  1.132200315949E+00  1.130975451611E+00  1.134400452975E+00
 -7.443750000000E-01  1.132675285206E+00  1.131448698551E+00  1.134877359040E+00
 -7.440000000000E-01  1.133150458638E+00  1.131922154465E+00  1.135354469683E+00
 -7.436250000000E-01  1.133625836331E+00  1.132395819433E+00  1.135831784982E+00
 -7.432500000000E-01  1.134101418373E+00  1.132869693536E+00  1.136309305014E+00
 -7.428750000000E-01  1.134577204844E+00  1.133343776852E+00  1.136787029853E+00
 -7.425000000000E-01  1.135053195832E+00  1.133818069459E+00  1.137264959575E+00
 -7.421250000000E-01  1.135529391416E+00  1.134292571436E+00  1.137743094253E+00
 -7.417500000000E-01  1.136005791690E+00  1.134767282867E+00  1.138221433972E+00
 -7.413750000000E-01  1.136482396734E+00  1.135242203830E+00  1.138699978803E+00
 -7.410000000000E-01  1.136959206636E+00  1.135717334405E+00  1.139178728824E+00
 -7.406250000000E-01  1.137436221482E+00  1.136192674675E+00  1.139657684114E+00
 -7.402500000000E-01  1.137913441354E+00  1.136668224714E+00  1.140136844745E+00
 -7.398750000000E-01  1.138390866344E+00  1.137143984610E+00  1.140616210801E+00
 -7.395000000000E-01  1.138868496532E+00  1.137619954439E+00  1.141095782354E+00
 -7.391250000000E-01  1.139346332001E+00  1.138096134277E+00  1.141575559477E+00
 -7.387500000000E-01  1.139824372843E+00  1.138572524210E+00  1.142055542254E+00
 -7.383750000000E-01  1.140302619139E+00  1.139049124314E+00  1.142535730756E+00
 -7.380000000000E-01  1.140781070976E+00  1.139525934672E+00  1.143016125063E+00
 -7.376250000000E-01  1.141259728441E+00  1.140002955364E+00  1.143496725252E+00
 -7.372500000000E-01  1.141738591622E+00  1.140480186473E+00  1.143977531402E+00
 -7.368750000000E-01  1.142217660599E+00  1.140957628073E+00  1.144458543585E+00
 -7.365000000000E-01  1.142696935459E+00  1.141435280248E+00  1.144939761879E+00
 -7.361250000000E-01  1.143176416290E+00  1.141913143077E+00  1.145421186363E+00
 -7.357500000000E-01  1.143656103179E+00  1.142391216644E+00  1.145902817116E+00
 -7.353750000000E-01  1.144135996207E+00  1.142869501023E+00  1.146384654208E+00
 -7.350000000000E-01  1.144616095461E+00  1.143347996297E+00  1.146866697720E+00
 -7.346250000000E-01  1.145096401028E+00  1.143826702547E+00  1.147348947728E+00
 -7.342500000000E-01  1.145576912996E+00  1.144305619855E+00  1.147831404313E+00
 -7.338750000000E-01  1.146057631451E+00  1.144784748303E+00  1.148314067551E+00
 -7.335000000000E-01  1.146538556476E+00  1.145264087966E+00  1.148796937515E+00
 -7.331250000000E-01  1.147019688157E+00  1.145743638927E+00  1.149280014285E+00
 -7.327500000000E-01  1.147501026583E+00  1.146223401267E+00  1.149763297938E+00
 -7.323750000000E-01  1.147982571839E+00  1.146703375067E+00  1.150246788552E+00
 -7.320000000000E-01  1.148464324007E+00  1.147183560405E+00  1.150730486201E+00
 -7.316250000000E-01  1.148946283182E+00  1.147663957367E+00  1.151214390968E+00
 -7.312500000000E-01  1.149428449443E+00  1.148144566030E+00  1.151698502927E+00
 -7.308750000000E-01  1.149910822880E+00  1.148625386475E+00  1.152182822155E+00
 -7.305000000000E-01  1.150393403572E+00  1.149106418779E+00  1.152667348726E+00
 -7.301250000000E-01  1.150876191615E+00  1.149587663029E+00  1.153152082723E+00
 -7.297500000000E-01  1.151359187088E+00  1.150069119301E+00  1.153637024220E+00
 -7.293750000000E-01  1.151842390080E+00  1.150550787677E+00  1.154122173294E+00
 -7.290000000000E-01  1.152325800678E+00  1.151032668240E+00  1.154607530026E+00
 -7.286250000000E-01  1.152809418969E+00  1.151514761071E+00  1.155093094492E+00
 -7.282500000000E-01  1.153293245042E+00  1.151997066251E+00  1.155578866772E+00
 -7.278750000000E-01  1.153777278978E+00  1.152479583858E+00  1.156064846938E+00
 -7.275000000000E-01  1.154261520864E+00  1.152962313973E+00  1.156551035070E+00
 -7.271250000000E-01  1.154745970788E+00  1.153445256679E+00  1.157037431244E+00
 -7.267500000000E-01  1.155230628838E+00  1.153928412056E+00  1.157524035542E+00
 -7.263750000000E-01  1.155715495096E+00  1.154411780182E+00  1.158010848034E+00
 -7.260000000000E-01  1.156200569654E+00  1.154895361144E+00  1.158497868806E+00
 -7.256250000000E-01  1.156685852595E+00  1.155379155019E+00  1.158985097930E+00
 -7.252500000000E-01  1.157171344007E+00  1.155863161888E+00  1.159472535485E+00
 -7.248750000000E-01  1.157657043977E+00  1.156347381835E+00  1.159960181550E+00
 -7.245000000000E-01  1.158142952594E+00  1.156831814940E+00  1.160448036204E+00
 -7.241250000000E-01  1.158629069938E+00  1.157316461280E+00  1.160936099519E+00
 -7.237500000000E-01  1.159115396098E+00  1.157801320937E+00  1.161424371574E+00
 -7.233750000000E-01  1.159601931167E+00  1.158286394000E+00  1.161912852454E+00
 -7.230000000000E-01  1.160088675228E+00  1.158771680545E+00  1.162401542231E+00
 -7.226250000000E-01  1.160575628362E+00  1.159257180647E+00  1.162890440979E+00
 -7.222500000000E-01  1.161062790664E+00  1.159742894396E+00  1.163379548783E+00
 -7.218750000000E-01  1.161550162220E+00  1.160228821873E+00  1.163868865720E+00
 -7.215000000000E-01  1.162037743114E+00  1.160714963155E+00  1.164358391865E+00
 -7.211250000000E-01  1.162525533432E+00  1.161201318323E+00  1.164848127295E+00
 -7.207500000000E-01  1.163013533264E+00  1.161687887461E+00  1.165338072090E+00
 -7.203750000000E-01  1.163501742697E+00  1.162174670650E+00  1.165828226329E+00
 -7.200000000000E-01  1.163990161818E+00  1.162661667973E+00  1.166318590090E+00
 -7.196250000000E-01  1.164478790711E+00  1.163148879506E+00  1.166809163446E+00
 -7.192500000000E-01  1.164967629469E+00  1.163636305338E+00  1.167299946483E+00
 -7.188750000000E-01  1.165456678174E+00  1.164123945545E+00  1.167790939274E+00
 -7.185000000000E-01  1.165945936915E+00  1.164611800209E+00  1.168282141897E+00
 -7.181250000000E-01  1.166435405779E+00  1.165099869413E+00  1.168773554430E+00
 -7.177500000000E-01  1.166925084855E+00  1.165588153239E+00  1.169265176955E+00
 -7.173750000000E-01  1.167414974225E+00  1.166076651763E+00  1.169757009542E+00
 -7.170000000000E-01  1.167905073982E+00  1.166565365075E+00  1.170249052278E+00
 -7.166250000000E-01  1.168395384210E+00  1.167054293250E+00  1.170741305235E+00
 -7.162500000000E-01  1.168885904997E+00  1.167543436371E+00  1.171233768492E+00
 -7.158750000000E-01  1.169376636430E+00  1.168032794521E+00  1.171726442129E+00
 -7.155000000000E-01  1.169867578598E+00  1.168522367781E+00  1.172219326225E+00
 -7.151250000000E-01  1.170358731590E+00  1.169012156235E+00  1.172712420857E+00
 -7.147500000000E-01  1.170850095493E+00  1.169502159965E+00  1.173205726107E+00
 -7.143750000000E-01  1.171341670391E+00  1.169992379048E+00  1.173699242046E+00
 -7.140000000000E-01  1.171833456376E+00  1.170482813571E+00  1.174192968760E+00
 -7.136250000000E-01  1.172325453532E+00  1.170973463612E+00  1.174686906322E+00
 -7.132500000000E-01  1.172817661948E+00  1.171464329254E+00  1.175181054812E+00
 -7.128750000000E-01  1.173310081711E+00  1.171955410579E+00  1.175675414307E+00
 -7.125000000000E-01  1.173802712910E+00  1.172446707669E+00  1.176169984888E+00
 -7.121250000000E-01  1.174295555634E+00  1.172938220608E+00  1.176664766634E+00
 -7.117500000000E-01  1.174788609964E+00  1.173429949471E+00  1.177159759618E+00
 -7.113750000000E-01  1.175281875996E+00  1.173921894348E+00  1.177654963925E+00
 -7.110000000000E-01  1.175775353812E+00  1.174414055315E+00  1.178150379628E+00
 -7.106250000000E-01  1.176269043507E+00  1.174906432461E+00  1.178646006813E+00
 -7.102500000000E-01  1.176762945163E+00  1.175399025863E+00  1.179141845553E+00
 -7.098750000000E-01  1.177257058868E+00  1.175891835603E+00  1.179637895926E+00
 -7.095000000000E-01  1.177751384712E+00  1.176384861764E+00  1.180134158014E+00
 -7.091250000000E-01  1.178245922783E+00  1.176878104429E+00  1.180630631894E+00
 -7.087500000000E-01  1.178740673163E+00  1.177371563675E+00  1.181127317640E+00
 -7.083750000000E-01  1.179235635948E+00  1.177865239591E+00  1.181624215337E+00
 -7.080000000000E-01  1.179730811226E+00  1.178359132258E+00  1.182121325065E+00
 -7.076250000000E-01  1.180226199079E+00  1.178853241755E+00  1.182618646897E+00
 -7.072500000000E-01  1.180721799597E+00  1.179347568164E+00  1.183116180913E+00
 -7.068750000000E-01  1.181217612869E+00  1.179842111568E+00  1.183613927191E+00
 -7.065000000000E-01  1.181713638988E+00  1.180336872055E+00  1.184111885817E+00
 -7.061250000000E-01  1.182209878038E+00  1.180831849703E+00  1.184610056866E+00
 -7.057500000000E-01  1.182706330108E+00  1.181327044594E+00  1.185108440415E+00
 -7.053750000000E-01  1.183202995281E+00  1.181822456806E+00  1.185607036538E+00
 -7.050000000000E-01  1.183699873650E+00  1.182318086428E+00  1.186105845322E+00
 -7.046250000000E-01  1.184196965306E+00  1.182813933541E+00  1.186604866845E+00
 -7.042500000000E-01  1.184694270332E+00  1.183309998224E+00  1.187104101181E+00
 -7.038750000000E-01  1.185191788821E+00  1.183806280565E+00  1.187603548415E+00
 -7.035000000000E-01  1.185689520858E+00  1.184302780641E+00  1.188103208621E+00
 -7.031250000000E-01  1.186187466530E+00  1.184799498536E+00  1.188603081878E+00
 -7.027500000000E-01  1.186685625928E+00  1.185296434332E+00  1.189103168267E+00
 -7.023750000000E-01  1.187183999145E+00  1.185793588118E+00  1.189603467871E+00
 -7.020000000000E-01  1.187682586266E+00  1.186290959971E+00  1.190103980766E+00
 -7.016250000000E-01  1.188181387379E+00  1.186788549975E+00  1.190604707031E+00
 -7.012500000000E-01  1.188680402567E+00  1.187286358207E+00  1.191105646738E+00
 -7.008750000000E-01  1.189179631925E+00  1.187784384755E+00  1.191606799975E+00
 -7.005000000000E-01  1.189679075543E+00  1.188282629702E+00  1.192108166819E+00
 -7.001250000000E-01  1.190178733510E+00  1.188781093133E+00  1.192609747352E+00
 -6.997500000000E-01  1.190678605908E+00  1.189279775124E+00  1.193111541647E+00
 -6.993750000000E-01  1.191178692834E+00  1.189778675764E+00  1.193613549788E+00
 -6.990000000000E-01  1.191678994369E+00  1.190277795130E+00  1.194115771851E+00
 -6.986250000000E-01  1.192179510610E+00  1.190777133312E+00  1.194618207921E+00
 -6.982500000000E-01  1.192680241639E+00  1.191276690386E+00  1.195120858070E+00
 -6.978750000000E-01  1.193181187547E+00  1.191776466437E+00  1.195623722380E+00
 -6.975000000000E-01  1.193682348422E+00  1.192276461546E+00  1.196126800930E+00
 -6.971250000000E-01  1.194183724353E+00  1.192776675799E+00  1.196630093800E+00
 -6.967500000000E-01  1.194685315436E+00  1.193277109283E+00  1.197133601074E+00
 -6.963750000000E-01  1.195187121754E+00  1.193777762076E+00  1.197637322828E+00
 -6.960000000000E-01  1.195689143397E+00  1.194278634261E+00  1.198141259140E+00
 -6.956250000000E-01  1.196191380448E+00  1.194779725916E+00  1.198645410085E+00
 -6.952500000000E-01  1.196693833002E+00  1.195281037130E+00  1.199149775749E+00
 -6.948750000000E-01  1.197196501149E+00  1.195782567986E+00  1.199654356211E+00
 -6.945000000000E-01  1.197699384979E+00  1.196284318568E+00  1.200159151551E+00
 -6.941250000000E-01  1.198202484580E+00  1.196786288959E+00  1.200664161848E+00
 -6.937500000000E-01  1.198705800037E+00  1.197288479237E+00  1.201169387178E+00
 -6.933750000000E-01  1.199209331444E+00  1.197790889490E+00  1.201674827626E+00
 -6.930000000000E-01  1.199713078886E+00  1.198293519797E+00  1.202180483265E+00
 -6.926250000000E-01  1.200217042458E+00  1.198796370246E+00  1.202686354181E+00
 -6.922500000000E-01  1.200721222250E+00  1.199299440921E+00  1.203192440455E+00
 -6.918750000000E-01  1.201225618344E+00  1.199802731900E+00  1.203698742160E+00
 -6.915000000000E-01  1.201730230832E+00  1.200306243267E+00  1.204205259377E+00
 -6.911250000000E-01  1.202235059808E+00  1.200809975110E+00  1.204711992190E+00
 -6.907500000000E-01  1.202740105356E+00  1.201313927507E+00  1.205218940675E+00
 -6.903750000000E-01  1.203245367572E+00  1.201818100547E+00  1.205726104917E+00
 -6.900000000000E-01  1.203750846539E+00  1.202322494309E+00  1.206233484991E+00
 -6.896250000000E-01  1.204256542348E+00  1.202827108876E+00  1.206741080975E+00
 -6.892500000000E-01  1.204762455088E+00  1.203331944331E+00  1.207248892951E+00
 -6.888750000000E-01  1.205268584855E+00  1.203837000764E+00  1.207756921004E+00
 -6.885000000000E-01  1.205774931732E+00  1.204342278253E+00  1.208265165208E+00
 -6.881250000000E-01  1.206281495810E+00  1.204847776880E+00  1.208773625644E+00
 -6.877500000000E-01  1.206788277178E+00  1.205353496731E+00  1.209282302392E+00
 -6.873750000000E-01  1.207295275926E+00  1.205859437888E+00  1.209791195530E+00
 -6.870000000000E-01  1.207802492145E+00  1.206365600435E+00  1.210300305141E+00
 -6.866250000000E-01  1.208309925924E+00  1.206871984456E+00  1.210809631304E+00
 -6.862500000000E-01  1.208817577358E+00  1.207378590041E+00  1.211319174104E+00
 -6.858750000000E-01  1.209325446532E+00  1.207885417267E+00  1.211828933616E+00
 -6.855000000000E-01  1.209833533537E+00  1.208392466217E+00  1.212338909921E+00
 -6.851250000000E-01  1.210341838461E+00  1.208899736977E+00  1.212849103098E+00
 -6.847500000000E-01  1.210850361395E+00  1.209407229629E+00  1.213359513228E+00
 -6.843750000000E-01  1.211359102429E+00  1.209914944257E+00  1.213870140391E+00
 -6.840000000000E-01  1.211868061653E+00  1.210422880945E+00  1.214380984667E+00
 -6.836250000000E-01  1.212377239157E+00  1.210931039777E+00  1.214892046136E+00
 -6.832500000000E-01  1.212886635031E+00  1.211439420837E+00  1.215403324879E+00
 -6.828750000000E-01  1.213396249366E+00  1.211948024209E+00  1.215914820975E+00
 -6.825000000000E-01  1.213906082251E+00  1.212456849975E+00  1.216426534506E+00
 -6.821250000000E-01  1.214416133777E+00  1.212965898221E+00  1.216938465551E+00
 -6.817500000000E-01  1.214926404034E+00  1.213475169031E+00  1.217450614191E+00
 -6.813750000000E-01  1.215436893112E+00  1.213984662487E+00  1.217962980506E+00
 -6.810000000000E-01  1.215947601101E+00  1.214494378674E+00  1.218475564576E+00
 -6.806250000000E-01  1.216458528097E+00  1.215004317682E+00  1.218988366488E+00
 -6.802500000000E-01  1.216969674186E+00  1.215514479589E+00  1.219501386316E+00
 -6.798750000000E-01  1.217481039456E+00  1.216024864478E+00  1.220014624141E+00
 -6.795000000000E-01  1.217992623999E+00  1.216535472435E+00  1.220528080042E+00
 -6.791250000000E-01  1.218504427905E+00  1.217046303542E+00  1.221041754101E+00
 -6.787500000000E-01  1.219016451264E+00  1.217557357884E+00  1.221555646397E+00
 -6.783750000000E-01  1.219528694167E+00  1.218068635544E+00  1.222069757011E+00
 -6.780000000000E-01  1.220041156709E+00  1.218580136614E+00  1.222584086030E+00
 -6.776250000000E-01  1.220553838976E+00  1.219091861170E+00  1.223098633528E+00
 -6.772500000000E-01  1.221066741058E+00  1.219603809298E+00  1.223613399586E+00
 -6.768750000000E-01  1.221579863045E+00  1.220115981080E+00  1.224128384283E+00
 -6.765000000000E-01  1.222093205034E+00  1.220628376608E+00  1.224643587707E+00
 -6.761250000000E-01  1.222606767110E+00  1.221140995959E+00  1.225159009931E+00
 -6.757500000000E-01  1.223120549362E+00  1.221653839218E+00  1.225674651038E+00
 -6.753750000000E-01  1.223634551888E+00  1.222166906473E+00  1.226190511112E+00
 -6.750000000000E-01  1.224148774771E+00  1.222680197805E+00  1.226706590229E+00
 -6.746250000000E-01  1.224663218110E+00  1.223193713303E+00  1.227222888475E+00
 -6.742500000000E-01  1.225177881987E+00  1.223707453044E+00  1.227739405925E+00
 -6.738750000000E-01  1.225692766501E+00  1.224221417120E+00  1.228256142665E+00
 -6.735000000000E-01  1.226207871735E+00  1.224735605609E+00  1.228773098770E+00
 -6.731250000000E-01  1.226723197787E+00  1.225250018600E+00  1.229290274327E+00
 -6.727500000000E-01  1.227238744746E+00  1.225764656179E+00  1.229807669416E+00
 -6.723750000000E-01  1.227754512704E+00  1.226279518428E+00  1.230325284117E+00
 -6.720000000000E-01  1.228270501745E+00  1.226794605428E+00  1.230843118507E+00
 -6.716250000000E-01  1.228786711967E+00  1.227309917267E+00  1.231361172671E+00
 -6.712500000000E-01  1.229303143460E+00  1.227825454030E+00  1.231879446689E+00
 -6.708750000000E-01  1.229819796315E+00  1.228341215803E+00  1.232397940643E+00
 -6.705000000000E-01  1.230336670622E+00  1.228857202668E+00  1.232916654614E+00
 -6.701250000000E-01  1.230853766474E+00  1.229373414710E+00  1.233435588682E+00
 -6.697500000000E-01  1.231371083959E+00  1.229889852014E+00  1.233954742927E+00
 -6.693750000000E-01  1.231888623170E+00  1.230406514664E+00  1.234474117431E+00
 -6.690000000000E-01  1.232406384197E+00  1.230923402744E+00  1.234993712275E+00
 -6.686250000000E-01  1.232924367138E+00  1.231440516346E+00  1.235513527545E+00
 -6.682500000000E-01  1.233442572077E+00  1.231957855547E+00  1.236033563316E+00
 -6.678750000000E-01  1.233960999111E+00  1.232475420437E+00  1.236553819674E+00
 -6.675000000000E-01  1.234479648325E+00  1.232993211096E+00  1.237074296696E+00
 -6.671250000000E-01  1.234998519816E+00  1.233511227614E+00  1.237594994466E+00
 -6.667500000000E-01  1.235517613670E+00  1.234029470069E+00  1.238115913062E+00
 -6.663750000000E-01  1.236036929984E+00  1.234547938552E+00  1.238637052568E+00
 -6.660000000000E-01  1.236556468847E+00  1.235066633147E+00  1.239158413067E+00
 -6.656250000000E-01  1.237076230347E+00  1.235585553934E+00  1.239679994633E+00
 -6.652500000000E-01  1.237596214580E+00  1.236104701001E+00  1.240201797352E+00
 -6.648750000000E-01  1.238116421636E+00  1.236624074435E+00  1.240723821307E+00
 -6.645000000000E-01  1.238636851608E+00  1.237143674320E+00  1.241246066578E+00
 -6.641250000000E-01  1.239157504592E+00  1.237663500746E+00  1.241768533251E+00
 -6.637500000000E-01  1.239678380673E+00  1.238183553791E+00  1.242291221402E+00
 -6.633750000000E-01  1.240199479944E+00  1.238703833542E+00  1.242814131112E+00
 -6.630000000000E-01  1.240720802495E+00  1.239224340082E+00  1.243337262462E+00
 -6.626250000000E-01  1.241242348423E+00  1.239745073501E+00  1.243860615539E+00
 -6.622500000000E-01  1.241764117820E+00  1.240266033885E+00  1.244384190423E+00
 -6.618750000000E-01  1.242286110771E+00  1.240787221313E+00  1.244907987191E+00
 -6.615000000000E-01  1.242808327374E+00  1.241308635875E+00  1.245432005928E+00
 -6.611250000000E-01  1.243330767720E+00  1.241830277655E+00  1.245956246717E+00
 -6.607500000000E-01  1.243853431900E+00  1.242352146739E+00  1.246480709637E+00
 -6.603750000000E-01  1.244376320005E+00  1.242874243212E+00  1.247005394771E+00
 -6.600000000000E-01  1.244899432128E+00  1.243396567157E+00  1.247530302199E+00
 -6.596250000000E-01  1.245422768360E+00  1.243919118661E+00  1.248055432003E+00
 -6.592500000000E-01  1.245946328798E+00  1.244441897813E+00  1.248580784269E+00
 -6.588750000000E-01  1.246470113527E+00  1.244964904693E+00  1.249106359074E+00
 -6.585000000000E-01  1.246994122646E+00  1.245488139391E+00  1.249632156503E+00
 -6.581250000000E-01  1.247518356240E+00  1.246011601987E+00  1.250158176632E+00
 -6.577500000000E-01  1.248042814406E+00  1.246535292571E+00  1.250684419549E+00
 -6.573750000000E-01  1.248567497236E+00  1.247059211228E+00  1.251210885334E+00
 -6.570000000000E-01  1.249092404822E+00  1.247583358043E+00  1.251737574069E+00
 -6.566250000000E-01  1.249617537255E+00  1.248107733101E+00  1.252264485836E+00
 -6.562500000000E-01  1.250142894628E+00  1.248632336488E+00  1.252791620714E+00
 -6.558750000000E-01  1.250668477036E+00  1.249157168292E+00  1.253318978792E+00
 -6.555000000000E-01  1.251194284568E+00  1.249682228595E+00  1.253846560145E+00
 -6.551250000000E-01  1.251720317319E+00  1.250207517487E+00  1.254374364861E+00
 -6.547500000000E-01  1.252246575377E+00  1.250733035047E+00  1.254902393013E+00
 -6.543750000000E-01  1.252773058838E+00  1.251258781365E+00  1.255430644691E+00
 -6.540000000000E-01  1.253299767794E+00  1.251784756528E+00  1.255959119975E+00
 -6.536250000000E-01  1.253826702338E+00  1.252310960619E+00  1.256487818946E+00
 -6.532500000000E-01  1.254353862561E+00  1.252837393725E+00  1.257016741687E+00
 -6.528750000000E-01  1.254881248562E+00  1.253364055935E+00  1.257545888283E+00
 -6.525000000000E-01  1.255408860425E+00  1.253890947330E+00  1.258075258812E+00
 -6.521250000000E-01  1.255936698249E+00  1.254418068001E+00  1.258604853359E+00
 -6.517500000000E-01  1.256464762120E+00  1.254945418026E+00  1.259134672001E+00
 -6.513750000000E-01  1.256993052136E+00  1.255472997497E+00  1.259664714825E+00
 -6.510000000000E-01  1.257521568388E+00  1.256000806498E+00  1.260194981913E+00
 -6.506250000000E-01  1.258050310970E+00  1.256528845116E+00  1.260725473345E+00
 -6.502500000000E-01  1.258579279978E+00  1.257057113441E+00  1.261256189210E+00
 -6.498750000000E-01  1.259108475499E+00  1.257585611552E+00  1.261787129583E+00
 -6.495000000000E-01  1.259637897631E+00  1.258114339541E+00  1.262318294551E+00
 -6.491250000000E-01  1.260167546460E+00  1.258643297487E+00  1.262849684190E+00
 -6.487500000000E-01  1.260697422084E+00  1.259172485481E+00  1.263381298588E+00
 -6.483750000000E-01  1.261227524596E+00  1.259701903609E+00  1.263913137826E+00
 -6.480000000000E-01  1.261757854087E+00  1.260231551956E+00  1.264445201986E+00
 -6.476250000000E-01  1.262288410650E+00  1.260761430607E+00  1.264977491148E+00
 -6.472500000000E-01  1.262819194382E+00  1.261291539653E+00  1.265510005402E+00
 -6.468750000000E-01  1.263350205377E+00  1.261821879180E+00  1.266042744828E+00
 -6.465000000000E-01  1.263881443720E+00  1.262352449267E+00  1.266575709502E+00
 -6.461250000000E-01  1.264412909509E+00  1.262883250005E+00  1.267108899512E+00
 -6.457500000000E-01  1.264944602838E+00  1.263414281481E+00  1.267642314939E+00
 -6.453750000000E-01  1.265476523804E+00  1.263945543785E+00  1.268175955871E+00
 -6.450000000000E-01  1.266008672493E+00  1.264477036996E+00  1.268709822384E+00
 -6.446250000000E-01  1.266541048999E+00  1.265008761201E+00  1.269243914560E+00
 -6.442500000000E-01  1.267073653418E+00  1.265540716490E+00  1.269778232485E+00
 -6.438750000000E-01  1.267606485845E+00  1.266072902950E+00  1.270312776243E+00
 -6.435000000000E-01  1.268139546370E+00  1.266605320665E+00  1.270847545914E+00
 -6.431250000000E-01  1.268672835087E+00  1.267137969721E+00  1.271382541581E+00
 -6.427500000000E-01  1.269206352095E+00  1.267670850210E+00  1.271917763330E+00
 -6.423750000000E-01  1.269740097479E+00  1.268203962211E+00  1.272453211239E+00
 -6.420000000000E-01  1.270274071338E+00  1.268737305816E+00  1.272988885395E+00
 -6.416250000000E-01  1.270808273764E+00  1.269270881110E+00  1.273524785879E+00
 -6.412500000000E-01  1.271342704851E+00  1.269804688179E+00  1.274060912773E+00
 -6.408750000000E-01  1.271877364691E+00  1.270338727108E+00  1.274597266160E+00
 -6.405000000000E-01  1.272412253382E+00  1.270872997990E+00  1.275133846126E+00
 -6.401250000000E-01  1.272947371017E+00  1.271407500909E+00  1.275670652755E+00
 -6.397500000000E-01  1.273482717683E+00  1.271942235946E+00  1.276207686122E+00
 -6.393750000000E-01  1.274018293478E+00  1.272477203191E+00  1.276744946314E+00
 -6.390000000000E-01  1.274554098501E+00  1.273012402737E+00  1.277282433420E+00
 -6.386250000000E-01  1.275090132839E+00  1.273547834664E+00  1.277820147516E+00
 -6.382500000000E-01  1.275626396591E+00  1.274083499063E+00  1.278358088689E+00
 -6.378750000000E-01  1.276162889843E+00  1.274619396013E+00  1.278896257016E+00
 -6.375000000000E-01  1.276699612694E+00  1.275155525608E+00  1.279434652584E+00
 -6.371250000000E-01  1.277236565243E+00  1.275691887937E+00  1.279973275482E+00
 -6.367500000000E-01  1.277773747576E+00  1.276228483082E+00  1.280512125785E+00
 -6.363750000000E-01  1.278311159793E+00  1.276765311133E+00  1.281051203581E+00
 -6.360000000000E-01  1.278848801981E+00  1.277302372171E+00  1.281590508948E+00
 -6.356250000000E-01  1.279386674238E+00  1.277839666288E+00  1.282130041971E+00
 -6.352500000000E-01  1.279924776663E+00  1.278377193575E+00  1.282669802741E+00
 -6.348750000000E-01  1.280463109344E+00  1.278914954112E+00  1.283209791332E+00
 -6.345000000000E-01  1.281001672378E+00  1.279452947992E+00  1.283750007832E+00
 -6.341250000000E-01  1.281540465854E+00  1.279991175293E+00  1.284290452319E+00
 -6.337500000000E-01  1.282079489870E+00  1.280529636108E+00  1.284831124880E+00
 -6.333750000000E-01  1.282618744526E+00  1.281068330529E+00  1.285372025603E+00
 -6.330000000000E-01  1.283158229907E+00  1.281607258636E+00  1.285913154564E+00
 -6.326250000000E-01  1.283697946114E+00  1.282146420521E+00  1.286454511852E+00
 -6.322500000000E-01  1.284237893239E+00  1.282685816269E+00  1.286996097548E+00
 -6.318750000000E-01  1.284778071376E+00  1.283225445966E+00  1.287537911735E+00
 -6.315000000000E-01  1.285318480618E+00  1.283765309700E+00  1.288079954495E+00
 -6.311250000000E-01  1.285859121058E+00  1.284305407555E+00  1.288622225910E+00
 -6.307500000000E-01  1.286399992794E+00  1.284845739624E+00  1.289164726069E+00
 -6.303750000000E-01  1.286941095921E+00  1.285386305992E+00  1.289707455053E+00
 -6.300000000000E-01  1.287482430532E+00  1.285927106747E+00  1.290250412946E+00
 -6.296250000000E-01  1.288023996725E+00  1.286468141979E+00  1.290793599835E+00
 -6.292500000000E-01  1.288565794589E+00  1.287009411769E+00  1.291337015796E+00
 -6.288750000000E-01  1.289107824222E+00  1.287550916209E+00  1.291880660918E+00
 -6.285000000000E-01  1.289650085723E+00  1.288092655391E+00  1.292424535289E+00
 -6.281250000000E-01  1.290192579181E+00  1.288634629396E+00  1.292968638986E+00
 -6.277500000000E-01  1.290735304688E+00  1.289176838309E+00  1.293512972090E+00
 -6.273750000000E-01  1.291278262344E+00  1.289719282223E+00  1.294057534691E+00
 -6.270000000000E-01  1.291821452242E+00  1.290261961224E+00  1.294602326870E+00
 -6.266250000000E-01  1.292364874482E+00  1.290804875404E+00  1.295147348716E+00
 -6.262500000000E-01  1.292908529151E+00  1.291348024843E+00  1.295692600306E+00
 -6.258750000000E-01  1.293452416349E+00  1.291891409634E+00  1.296238081728E+00
 -6.255000000000E-01  1.293996536168E+00  1.292435029863E+00  1.296783793063E+00
 -6.251250000000E-01  1.294540888704E+00  1.292978885615E+00  1.297329734396E+00
 -6.247500000000E-01  1.295085474054E+00  1.293522976984E+00  1.297875905813E+00
 -6.243750000000E-01  1.295630292314E+00  1.294067304056E+00  1.298422307398E+00
 -6.240000000000E-01  1.296175343576E+00  1.294611866917E+00  1.298968939233E+00
 -6.236250000000E-01  1.296720627934E+00  1.295156665653E+00  1.299515801401E+00
 -6.232500000000E-01  1.297266145487E+00  1.295701700356E+00  1.300062893990E+00
 -6.228750000000E-01  1.297811896324E+00  1.296246971108E+00  1.300610217077E+00
 -6.225000000000E-01  1.298357880544E+00  1.296792478001E+00  1.301157770749E+00
 -6.221250000000E-01  1.298904098247E+00  1.297338221126E+00  1.301705555097E+00
 -6.217500000000E-01  1.299450549520E+00  1.297884200564E+00  1.302253570196E+00
 -6.213750000000E-01  1.299997234463E+00  1.298430416408E+00  1.302801816135E+00
 -6.210000000000E-01  1.300544153171E+00  1.298976868744E+00  1.303350292997E+00
 -6.206250000000E-01  1.301091305742E+00  1.299523557665E+00  1.303899000869E+00
 -6.202500000000E-01  1.301638692264E+00  1.300070483251E+00  1.304447939830E+00
 -6.198750000000E-01  1.302186312839E+00  1.300617645594E+00  1.304997109967E+00
 -6.195000000000E-01  1.302734167558E+00  1.301165044782E+00  1.305546511363E+00
 -6.191250000000E-01  1.303282256523E+00  1.301712680906E+00  1.306096144107E+00
 -6.187500000000E-01  1.303830579827E+00  1.302260554053E+00  1.306646008282E+00
 -6.183750000000E-01  1.304379137564E+00  1.302808664310E+00  1.307196103969E+00
 -6.180000000000E-01  1.304927929828E+00  1.303357011764E+00  1.307746431253E+00
 -6.176250000000E-01  1.305476956719E+00  1.303905596506E+00  1.308296990221E+00
 -6.172500000000E-01  1.306026218325E+00  1.304454418618E+00  1.308847780951E+00
 -6.168750000000E-01  1.306575714753E+00  1.305003478198E+00  1.309398803537E+00
 -6.165000000000E-01  1.307125446089E+00  1.305552775327E+00  1.309950058056E+00
 -6.161250000000E-01  1.307675412434E+00  1.306102310097E+00  1.310501544597E+00
 -6.157500000000E-01  1.308225613883E+00  1.306652082596E+00  1.311053263243E+00
 -6.153750000000E-01  1.308776050530E+00  1.307202092909E+00  1.311605214076E+00
 -6.150000000000E-01  1.309326722467E+00  1.307752341124E+00  1.312157397179E+00
 -6.146250000000E-01  1.309877629797E+00  1.308302827333E+00  1.312709812641E+00
 -6.142500000000E-01  1.310428772612E+00  1.308853551624E+00  1.313262460546E+00
 -6.138750000000E-01  1.310980151014E+00  1.309404514088E+00  1.313815340981E+00
 -6.135000000000E-01  1.311531765096E+00  1.309955714812E+00  1.314368454030E+00
 -6.131250000000E-01  1.312083614952E+00  1.310507153884E+00  1.314921799776E+00
 -6.127500000000E-01  1.312635700678E+00  1.311058831390E+00  1.315475378301E+00
 -6.123750000000E-01  1.313188022372E+00  1.311610747423E+00  1.316029189695E+00
 -6.120000000000E-01  1.313740580131E+00  1.312162902070E+00  1.316583234040E+00
 -6.116250000000E-01  1.314293374047E+00  1.312715295417E+00  1.317137511420E+00
 -6.112500000000E-01  1.314846404215E+00  1.313267927552E+00  1.317692021918E+00
 -6.108750000000E-01  1.315399670736E+00  1.313820798567E+00  1.318246765622E+00
 -6.105000000000E-01  1.315953173704E+00  1.314373908550E+00  1.318801742615E+00
 -6.101250000000E-01  1.316506913219E+00  1.314927257593E+00  1.319356952987E+00
 -6.097500000000E-01  1.317060889377E+00  1.315480845783E+00  1.319912396821E+00
 -6.093750000000E-01  1.317615102271E+00  1.316034673208E+00  1.320468074199E+00
 -6.090000000000E-01  1.318169551995E+00  1.316588739953E+00  1.321023985205E+00
 -6.086250000000E-01  1.318724238652E+00  1.317143046113E+00  1.321580129927E+00
 -6.082500000000E-01  1.319279162334E+00  1.317697591773E+00  1.322136508450E+00
 -6.078750000000E-01  1.319834323137E+00  1.318252377022E+00  1.322693120856E+00
 -6.075000000000E-01  1.320389721161E+00  1.318807401952E+00  1.323249967234E+00
 -6.071250000000E-01  1.320945356501E+00  1.319362666650E+00  1.323807047667E+00
 -6.067500000000E-01  1.321501229252E+00  1.319918171203E+00  1.324364362238E+00
 -6.063750000000E-01  1.322057339513E+00  1.320473915705E+00  1.324921911038E+00
 -6.060000000000E-01  1.322613687381E+00  1.321029900242E+00  1.325479694148E+00
 -6.056250000000E-01  1.323170272949E+00  1.321586124902E+00  1.326037711652E+00
 -6.052500000000E-01  1.323727096318E+00  1.322142589777E+00  1.326595963639E+00
 -6.048750000000E-01  1.324284157584E+00  1.322699294956E+00  1.327154450193E+00
 -6.045000000000E-01  1.324841456840E+00  1.323256240524E+00  1.327713171397E+00
 -6.041250000000E-01  1.325398994188E+00  1.323813426575E+00  1.328272127340E+00
 -6.037500000000E-01  1.325956769722E+00  1.324370853197E+00  1.328831318105E+00
 -6.033750000000E-01  1.326514783538E+00  1.324928520477E+00  1.329390743775E+00
 -6.030000000000E-01  1.327073035736E+00  1.325486428507E+00  1.329950404441E+00
 -6.026250000000E-01  1.327631526411E+00  1.326044577376E+00  1.330510300185E+00
 -6.022500000000E-01  1.328190255658E+00  1.326602967170E+00  1.331070431090E+00
 -6.018750000000E-01  1.328749223579E+00  1.327161597982E+00  1.331630797246E+00
 -6.015000000000E-01  1.329308430267E+00  1.327720469900E+00  1.332191398737E+00
 -6.011250000000E-01  1.329867875824E+00  1.328279583018E+00  1.332752235651E+00
 -6.007500000000E-01  1.330427560339E+00  1.328838937416E+00  1.333313308066E+00
 -6.003750000000E-01  1.330987483919E+00  1.329398533194E+00  1.333874616078E+00
 -6.000000000000E-01  1.331547646653E+00  1.329958370434E+00  1.334436159764E+00
 -5.996250000000E-01  1.332108048642E+00  1.330518449228E+00  1.334997939213E+00
 -5.992500000000E-01  1.332668689981E+00  1.331078769664E+00  1.335559954509E+00
 -5.988750000000E-01  1.333229570772E+00  1.331639331836E+00  1.336122205741E+00
 -5.985000000000E-01  1.333790691103E+00  1.332200135824E+00  1.336684692987E+00
 -5.981250000000E-01  1.334352051082E+00  1.332761181729E+00  1.337247416342E+00
 -5.977500000000E-01  1.334913650798E+00  1.333322469632E+00  1.337810375884E+00
 -5.973750000000E-01  1.335475490352E+00  1.333883999626E+00  1.338373571702E+00
 -5.970000000000E-01  1.336037569846E+00  1.334445771804E+00  1.338937003886E+00
 -5.966250000000E-01  1.336599889368E+00  1.335007786249E+00  1.339500672514E+00
 -5.962500000000E-01  1.337162449020E+00  1.335570043054E+00  1.340064577674E+00
 -5.958750000000E-01  1.337725248903E+00  1.336132542312E+00  1.340628719457E+00
 -5.955000000000E-01  1.338288289113E+00  1.336695284111E+00  1.341193097947E+00
 -5.951250000000E-01  1.338851569745E+00  1.337258268539E+00  1.341757713226E+00
 -5.947500000000E-01  1.339415090900E+00  1.337821495689E+00  1.342322565384E+00
 -5.943750000000E-01  1.339978852674E+00  1.338384965648E+00  1.342887654506E+00
 -5.940000000000E-01  1.340542855162E+00  1.338948678504E+00  1.343452980674E+00
 -5.936250000000E-01  1.341107098465E+00  1.339512634352E+00  1.344018543979E+00
 -5.932500000000E-01  1.341671582680E+00  1.340076833278E+00  1.344584344504E+00
 -5.928750000000E-01  1.342236307901E+00  1.340641275371E+00  1.345150382333E+00
 -5.925000000000E-01  1.342801274231E+00  1.341205960723E+00  1.345716657555E+00
 -5.921250000000E-01  1.343366481764E+00  1.341770889423E+00  1.346283170255E+00
 -5.917500000000E-01  1.343931930602E+00  1.342336061565E+00  1.346849920522E+00
 -5.913750000000E-01  1.344497620842E+00  1.342901477235E+00  1.347416908439E+00
 -5.910000000000E-01  1.345063552577E+00  1.343467136523E+00  1.347984134091E+00
 -5.906250000000E-01  1.345629725911E+00  1.344033039521E+00  1.348551597567E+00
 -5.902500000000E-01  1.346196140938E+00  1.344599186318E+00  1.349119298952E+00
 -5.898750000000E-01  1.346762797761E+00  1.345165577007E+00  1.349687238335E+00
 -5.895000000000E-01  1.347329696475E+00  1.345732211676E+00  1.350255415799E+00
 -5.891250000000E-01  1.347896837176E+00  1.346299090413E+00  1.350823831429E+00
 -5.887500000000E-01  1.348464219966E+00  1.346866213312E+00  1.351392485315E+00
 -5.883750000000E-01  1.349031844946E+00  1.347433580466E+00  1.351961377546E+00
 -5.880000000000E-01  1.349599712206E+00  1.348001191959E+00  1.352530508201E+00
 -5.876250000000E-01  1.350167821849E+00  1.348569047882E+00  1.353099877369E+00
 -5.872500000000E-01  1.350736173975E+00  1.349137148331E+00  1.353669485140E+00
 -5.868750000000E-01  1.351304768675E+00  1.349705493387E+00  1.354239331592E+00
 -5.865000000000E-01  1.351873606056E+00  1.350274083151E+00  1.354809416822E+00
 -5.861250000000E-01  1.352442686210E+00  1.350842917703E+00  1.355379740906E+00
 -5.857500000000E-01  1.353012009236E+00  1.351411997139E+00  1.355950303936E+00
 -5.853750000000E-01  1.353581575239E+00  1.351981321553E+00  1.356521106000E+00
 -5.850000000000E-01  1.354151384312E+00  1.352550891031E+00  1.357092147184E+00
 -5.846250000000E-01  1.354721436553E+00  1.353120705663E+00  1.357663427571E+00
 -5.842500000000E-01  1.355291732064E+00  1.353690765542E+00  1.358234947251E+00
 -5.838750000000E-01  1.355862270941E+00  1.354261070757E+00  1.358806706309E+00
 -5.835000000000E-01  1.356433053285E+00  1.354831621401E+00  1.359378704833E+00
 -5.831250000000E-01  1.357004079192E+00  1.355402417562E+00  1.359950942910E+00
 -5.827500000000E-01  1.357575348760E+00  1.355973459330E+00  1.360523420621E+00
 -5.823750000000E-01  1.358146862090E+00  1.356544746797E+00  1.361096138059E+00
 -5.820000000000E-01  1.358718619278E+00  1.357116280053E+00  1.361669095306E+00
 -5.816250000000E-01  1.359290620426E+00  1.357688059190E+00  1.362242292453E+00
 -5.812500000000E-01  1.359862865631E+00  1.358260084298E+00  1.362815729584E+00
 -5.808750000000E-01  1.360435354995E+00  1.358832355471E+00  1.363389406789E+00
 -5.805000000000E-01  1.361008088614E+00  1.359404872796E+00  1.363963324153E+00
 -5.801250000000E-01  1.361581066585E+00  1.359977636362E+00  1.364537481760E+00
 -5.797500000000E-01  1.362154289009E+00  1.360550646264E+00  1.365111879700E+00
 -5.793750000000E-01  1.362727755990E+00  1.361123902595E+00  1.365686518063E+00
 -5.790000000000E-01  1.363301467617E+00  1.361697405438E+00  1.366261396927E+00
 -5.786250000000E-01  1.363875423999E+00  1.362271154894E+00  1.366836516389E+00
 -5.782500000000E-01  1.364449625226E+00  1.362845151044E+00  1.367411876527E+00
 -5.778750000000E-01  1.365024071407E+00  1.363419393988E+00  1.367987477437E+00
 -5.775000000000E-01  1.365598762632E+00  1.363993883810E+00  1.368563319198E+00
 -5.771250000000E-01  1.366173699004E+00  1.364568620603E+00  1.369139401900E+00
 -5.767500000000E-01  1.366748880624E+00  1.365143604463E+00  1.369715725633E+00
 -5.763750000000E-01  1.367324307591E+00  1.365718835476E+00  1.370292290482E+00
 -5.760000000000E-01  1.367899980000E+00  1.366294313733E+00  1.370869096531E+00
 -5.756250000000E-01  1.368475897954E+00  1.366870039326E+00  1.371446143870E+00
 -5.752500000000E-01  1.369052061549E+00  1.367446012346E+00  1.372023432584E+00
 -5.748750000000E-01  1.369628470888E+00  1.368022232885E+00  1.372600962763E+00
 -5.745000000000E-01  1.370205126068E+00  1.368598701033E+00  1.373178734492E+00
 -5.741250000000E-01  1.370782027191E+00  1.369175416884E+00  1.373756747862E+00
 -5.737500000000E-01  1.371359174354E+00  1.369752380527E+00  1.374335002955E+00
 -5.733750000000E-01  1.371936567660E+00  1.370329592056E+00  1.374913499864E+00
 -5.730000000000E-01  1.372514207205E+00  1.370907051559E+00  1.375492238673E+00
 -5.726250000000E-01  1.373092093087E+00  1.371484759126E+00  1.376071219465E+00
 -5.722500000000E-01  1.373670225408E+00  1.372062714851E+00  1.376650442333E+00
 -5.718750000000E-01  1.374248604271E+00  1.372640918828E+00  1.377229907365E+00
 -5.715000000000E-01  1.374827229772E+00  1.373219371147E+00  1.377809614647E+00
 -5.711250000000E-01  1.375406102009E+00  1.373798071895E+00  1.378389564264E+00
 -5.707500000000E-01  1.375985221084E+00  1.374377021167E+00  1.378969756305E+00
 -5.703750000000E-01  1.376564587101E+00  1.374956219059E+00  1.379550190862E+00
 -5.700000000000E-01  1.377144200156E+00  1.375535665658E+00  1.380130868019E+00
 -5.696250000000E-01  1.377724060346E+00  1.376115361054E+00  1.380711787860E+00
 -5.692500000000E-01  1.378304167774E+00  1.376695305341E+00  1.381292950477E+00
 -5.688750000000E-01  1.378884522538E+00  1.377275498608E+00  1.381874355954E+00
 -5.685000000000E-01  1.379465124740E+00  1.377855940949E+00  1.382456004382E+00
 -5.681250000000E-01  1.380045974477E+00  1.378436632454E+00  1.383037895845E+00
 -5.677500000000E-01  1.380627071852E+00  1.379017573218E+00  1.383620030435E+00
 -5.673750000000E-01  1.381208416969E+00  1.379598763334E+00  1.384202408241E+00
 -5.670000000000E-01  1.381790009919E+00  1.380180202886E+00  1.384785029343E+00
 -5.666250000000E-01  1.382371850810E+00  1.380761891975E+00  1.385367893837E+00
 -5.662500000000E-01  1.382953939734E+00  1.381343830683E+00  1.385951001802E+00
 -5.658750000000E-01  1.383536276800E+00  1.381926019112E+00  1.386534353335E+00
 -5.655000000000E-01  1.384118862105E+00  1.382508457350E+00  1.387117948521E+00
 -5.651250000000E-01  1.384701695747E+00  1.383091145486E+00  1.387701787444E+00
 -5.647500000000E-01  1.385284777829E+00  1.383674083616E+00  1.388285870196E+00
 -5.643750000000E-01  1.385868108448E+00  1.384257271827E+00  1.388870196861E+00
 -5.640000000000E-01  1.386451687707E+00  1.384840710216E+00  1.389454767530E+00
 -5.636250000000E-01  1.387035515703E+00  1.385424398871E+00  1.390039582287E+00
 -5.632500000000E-01  1.387619592541E+00  1.386008337886E+00  1.390624641225E+00
 -5.628750000000E-01  1.388203918317E+00  1.386592527352E+00  1.391209944427E+00
 -5.625000000000E-01  1.388788493135E+00  1.387176967362E+00  1.391795491985E+00
 -5.621250000000E-01  1.389373317092E+00  1.387761658007E+00  1.392381283983E+00
 -5.617500000000E-01  1.389958390292E+00  1.388346599381E+00  1.392967320513E+00
 -5.613750000000E-01  1.390543712838E+00  1.388931791579E+00  1.393553601665E+00
 -5.610000000000E-01  1.391129284828E+00  1.389517234690E+00  1.394140127525E+00
 -5.606250000000E-01  1.391715106359E+00  1.390102928804E+00  1.394726898177E+00
 -5.602500000000E-01  1.392301177534E+00  1.390688874015E+00  1.395313913712E+00
 -5.598750000000E-01  1.392887498452E+00  1.391275070413E+00  1.395901174216E+00
 -5.595000000000E-01  1.393474069216E+00  1.391861518092E+00  1.396488679780E+00
 -5.591250000000E-01  1.394060889930E+00  1.392448217149E+00  1.397076430494E+00
 -5.587500000000E-01  1.394647960690E+00  1.393035167672E+00  1.397664426444E+00
 -5.583750000000E-01  1.395235281602E+00  1.393622369756E+00  1.398252667720E+00
 -5.580000000000E-01  1.395822852761E+00  1.394209823491E+00  1.398841154408E+00
 -5.576250000000E-01  1.396410674268E+00  1.394797528965E+00  1.399429886593E+00
 -5.572500000000E-01  1.396998746224E+00  1.395385486275E+00  1.400018864366E+00
 -5.568750000000E-01  1.397587068733E+00  1.395973695515E+00  1.400608087819E+00
 -5.565000000000E-01  1.398175641895E+00  1.396562156775E+00  1.401197557035E+00
 -5.561250000000E-01  1.398764465811E+00  1.397150870150E+00  1.401787272107E+00
 -5.557500000000E-01  1.399353540587E+00  1.397739835735E+00  1.402377233126E+00
 -5.553750000000E-01  1.399942866313E+00  1.398329053614E+00  1.402967440171E+00
 -5.550000000000E-01  1.400532443101E+00  1.398918523888E+00  1.403557893339E+00
 -5.546250000000E-01  1.401122271047E+00  1.399508246646E+00  1.404148592716E+00
 -5.542500000000E-01  1.401712350250E+00  1.400098221978E+00  1.404739538386E+00
 -5.538750000000E-01  1.402302680814E+00  1.400688449979E+00  1.405330730440E+00
 -5.535000000000E-01  1.402893262843E+00  1.401278930745E+00  1.405922168971E+00
 -5.531250000000E-01  1.403484096433E+00  1.401869664365E+00  1.406513854064E+00
 -5.527500000000E-01  1.404075181691E+00  1.402460650935E+00  1.407105785809E+00
 -5.523750000000E-01  1.404666518713E+00  1.403051890543E+00  1.407697964293E+00
 -5.520000000000E-01  1.405258107605E+00  1.403643383286E+00  1.408290389606E+00
 -5.516250000000E-01  1.405849948462E+00  1.404235129253E+00  1.408883061833E+00
 -5.512500000000E-01  1.406442041391E+00  1.404827128540E+00  1.409475981067E+00
 -5.508750000000E-01  1.407034386495E+00  1.405419381241E+00  1.410069147399E+00
 -5.505000000000E-01  1.407626983873E+00  1.406011887448E+00  1.410662560913E+00
 -5.501250000000E-01  1.408219833628E+00  1.406604647254E+00  1.411256221702E+00
 -5.497500000000E-01  1.408812935858E+00  1.407197660751E+00  1.411850129851E+00
 -5.493750000000E-01  1.409406290663E+00  1.407790928027E+00  1.412444285445E+00
 -5.490000000000E-01  1.409999898152E+00  1.408384449184E+00  1.413038688582E+00
 -5.486250000000E-01  1.410593758423E+00  1.408978224311E+00  1.413633339346E+00
 -5.482500000000E-01  1.411187871575E+00  1.409572253499E+00  1.414228237825E+00
 -5.478750000000E-01  1.411782237712E+00  1.410166536844E+00  1.414823384109E+00
 -5.475000000000E-01  1.412376856938E+00  1.410761074439E+00  1.415418778290E+00
 -5.471250000000E-01  1.412971729353E+00  1.411355866377E+00  1.416014420453E+00
 -5.467500000000E-01  1.413566855060E+00  1.411950912752E+00  1.416610310689E+00
 -5.463750000000E-01  1.414162234157E+00  1.412546213653E+00  1.417206449085E+00
 -5.460000000000E-01  1.414757866750E+00  1.413141769178E+00  1.417802835733E+00
 -5.456250000000E-01  1.415353752942E+00  1.413737579421E+00  1.418399470722E+00
 -5.452500000000E-01  1.415949892832E+00  1.414333644472E+00  1.418996354140E+00
 -5.448750000000E-01  1.416546286525E+00  1.414929964427E+00  1.419593486078E+00
 -5.445000000000E-01  1.417142934120E+00  1.415526539377E+00  1.420190866622E+00
 -5.441250000000E-01  1.417739835720E+00  1.416123369416E+00  1.420788495862E+00
 -5.437500000000E-01  1.418336991424E+00  1.416720454635E+00  1.421386373886E+00
 -5.433750000000E-01  1.418934401338E+00  1.417317795129E+00  1.421984500784E+00
 -5.430000000000E-01  1.419532065565E+00  1.417915390995E+00  1.422582876648E+00
 -5.426250000000E-01  1.420129984205E+00  1.418513242323E+00  1.423181501564E+00
 -5.422500000000E-01  1.420728157361E+00  1.419111349208E+00  1.423780375624E+00
 -5.418750000000E-01  1.421326585134E+00  1.419709711740E+00  1.424379498913E+00
 -5.415000000000E-01  1.421925267626E+00  1.420308330015E+00  1.424978871523E+00
 -5.411250000000E-01  1.422524204945E+00  1.420907204129E+00  1.425578493547E+00
 -5.407500000000E-01  1.423123397187E+00  1.421506334173E+00  1.426178365069E+00
 -5.403750000000E-01  1.423722844458E+00  1.422105720242E+00  1.426778486182E+00
 -5.400000000000E-01  1.424322546863E+00  1.422705362433E+00  1.427378856978E+00
 -5.396250000000E-01  1.424922504500E+00  1.423305260835E+00  1.427979477541E+00
 -5.392500000000E-01  1.425522717469E+00  1.423905415538E+00  1.428580347959E+00
 -5.388750000000E-01  1.426123185880E+00  1.424505826645E+00  1.429181468329E+00
 -5.385000000000E-01  1.426723909833E+00  1.425106494246E+00  1.429782838737E+00
 -5.381250000000E-01  1.427324889426E+00  1.425707418430E+00  1.430384459269E+00
 -5.377500000000E-01  1.427926124764E+00  1.426308599294E+00  1.430986330016E+00
 -5.373750000000E-01  1.428527615952E+00  1.426910036934E+00  1.431588451071E+00
 -5.370000000000E-01  1.429129363090E+00  1.427511731441E+00  1.432190822520E+00
 -5.366250000000E-01  1.429731366282E+00  1.428113682910E+00  1.432793444454E+00
 -5.362500000000E-01  1.430333625633E+00  1.428715891438E+00  1.433396316966E+00
 -5.358750000000E-01  1.430936141244E+00  1.429318357114E+00  1.433999440142E+00
 -5.355000000000E-01  1.431538913217E+00  1.429921080036E+00  1.434602814073E+00
 -5.351250000000E-01  1.432141941660E+00  1.430524060299E+00  1.435206438852E+00
 -5.347500000000E-01  1.432745226671E+00  1.431127297994E+00  1.435810314565E+00
 -5.343750000000E-01  1.433348768355E+00  1.431730793217E+00  1.436414441303E+00
 -5.340000000000E-01  1.433952566811E+00  1.432334546058E+00  1.437018819153E+00
 -5.336250000000E-01  1.434556622146E+00  1.432938556613E+00  1.437623448207E+00
 -5.332500000000E-01  1.435160934463E+00  1.433542824980E+00  1.438228328558E+00
 -5.328750000000E-01  1.435765503862E+00  1.434147351248E+00  1.438833460290E+00
 -5.325000000000E-01  1.436370330449E+00  1.434752135514E+00  1.439438843497E+00
 -5.321250000000E-01  1.436975414330E+00  1.435357177873E+00  1.440044478270E+00
 -5.317500000000E-01  1.437580755602E+00  1.435962478418E+00  1.440650364695E+00
 -5.313750000000E-01  1.438186354372E+00  1.436568037243E+00  1.441256502866E+00
 -5.310000000000E-01  1.438792210740E+00  1.437173854440E+00  1.441862892867E+00
 -5.306250000000E-01  1.439398324810E+00  1.437779930104E+00  1.442469534792E+00
 -5.302500000000E-01  1.440004696688E+00  1.438386264333E+00  1.443076428732E+00
 -5.298750000000E-01  1.440611326479E+00  1.438992857223E+00  1.443683574780E+00
 -5.295000000000E-01  1.441218214284E+00  1.439599708864E+00  1.444290973022E+00
 -5.291250000000E-01  1.441825360201E+00  1.440206819347E+00  1.444898623544E+00
 -5.287500000000E-01  1.442432764343E+00  1.440814188774E+00  1.445506526444E+00
 -5.283750000000E-01  1.443040426809E+00  1.441421817237E+00  1.446114681809E+00
 -5.280000000000E-01  1.443648347704E+00  1.442029704831E+00  1.446723089732E+00
 -5.276250000000E-01  1.444256527127E+00  1.442637851647E+00  1.447331750298E+00
 -5.272500000000E-01  1.444864965186E+00  1.443246257782E+00  1.447940663599E+00
 -5.268750000000E-01  1.445473661985E+00  1.443854923333E+00  1.448549829730E+00
 -5.265000000000E-01  1.446082617625E+00  1.444463848390E+00  1.449159248774E+00
 -5.261250000000E-01  1.446691832210E+00  1.445073033049E+00  1.449768920826E+00
 -5.257500000000E-01  1.447301305847E+00  1.445682477409E+00  1.450378845977E+00
 -5.253750000000E-01  1.447911038635E+00  1.446292181558E+00  1.450989024313E+00
 -5.250000000000E-01  1.448521030680E+00  1.446902145594E+00  1.451599455928E+00
 -5.246250000000E-01  1.449131282089E+00  1.447512369614E+00  1.452210140914E+00
 -5.242500000000E-01  1.449741792960E+00  1.448122853709E+00  1.452821079357E+00
 -5.238750000000E-01  1.450352563401E+00  1.448733597974E+00  1.453432271350E+00
 -5.235000000000E-01  1.450963593516E+00  1.449344602508E+00  1.454043716985E+00
 -5.231250000000E-01  1.451574883412E+00  1.449955867406E+00  1.454655416355E+00
 -5.227500000000E-01  1.452186433188E+00  1.450567392761E+00  1.455267369546E+00
 -5.223750000000E-01  1.452798242946E+00  1.451179178661E+00  1.455879576644E+00
 -5.220000000000E-01  1.453410312795E+00  1.451791225211E+00  1.456492037750E+00
 -5.216250000000E-01  1.454022642838E+00  1.452403532501E+00  1.457104752948E+00
 -5.212500000000E-01  1.454635233179E+00  1.453016100629E+00  1.457717722332E+00
 -5.208750000000E-01  1.455248083919E+00  1.453628929684E+00  1.458330945988E+00
 -5.205000000000E-01  1.455861195170E+00  1.454242019771E+00  1.458944424015E+00
 -5.201250000000E-01  1.456474567026E+00  1.454855370973E+00  1.459558156493E+00
 -5.197500000000E-01  1.457088199599E+00  1.455468983394E+00  1.460172143522E+00
 -5.193750000000E-01  1.457702092990E+00  1.456082857125E+00  1.460786385187E+00
 -5.190000000000E-01  1.458316247304E+00  1.456696992264E+00  1.461400881582E+00
 -5.186250000000E-01  1.458930662648E+00  1.457311388905E+00  1.462015632799E+00
 -5.182500000000E-01  1.459545339122E+00  1.457926047142E+00  1.462630638925E+00
 -5.178750000000E-01  1.460160276832E+00  1.458540967071E+00  1.463245900053E+00
 -5.175000000000E-01  1.460775475885E+00  1.459156148789E+00  1.463861416275E+00
 -5.171250000000E-01  1.461390936388E+00  1.459771592393E+00  1.464477187685E+00
 -5.167500000000E-01  1.462006658421E+00  1.460387297956E+00  1.465093214350E+00
 -5.163750000000E-01  1.462622642097E+00  1.461003265581E+00  1.465709496369E+00
 -5.160000000000E-01  1.463238887591E+00  1.461619495433E+00  1.466326033904E+00
 -5.156250000000E-01  1.463855394892E+00  1.462235987493E+00  1.466942826930E+00
 -5.152500000000E-01  1.464472164175E+00  1.462852741924E+00  1.467559875607E+00
 -5.148750000000E-01  1.465089195551E+00  1.463469758831E+00  1.468177180035E+00
 -5.145000000000E-01  1.465706489073E+00  1.464087038256E+00  1.468794740252E+00
 -5.141250000000E-01  1.466324044914E+00  1.464704580362E+00  1.469412556417E+00
 -5.137500000000E-01  1.466941863126E+00  1.465322385193E+00  1.470030628568E+00
 -5.133750000000E-01  1.467559943821E+00  1.465940452852E+00  1.470648956806E+00
 -5.130000000000E-01  1.468178287112E+00  1.466558783442E+00  1.471267541227E+00
 -5.126250000000E-01  1.468796893112E+00  1.467177377067E+00  1.471886381933E+00
 -5.122500000000E-01  1.469415761934E+00  1.467796233830E+00  1.472505479022E+00
 -5.118750000000E-01  1.470034893691E+00  1.468415353835E+00  1.473124832593E+00
 -5.115000000000E-01  1.470654288434E+00  1.469034737123E+00  1.473744442684E+00
 -5.111250000000E-01  1.471273946337E+00  1.469654383861E+00  1.474364309455E+00
 -5.107500000000E-01  1.471893867452E+00  1.470274294089E+00  1.474984432945E+00
 -5.103750000000E-01  1.472514051893E+00  1.470894467912E+00  1.475604813253E+00
 -5.100000000000E-01  1.473134499771E+00  1.471514905432E+00  1.476225450477E+00
 -5.096250000000E-01  1.473755211200E+00  1.472135606755E+00  1.476846344717E+00
 -5.092500000000E-01  1.474376186293E+00  1.472756571983E+00  1.477467496073E+00
 -5.088750000000E-01  1.474997425101E+00  1.473377801158E+00  1.478088904582E+00
 -5.085000000000E-01  1.475618927800E+00  1.473999294446E+00  1.478710570405E+00
 -5.081250000000E-01  1.476240694440E+00  1.474621051889E+00  1.479332493580E+00
 -5.077500000000E-01  1.476862725135E+00  1.475243073591E+00  1.479954674206E+00
 -5.073750000000E-01  1.477485020060E+00  1.475865359717E+00  1.480577112444E+00
 -5.070000000000E-01  1.478107579265E+00  1.476487910308E+00  1.481199808332E+00
 -5.066250000000E-01  1.478730402804E+00  1.477110725408E+00  1.481822761908E+00
 -5.062500000000E-01  1.479353490850E+00  1.477733805181E+00  1.482445973332E+00
 -5.058750000000E-01  1.479976843517E+00  1.478357149732E+00  1.483069442705E+00
 -5.055000000000E-01  1.480600460857E+00  1.478980759103E+00  1.483693170064E+00
 -5.051250000000E-01  1.481224343044E+00  1.479604633459E+00  1.484317155570E+00
 -5.047500000000E-01  1.481848490130E+00  1.480228772842E+00  1.484941399261E+00
 -5.043750000000E-01  1.482472902230E+00  1.480853177356E+00  1.485565901237E+00
 -5.040000000000E-01  1.483097579455E+00  1.481477847106E+00  1.486190661597E+00
 -5.036250000000E-01  1.483722521919E+00  1.482102782195E+00  1.486815680440E+00
 -5.032500000000E-01  1.484347729737E+00  1.482727982726E+00  1.487440957866E+00
 -5.028750000000E-01  1.484973202959E+00  1.483353448743E+00  1.488066493914E+00
 -5.025000000000E-01  1.485598941761E+00  1.483979180411E+00  1.488692288744E+00
 -5.021250000000E-01  1.486224946194E+00  1.484605177772E+00  1.489318342394E+00
 -5.017500000000E-01  1.486851216435E+00  1.485231440993E+00  1.489944655025E+00
 -5.013750000000E-01  1.487477752535E+00  1.485857970114E+00  1.490571226677E+00
 -5.010000000000E-01  1.488104554607E+00  1.486484765241E+00  1.491198057447E+00
 -5.006250000000E-01  1.488731622765E+00  1.487111826477E+00  1.491825147436E+00
 -5.002500000000E-01  1.489358957061E+00  1.487739153865E+00  1.492452496682E+00
 -4.998750000000E-01  1.489986557670E+00  1.488366747570E+00  1.493080105346E+00
 -4.995000000000E-01  1.490614424706E+00  1.488994607698E+00  1.493707983315E+00
 -4.991250000000E-01  1.491242558222E+00  1.489622734289E+00  1.494336132592E+00
 -4.987500000000E-01  1.491870958330E+00  1.490251127449E+00  1.494964553284E+00
 -4.983750000000E-01  1.492499625145E+00  1.490879787281E+00  1.495593245497E+00
 -4.980000000000E-01  1.493128558781E+00  1.491508713889E+00  1.496222209340E+00
 -4.976250000000E-01  1.493757759350E+00  1.492137907379E+00  1.496851444920E+00
 -4.972500000000E-01  1.494387226968E+00  1.492767367853E+00  1.497480952344E+00
 -4.968750000000E-01  1.495016961748E+00  1.493397095417E+00  1.498110731719E+00
 -4.965000000000E-01  1.495646963741E+00  1.494027090113E+00  1.498740783091E+00
 -4.961250000000E-01  1.496277233124E+00  1.494657352106E+00  1.499371106629E+00
 -4.957500000000E-01  1.496907769949E+00  1.495287881440E+00  1.500001702378E+00
 -4.953750000000E-01  1.497538574330E+00  1.495918678218E+00  1.500632570447E+00
 -4.950000000000E-01  1.498169646381E+00  1.496549742546E+00  1.501263710942E+00
 -4.946250000000E-01  1.498800986215E+00  1.497181074526E+00  1.501895123970E+00
 -4.942500000000E-01  1.499432593947E+00  1.497812674265E+00  1.502526809641E+00
 -4.938750000000E-01  1.500064469691E+00  1.498444541865E+00  1.503158768060E+00
 -4.935000000000E-01  1.500696613560E+00  1.499076677433E+00  1.503790999336E+00
 -4.931250000000E-01  1.501329025608E+00  1.499709081009E+00  1.504423503513E+00
 -4.927500000000E-01  1.501961705948E+00  1.500341752699E+00  1.505056280701E+00
 -4.923750000000E-01  1.502594654756E+00  1.500974692668E+00  1.505689331067E+00
 -4.920000000000E-01  1.503227872084E+00  1.501607900960E+00  1.506322654658E+00
 -4.916250000000E-01  1.503861358047E+00  1.502241377680E+00  1.506956251582E+00
 -4.912500000000E-01  1.504495112759E+00  1.502875122930E+00  1.507590121945E+00
 -4.908750000000E-01  1.505129136272E+00  1.503509136755E+00  1.508224265794E+00
 -4.905000000000E-01  1.505763428762E+00  1.504143419320E+00  1.508858683299E+00
 -4.901250000000E-01  1.506397990281E+00  1.504777970669E+00  1.509493374505E+00
 -4.897500000000E-01  1.507032821006E+00  1.505412790967E+00  1.510128339581E+00
 -4.893750000000E-01  1.507667920990E+00  1.506047880258E+00  1.510763578574E+00
 -4.890000000000E-01  1.508303290346E+00  1.506683238646E+00  1.511399091591E+00
 -4.886250000000E-01  1.508938929188E+00  1.507318866235E+00  1.512034878740E+00
 -4.882500000000E-01  1.509574837632E+00  1.507954763131E+00  1.512670940129E+00
 -4.878750000000E-01  1.510211015791E+00  1.508590929438E+00  1.513307275866E+00
 -4.875000000000E-01  1.510847463780E+00  1.509227365260E+00  1.513943886058E+00
 -4.871250000000E-01  1.511484181652E+00  1.509864070642E+00  1.514580770751E+00
 -4.867500000000E-01  1.512121169582E+00  1.510501045748E+00  1.515217930116E+00
 -4.863750000000E-01  1.512758427624E+00  1.511138290622E+00  1.515855364197E+00
 -4.860000000000E-01  1.513395955892E+00  1.511775805369E+00  1.516493073103E+00
 -4.856250000000E-01  1.514033754561E+00  1.512413590156E+00  1.517131057005E+00
 -4.852500000000E-01  1.514671823686E+00  1.513051645025E+00  1.517769315947E+00
 -4.848750000000E-01  1.515310163318E+00  1.513689970019E+00  1.518407849975E+00
 -4.845000000000E-01  1.515948773635E+00  1.514328565305E+00  1.519046659261E+00
 -4.841250000000E-01  1.516587654749E+00  1.514967430988E+00  1.519685743911E+00
 -4.837500000000E-01  1.517226806715E+00  1.515606567111E+00  1.520325103972E+00
 -4.833750000000E-01  1.517866229709E+00  1.516245973840E+00  1.520964739613E+00
 -4.830000000000E-01  1.518505923784E+00  1.516885651219E+00  1.521604650882E+00
 -4.826250000000E-01  1.519145889054E+00  1.517525599353E+00  1.522244837885E+00
 -4.822500000000E-01  1.519786125633E+00  1.518165818345E+00  1.522885300731E+00
 -4.818750000000E-01  1.520426633637E+00  1.518806308302E+00  1.523526039528E+00
 -4.815000000000E-01  1.521067413181E+00  1.519447069329E+00  1.524167054385E+00
 -4.811250000000E-01  1.521708464379E+00  1.520088101530E+00  1.524808345408E+00
 -4.807500000000E-01  1.522349787284E+00  1.520729404948E+00  1.525449912645E+00
 -4.803750000000E-01  1.522991382073E+00  1.521370979751E+00  1.526091756266E+00
 -4.800000000000E-01  1.523633248798E+00  1.522012825981E+00  1.526733876317E+00
 -4.796250000000E-01  1.524275387637E+00  1.522654943806E+00  1.527376272968E+00
 -4.792500000000E-01  1.524917798642E+00  1.523297333268E+00  1.528018946265E+00
 -4.788750000000E-01  1.525560481929E+00  1.523939994473E+00  1.528661896317E+00
 -4.785000000000E-01  1.526203437612E+00  1.524582927526E+00  1.529305123231E+00
 -4.781250000000E-01  1.526846665806E+00  1.525226132532E+00  1.529948627117E+00
 -4.777500000000E-01  1.527490166564E+00  1.525869609534E+00  1.530592408020E+00
 -4.773750000000E-01  1.528133940063E+00  1.526513358699E+00  1.531236466111E+00
 -4.770000000000E-01  1.528777986356E+00  1.527157380071E+00  1.531880801435E+00
 -4.766250000000E-01  1.529422305620E+00  1.527801673817E+00  1.532525414165E+00
 -4.762500000000E-01  1.530066897909E+00  1.528446239979E+00  1.533170304345E+00
 -4.758750000000E-01  1.530711763336E+00  1.529091078664E+00  1.533815472085E+00
 -4.755000000000E-01  1.531356902018E+00  1.529736189976E+00  1.534460917492E+00
 -4.751250000000E-01  1.532002314070E+00  1.530381574020E+00  1.535106640675E+00
 -4.747500000000E-01  1.532647999606E+00  1.531027230903E+00  1.535752641743E+00
 -4.743750000000E-01  1.533293958742E+00  1.531673160729E+00  1.536398920804E+00
 -4.740000000000E-01  1.533940191531E+00  1.532319363542E+00  1.537045477905E+00
 -4.736250000000E-01  1.534586698149E+00  1.532965839509E+00  1.537692313215E+00
 -4.732500000000E-01  1.535233478652E+00  1.533612588673E+00  1.538339426783E+00
 -4.728750000000E-01  1.535880533152E+00  1.534259611139E+00  1.538986818715E+00
 -4.725000000000E-01  1.536527861767E+00  1.534906907014E+00  1.539634489121E+00
 -4.721250000000E-01  1.537175464610E+00  1.535554476402E+00  1.540282438109E+00
 -4.717500000000E-01  1.537823341798E+00  1.536202319410E+00  1.540930665789E+00
 -4.713750000000E-01  1.538471493445E+00  1.536850436141E+00  1.541579172268E+00
 -4.710000000000E-01  1.539119919668E+00  1.537498826703E+00  1.542227957655E+00
 -4.706250000000E-01  1.539768620519E+00  1.538147491138E+00  1.542877021997E+00
 -4.702500000000E-01  1.540417596176E+00  1.538796429614E+00  1.543526365465E+00
 -4.698750000000E-01  1.541066846693E+00  1.539445642175E+00  1.544175988104E+00
 -4.695000000000E-01  1.541716372183E+00  1.540095128925E+00  1.544825890025E+00
 -4.691250000000E-01  1.542366172764E+00  1.540744889970E+00  1.545476071336E+00
 -4.687500000000E-01  1.543016248613E+00  1.541394925480E+00  1.546126532207E+00
 -4.683750000000E-01  1.543666599720E+00  1.542045235433E+00  1.546777272623E+00
 -4.680000000000E-01  1.544317226265E+00  1.542695819999E+00  1.547428292756E+00
 -4.676250000000E-01  1.544968128361E+00  1.543346679283E+00  1.548079592713E+00
 -4.672500000000E-01  1.545619306125E+00  1.543997813390E+00  1.548731172604E+00
 -4.668750000000E-01  1.546270759610E+00  1.544649222365E+00  1.549383032476E+00
 -4.665000000000E-01  1.546922488932E+00  1.545300906312E+00  1.550035172437E+00
 -4.661250000000E-01  1.547574494269E+00  1.545952865400E+00  1.550687592658E+00
 -4.657500000000E-01  1.548226775674E+00  1.546605099673E+00  1.551340293187E+00
 -4.653750000000E-01  1.548879333263E+00  1.547257609235E+00  1.551993274132E+00
 -4.650000000000E-01  1.549532167151E+00  1.547910394194E+00  1.552646535602E+00
 -4.646250000000E-01  1.550185277454E+00  1.548563454654E+00  1.553300077707E+00
 -4.642500000000E-01  1.550838664226E+00  1.549216790659E+00  1.553953900492E+00
 -4.638750000000E-01  1.551492327645E+00  1.549870402377E+00  1.554608004129E+00
 -4.635000000000E-01  1.552146267827E+00  1.550524289914E+00  1.555262388728E+00
 -4.631250000000E-01  1.552800484824E+00  1.551178453314E+00  1.555917054334E+00
 -4.627500000000E-01  1.553454978754E+00  1.551832892683E+00  1.556572001058E+00
 -4.623750000000E-01  1.554109749731E+00  1.552487608126E+00  1.557227229008E+00
 -4.620000000000E-01  1.554764797872E+00  1.553142599750E+00  1.557882738293E+00
 -4.616250000000E-01  1.555420123292E+00  1.553797867659E+00  1.558538529023E+00
 -4.612500000000E-01  1.556075726108E+00  1.554453411961E+00  1.559194601306E+00
 -4.608750000000E-01  1.556731606436E+00  1.555109232762E+00  1.559850955253E+00
 -4.605000000000E-01  1.557387764391E+00  1.555765330167E+00  1.560507590971E+00
 -4.601250000000E-01  1.558044200027E+00  1.556421704219E+00  1.561164508509E+00
 -4.597500000000E-01  1.558700913523E+00  1.557078355088E+00  1.561821708037E+00
 -4.593750000000E-01  1.559357904932E+00  1.557735282817E+00  1.562479189603E+00
 -4.590000000000E-01  1.560015174370E+00  1.558392487512E+00  1.563136953315E+00
 -4.586250000000E-01  1.560672721953E+00  1.559049969279E+00  1.563794999283E+00
 -4.582500000000E-01  1.561330547861E+00  1.559707728287E+00  1.564453327680E+00
 -4.578750000000E-01  1.561988652083E+00  1.560365764517E+00  1.565111938488E+00
 -4.575000000000E-01  1.562647034799E+00  1.561024078138E+00  1.565770831881E+00
 -4.571250000000E-01  1.563305696125E+00  1.561682669255E+00  1.566430007968E+00
 -4.567500000000E-01  1.563964636178E+00  1.562341537975E+00  1.567089466857E+00
 -4.563750000000E-01  1.564623855010E+00  1.563000684342E+00  1.567749208596E+00
 -4.560000000000E-01  1.565283352738E+00  1.563660108462E+00  1.568409233295E+00
 -4.556250000000E-01  1.565943129541E+00  1.564319810503E+00  1.569069541125E+00
 -4.552500000000E-01  1.566603185473E+00  1.564979790510E+00  1.569730132133E+00
 -4.548750000000E-01  1.567263520650E+00  1.565640048588E+00  1.570391006429E+00
 -4.545000000000E-01  1.567924135188E+00  1.566300584844E+00  1.571052164123E+00
 -4.541250000000E-01  1.568585029204E+00  1.566961399385E+00  1.571713605323E+00
 -4.537500000000E-01  1.569246202814E+00  1.567622492316E+00  1.572375330140E+00
 -4.533750000000E-01  1.569907656071E+00  1.568283863682E+00  1.573037338620E+00
 -4.530000000000E-01  1.570569389156E+00  1.568945513650E+00  1.573699630936E+00
 -4.526250000000E-01  1.571231402122E+00  1.569607442266E+00  1.574362207135E+00
 -4.522500000000E-01  1.571893695147E+00  1.570269649699E+00  1.575025067389E+00
 -4.518750000000E-01  1.572556268286E+00  1.570932135991E+00  1.575688211745E+00
 -4.515000000000E-01  1.573219121655E+00  1.571594901249E+00  1.576351640313E+00
 -4.511250000000E-01  1.573882255371E+00  1.572257945581E+00  1.577015353202E+00
 -4.507500000000E-01  1.574545669550E+00  1.572921269091E+00  1.577679350523E+00
 -4.503750000000E-01  1.575209364309E+00  1.573584871888E+00  1.578343632384E+00
 -4.500000000000E-01  1.575873339765E+00  1.574248754077E+00  1.579008198896E+00
 -4.496250000000E-01  1.576537595971E+00  1.574912915702E+00  1.579673050106E+00
 -4.492500000000E-01  1.577202133107E+00  1.575577356933E+00  1.580338186186E+00
 -4.488750000000E-01  1.577866951227E+00  1.576242077813E+00  1.581003607184E+00
 -4.485000000000E-01  1.578532050510E+00  1.576907078512E+00  1.581669313272E+00
 -4.481250000000E-01  1.579197431010E+00  1.577572359074E+00  1.582335304497E+00
 -4.477500000000E-01  1.579863092845E+00  1.578237919605E+00  1.583001580969E+00
 -4.473750000000E-01  1.580529036129E+00  1.578903760211E+00  1.583668142799E+00
 -4.470000000000E-01  1.581195260982E+00  1.579569881000E+00  1.584334990095E+00
 -4.466250000000E-01  1.581861767518E+00  1.580236282079E+00  1.585002122968E+00
 -4.462500000000E-01  1.582528555856E+00  1.580902963553E+00  1.585669541528E+00
 -4.458750000000E-01  1.583195626049E+00  1.581569925468E+00  1.586337245822E+00
 -4.455000000000E-01  1.583862978276E+00  1.582237167991E+00  1.587005236023E+00
 -4.451250000000E-01  1.584530612593E+00  1.582904691169E+00  1.587673512178E+00
 -4.447500000000E-01  1.585198529178E+00  1.583572495169E+00  1.588342074460E+00
 -4.443750000000E-01  1.585866728086E+00  1.584240580036E+00  1.589010922916E+00
 -4.440000000000E-01  1.586535209434E+00  1.584908945877E+00  1.589680057657E+00
 -4.436250000000E-01  1.587203973338E+00  1.585577592799E+00  1.590349478792E+00
 -4.432500000000E-01  1.587873019917E+00  1.586246520908E+00  1.591019186432E+00
 -4.428750000000E-01  1.588542349286E+00  1.586915730312E+00  1.591689180686E+00
 -4.425000000000E-01  1.589211961563E+00  1.587585221116E+00  1.592359461666E+00
 -4.421250000000E-01  1.589881856801E+00  1.588254993367E+00  1.593030029417E+00
 -4.417500000000E-01  1.590552035182E+00  1.588925047232E+00  1.593700884114E+00
 -4.413750000000E-01  1.591222496759E+00  1.589595382757E+00  1.594372025804E+00
 -4.410000000000E-01  1.591893241713E+00  1.590266000110E+00  1.595043454659E+00
 -4.406250000000E-01  1.592564270097E+00  1.590936899337E+00  1.595715170728E+00
 -4.402500000000E-01  1.593235582028E+00  1.591608080544E+00  1.596387174120E+00
 -4.398750000000E-01  1.593907177625E+00  1.592279543838E+00  1.597059464946E+00
 -4.395000000000E-01  1.594579057003E+00  1.592951289327E+00  1.597732043316E+00
 -4.391250000000E-01  1.595251220281E+00  1.593623317117E+00  1.598404909340E+00
 -4.387500000000E-01  1.595923667576E+00  1.594295627315E+00  1.599078063129E+00
 -4.383750000000E-01  1.596596398941E+00  1.594968219966E+00  1.599751504731E+00
 -4.380000000000E-01  1.597269414558E+00  1.595641095239E+00  1.600425234318E+00
 -4.376250000000E-01  1.597942714480E+00  1.596314253179E+00  1.601099251938E+00
 -4.372500000000E-01  1.598616298889E+00  1.596987693956E+00  1.601773557765E+00
 -4.368750000000E-01  1.599290167838E+00  1.597661417614E+00  1.602448151846E+00
 -4.365000000000E-01  1.599964321444E+00  1.598335424260E+00  1.603123034291E+00
 -4.361250000000E-01  1.600638759826E+00  1.599009714002E+00  1.603798205211E+00
 -4.357500000000E-01  1.601313483100E+00  1.599684286947E+00  1.604473664717E+00
 -4.353750000000E-01  1.601988491385E+00  1.600359143201E+00  1.605149412919E+00
 -4.350000000000E-01  1.602663784797E+00  1.601034282873E+00  1.605825449928E+00
 -4.346250000000E-01  1.603339363454E+00  1.601709706070E+00  1.606501775854E+00
 -4.342500000000E-01  1.604015227411E+00  1.602385412835E+00  1.607178390744E+00
 -4.338750000000E-01  1.604691376848E+00  1.603061403339E+00  1.607855294773E+00
 -4.335000000000E-01  1.605367811819E+00  1.603737677627E+00  1.608532487989E+00
 -4.331250000000E-01  1.606044532506E+00  1.604414235868E+00  1.609209970564E+00
 -4.327500000000E-01  1.606721538963E+00  1.605091078108E+00  1.609887742546E+00
 -4.323750000000E-01  1.607398831308E+00  1.605768204453E+00  1.610565804047E+00
 -4.320000000000E-01  1.608076409658E+00  1.606445615012E+00  1.611244155176E+00
 -4.316250000000E-01  1.608754274131E+00  1.607123309891E+00  1.611922796045E+00
 -4.312500000000E-01  1.609432424844E+00  1.607801289197E+00  1.612601726765E+00
 -4.308750000000E-01  1.610110861916E+00  1.608479553039E+00  1.613280947445E+00
 -4.305000000000E-01  1.610789585401E+00  1.609158101461E+00  1.613960458135E+00
 -4.301250000000E-01  1.611468595480E+00  1.609836934633E+00  1.614640259007E+00
 -4.297500000000E-01  1.612147892208E+00  1.610516052600E+00  1.615320350110E+00
 -4.293750000000E-01  1.612827475765E+00  1.611195455532E+00  1.616000731617E+00
 -4.290000000000E-01  1.613507346206E+00  1.611875143474E+00  1.616681403577E+00
 -4.286250000000E-01  1.614187503650E+00  1.612555116533E+00  1.617362366099E+00
 -4.282500000000E-01  1.614867948276E+00  1.613235374881E+00  1.618043619359E+00
 -4.278750000000E-01  1.615548680141E+00  1.613915918561E+00  1.618725163404E+00
 -4.275000000000E-01  1.616229699298E+00  1.614596747618E+00  1.619406998282E+00
 -4.271250000000E-01  1.616911005929E+00  1.615277862223E+00  1.620089124167E+00
 -4.267500000000E-01  1.617592600152E+00  1.615959262484E+00  1.620771541169E+00
 -4.263750000000E-01  1.618274482084E+00  1.616640948508E+00  1.621454249401E+00
 -4.260000000000E-01  1.618956651782E+00  1.617322920340E+00  1.622137248909E+00
 -4.256250000000E-01  1.619639109425E+00  1.618005178150E+00  1.622820539869E+00
 -4.252500000000E-01  1.620321855068E+00  1.618687721984E+00  1.623504122328E+00
 -4.248750000000E-01  1.621004888831E+00  1.619370551949E+00  1.624187996396E+00
 -4.245000000000E-01  1.621688210894E+00  1.620053668215E+00  1.624872162250E+00
 -4.241250000000E-01  1.622371821311E+00  1.620737070829E+00  1.625556619935E+00
 -4.237500000000E-01  1.623055720202E+00  1.621420759897E+00  1.626241369564E+00
 -4.233750000000E-01  1.623739907684E+00  1.622104735527E+00  1.626926411248E+00
 -4.230000000000E-01  1.624424383812E+00  1.622788997763E+00  1.627611745034E+00
 -4.226250000000E-01  1.625109148769E+00  1.623473546778E+00  1.628297371097E+00
 -4.222500000000E-01  1.625794202671E+00  1.624158382679E+00  1.628983289549E+00
 -4.218750000000E-01  1.626479545574E+00  1.624843505511E+00  1.629669500437E+00
 -4.215000000000E-01  1.627165177659E+00  1.625528915444E+00  1.630356003936E+00
 -4.211250000000E-01  1.627851098982E+00  1.626214612523E+00  1.631042800094E+00
 -4.207500000000E-01  1.628537309725E+00  1.626900596920E+00  1.631729889085E+00
 -4.203750000000E-01  1.629223809941E+00  1.627586868679E+00  1.632417270958E+00
 -4.200000000000E-01  1.629910599750E+00  1.628273427909E+00  1.633104945824E+00
 -4.196250000000E-01  1.630597679270E+00  1.628960274717E+00  1.633792913794E+00
 -4.192500000000E-01  1.631285048620E+00  1.629647409212E+00  1.634481174980E+00
 -4.188750000000E-01  1.631972707917E+00  1.630334831501E+00  1.635169729493E+00
 -4.185000000000E-01  1.632660657217E+00  1.631022541629E+00  1.635858577381E+00
 -4.181250000000E-01  1.633348896702E+00  1.631710539768E+00  1.636547718820E+00
 -4.177500000000E-01  1.634037426490E+00  1.632398826025E+00  1.637237153919E+00
 -4.173750000000E-01  1.634726246637E+00  1.633087400447E+00  1.637926882729E+00
 -4.170000000000E-01  1.635415357323E+00  1.633776263203E+00  1.638616905422E+00
 -4.166250000000E-01  1.636104758606E+00  1.634465414339E+00  1.639307222049E+00
 -4.162500000000E-01  1.636794450602E+00  1.635154853963E+00  1.639997832720E+00
 -4.158750000000E-01  1.637484433432E+00  1.635844582183E+00  1.640688737546E+00
 -4.155000000000E-01  1.638174707212E+00  1.636534599108E+00  1.641379936640E+00
 -4.151250000000E-01  1.638865272063E+00  1.637224904846E+00  1.642071430113E+00
 -4.147500000000E-01  1.639556128102E+00  1.637915499504E+00  1.642763218077E+00
 -4.143750000000E-01  1.640247275449E+00  1.638606383192E+00  1.643455300643E+00
 -4.140000000000E-01  1.640938714222E+00  1.639297556017E+00  1.644147677922E+00
 -4.136250000000E-01  1.641630444476E+00  1.639989018025E+00  1.644840349965E+00
 -4.132500000000E-01  1.642322466393E+00  1.640680769387E+00  1.645533316944E+00
 -4.128750000000E-01  1.643014780030E+00  1.641372810148E+00  1.646226578909E+00
 -4.125000000000E-01  1.643707385568E+00  1.642065140480E+00  1.646920136036E+00
 -4.121250000000E-01  1.644400283063E+00  1.642757760428E+00  1.647613988371E+00
 -4.117500000000E-01  1.645093472633E+00  1.643450670100E+00  1.648308136027E+00
 -4.113750000000E-01  1.645786954397E+00  1.644143869605E+00  1.649002579117E+00
 -4.110000000000E-01  1.646480728474E+00  1.644837359052E+00  1.649697317751E+00
 -4.106250000000E-01  1.647174794984E+00  1.645531138548E+00  1.650392352041E+00
 -4.102500000000E-01  1.647869154044E+00  1.646225208202E+00  1.651087682100E+00
 -4.098750000000E-01  1.648563805775E+00  1.646919568122E+00  1.651783308039E+00
 -4.095000000000E-01  1.649258750231E+00  1.647614218355E+00  1.652479229907E+00
 -4.091250000000E-01  1.649953987595E+00  1.648309159071E+00  1.653175447879E+00
 -4.087500000000E-01  1.650649517923E+00  1.649004390315E+00  1.653871962003E+00
 -4.083750000000E-01  1.651345341396E+00  1.649699912261E+00  1.654568772456E+00
 -4.080000000000E-01  1.652041458072E+00  1.650395724953E+00  1.655265879285E+00
 -4.076250000000E-01  1.652737868068E+00  1.651091828499E+00  1.655963282603E+00
 -4.072500000000E-01  1.653434571504E+00  1.651788223008E+00  1.656660982521E+00
 -4.068750000000E-01  1.654131568562E+00  1.652484908653E+00  1.657358979215E+00
 -4.065000000000E-01  1.654828859299E+00  1.653181885478E+00  1.658057272734E+00
 -4.061250000000E-01  1.655526443769E+00  1.653879153528E+00  1.658755863127E+00
 -4.057500000000E-01  1.656224322155E+00  1.654576712977E+00  1.659454750568E+00
 -4.053750000000E-01  1.656922494578E+00  1.655274563932E+00  1.660153935170E+00
 -4.050000000000E-01  1.657620961155E+00  1.655972706503E+00  1.660853417046E+00
 -4.046250000000E-01  1.658319721943E+00  1.656671140734E+00  1.661553196243E+00
 -4.042500000000E-01  1.659018777125E+00  1.657369866798E+00  1.662253272938E+00
 -4.038750000000E-01  1.659718126756E+00  1.658068884740E+00  1.662953647179E+00
 -4.035000000000E-01  1.660417771019E+00  1.658768194733E+00  1.663654319142E+00
 -4.031250000000E-01  1.661117709969E+00  1.659467796821E+00  1.664355288876E+00
 -4.027500000000E-01  1.661817943728E+00  1.660167691114E+00  1.665056556492E+00
 -4.023750000000E-01  1.662518472412E+00  1.660867877720E+00  1.665758122104E+00
 -4.020000000000E-01  1.663219296143E+00  1.661568356749E+00  1.666459985823E+00
 -4.016250000000E-01  1.663920415040E+00  1.662269128309E+00  1.667162147763E+00
 -4.012500000000E-01  1.664621829221E+00  1.662970192510E+00  1.667864608034E+00
 -4.008750000000E-01  1.665323538807E+00  1.663671549459E+00  1.668567366750E+00
 -4.005000000000E-01  1.666025543854E+00  1.664373199203E+00  1.669270423959E+00
 -4.001250000000E-01  1.666727844544E+00  1.665075141914E+00  1.669973779838E+00
 -3.997500000000E-01  1.667430440933E+00  1.665777377638E+00  1.670677434435E+00
 -3.993750000000E-01  1.668133333205E+00  1.666479906546E+00  1.671381387926E+00
 -3.990000000000E-01  1.668836521415E+00  1.667182728685E+00  1.672085640360E+00
 -3.986250000000E-01  1.669540005684E+00  1.667885844164E+00  1.672790191849E+00
 -3.982500000000E-01  1.670243786194E+00  1.668589253155E+00  1.673495042571E+00
 -3.978750000000E-01  1.670947863002E+00  1.669292955704E+00  1.674200192572E+00
 -3.975000000000E-01  1.671652236227E+00  1.669996951919E+00  1.674905641967E+00
 -3.971250000000E-01  1.672356905988E+00  1.670701241911E+00  1.675611390868E+00
 -3.967500000000E-01  1.673061872343E+00  1.671405825724E+00  1.676317439323E+00
 -3.963750000000E-01  1.673767135474E+00  1.672110703531E+00  1.677023787510E+00
 -3.960000000000E-01  1.674472695501E+00  1.672815875442E+00  1.677730435539E+00
 -3.956250000000E-01  1.675178552544E+00  1.673521341566E+00  1.678437383525E+00
 -3.952500000000E-01  1.675884706659E+00  1.674227101947E+00  1.679144631516E+00
 -3.948750000000E-01  1.676591158029E+00  1.674933156760E+00  1.679852179688E+00
 -3.945000000000E-01  1.677297906711E+00  1.675639506050E+00  1.680560028091E+00
 -3.941250000000E-01  1.678004952825E+00  1.676346149925E+00  1.681268176837E+00
 -3.937500000000E-01  1.678712296553E+00  1.677053088560E+00  1.681976626103E+00
 -3.933750000000E-01  1.679419937953E+00  1.677760321999E+00  1.682685375937E+00
 -3.930000000000E-01  1.680127877145E+00  1.678467850352E+00  1.683394426453E+00
 -3.926250000000E-01  1.680836114247E+00  1.679175673728E+00  1.684103777764E+00
 -3.922500000000E-01  1.681544649381E+00  1.679883792237E+00  1.684813429981E+00
 -3.918750000000E-01  1.682253482666E+00  1.680592205988E+00  1.685523383219E+00
 -3.915000000000E-01  1.682962614159E+00  1.681300915027E+00  1.686233637525E+00
 -3.911250000000E-01  1.683672044043E+00  1.682009919526E+00  1.686944193077E+00
 -3.907500000000E-01  1.684381772438E+00  1.682719219596E+00  1.687655049988E+00
 -3.903750000000E-01  1.685091799401E+00  1.683428815282E+00  1.688366208306E+00
 -3.900000000000E-01  1.685802125115E+00  1.684138706757E+00  1.689077668210E+00
 -3.896250000000E-01  1.686512749638E+00  1.684848894067E+00  1.689789429746E+00
 -3.892500000000E-01  1.687223673088E+00  1.685559377321E+00  1.690501493030E+00
 -3.888750000000E-01  1.687934895587E+00  1.686270156630E+00  1.691213858173E+00
 -3.885000000000E-01  1.688646417318E+00  1.686981232166E+00  1.691926525352E+00
 -3.881250000000E-01  1.689358238337E+00  1.687692603975E+00  1.692639494617E+00
 -3.877500000000E-01  1.690070358766E+00  1.688404272166E+00  1.693352766081E+00
 -3.873750000000E-01  1.690782778724E+00  1.689116236851E+00  1.694066339857E+00
 -3.870000000000E-01  1.691495498267E+00  1.689828498073E+00  1.694780215994E+00
 -3.866250000000E-01  1.692208517581E+00  1.690541056007E+00  1.695494394669E+00
 -3.862500000000E-01  1.692921836784E+00  1.691253910762E+00  1.696208875995E+00
 -3.858750000000E-01  1.693635455998E+00  1.691967062448E+00  1.696923660086E+00
 -3.855000000000E-01  1.694349375279E+00  1.692680511111E+00  1.697638746990E+00
 -3.851250000000E-01  1.695063594811E+00  1.693394256925E+00  1.698354136885E+00
 -3.847500000000E-01  1.695778114651E+00  1.694108299935E+00  1.699069829820E+00
 -3.843750000000E-01  1.696492934919E+00  1.694822640250E+00  1.699785825909E+00
 -3.840000000000E-01  1.697208055736E+00  1.695537277982E+00  1.700502125264E+00
 -3.836250000000E-01  1.697923477286E+00  1.696252213303E+00  1.701218728063E+00
 -3.832500000000E-01  1.698639199626E+00  1.696967446260E+00  1.701935634355E+00
 -3.828750000000E-01  1.699355222875E+00  1.697682976962E+00  1.702652844254E+00
 -3.825000000000E-01  1.700071547156E+00  1.698398805519E+00  1.703370357873E+00
 -3.821250000000E-01  1.700788172588E+00  1.699114932041E+00  1.704088175325E+00
 -3.817500000000E-01  1.701505099228E+00  1.699831356574E+00  1.704806296659E+00
 -3.813750000000E-01  1.702222327260E+00  1.700548079292E+00  1.705524722054E+00
 -3.810000000000E-01  1.702939856806E+00  1.701265100305E+00  1.706243451622E+00
 -3.806250000000E-01  1.703657687922E+00  1.701982419658E+00  1.706962485412E+00
 -3.802500000000E-01  1.704375820792E+00  1.702700037526E+00  1.707681823604E+00
 -3.798750000000E-01  1.705094255473E+00  1.703417953955E+00  1.708401466245E+00
 -3.795000000000E-01  1.705812992151E+00  1.704136169118E+00  1.709121413513E+00
 -3.791250000000E-01  1.706532030881E+00  1.704854683062E+00  1.709841665459E+00
 -3.787500000000E-01  1.707251371785E+00  1.705573495897E+00  1.710562222194E+00
 -3.783750000000E-01  1.707971014982E+00  1.706292607733E+00  1.711283083834E+00
 -3.780000000000E-01  1.708690960595E+00  1.707012018679E+00  1.712004250491E+00
 -3.776250000000E-01  1.709411208744E+00  1.707731728847E+00  1.712725722280E+00
 -3.772500000000E-01  1.710131759550E+00  1.708451738345E+00  1.713447499313E+00
 -3.768750000000E-01  1.710852613134E+00  1.709172047285E+00  1.714169581705E+00
 -3.765000000000E-01  1.711573769616E+00  1.709892655776E+00  1.714891969569E+00
 -3.761250000000E-01  1.712295229117E+00  1.710613563929E+00  1.715614663018E+00
 -3.757500000000E-01  1.713016991695E+00  1.711334771789E+00  1.716337662103E+00
 -3.753750000000E-01  1.713739057534E+00  1.712056279532E+00  1.717060967002E+00
 -3.750000000000E-01  1.714461426692E+00  1.712778087202E+00  1.717784577763E+00
 -3.746250000000E-01  1.715184099353E+00  1.713500194975E+00  1.718508494565E+00
 -3.742500000000E-01  1.715907075575E+00  1.714222602897E+00  1.719232717457E+00
 -3.738750000000E-01  1.716630355477E+00  1.714945311077E+00  1.719957246554E+00
 -3.735000000000E-01  1.717353939183E+00  1.715668319627E+00  1.720682081968E+00
 -3.731250000000E-01  1.718077826876E+00  1.716391628720E+00  1.721407223879E+00
 -3.727500000000E-01  1.718802018613E+00  1.717115238404E+00  1.722132672336E+00
 -3.723750000000E-01  1.719526514517E+00  1.717839148787E+00  1.722858427452E+00
 -3.720000000000E-01  1.720251314708E+00  1.718563359981E+00  1.723584489341E+00
 -3.716250000000E-01  1.720976419242E+00  1.719287872032E+00  1.724310858054E+00
 -3.712500000000E-01  1.721701828306E+00  1.720012685115E+00  1.725037533769E+00
 -3.708750000000E-01  1.722427542021E+00  1.720737799339E+00  1.725764516599E+00
 -3.705000000000E-01  1.723153560508E+00  1.721463214816E+00  1.726491806658E+00
 -3.701250000000E-01  1.723879883823E+00  1.722188931591E+00  1.727219403996E+00
 -3.697500000000E-01  1.724606512153E+00  1.722914949840E+00  1.727947308792E+00
 -3.693750000000E-01  1.725333445555E+00  1.723641269608E+00  1.728675521095E+00
 -3.690000000000E-01  1.726060684214E+00  1.724367891070E+00  1.729404041084E+00
 -3.686250000000E-01  1.726788228187E+00  1.725094814274E+00  1.730132868808E+00
 -3.682500000000E-01  1.727516077595E+00  1.725822039328E+00  1.730862004382E+00
 -3.678750000000E-01  1.728244232561E+00  1.726549566345E+00  1.731591447919E+00
 -3.675000000000E-01  1.728972693205E+00  1.727277395434E+00  1.732321199534E+00
 -3.671250000000E-01  1.729701459649E+00  1.728005526706E+00  1.733051259341E+00
 -3.667500000000E-01  1.730430532015E+00  1.728733960271E+00  1.733781627454E+00
 -3.663750000000E-01  1.731159910423E+00  1.729462696241E+00  1.734512303988E+00
 -3.660000000000E-01  1.731889594996E+00  1.730191734726E+00  1.735243289056E+00
 -3.656250000000E-01  1.732619585855E+00  1.730921075837E+00  1.735974582773E+00
 -3.652500000000E-01  1.733349883121E+00  1.731650719684E+00  1.736706185253E+00
 -3.648750000000E-01  1.734080486852E+00  1.732380666315E+00  1.737438096546E+00
 -3.645000000000E-01  1.734811397234E+00  1.733110915903E+00  1.738170316831E+00
 -3.641250000000E-01  1.735542614323E+00  1.733841468496E+00  1.738902846158E+00
 -3.637500000000E-01  1.736274138307E+00  1.734572324268E+00  1.739635684705E+00
 -3.633750000000E-01  1.737005969242E+00  1.735303483266E+00  1.740368832522E+00
 -3.630000000000E-01  1.737738107250E+00  1.736034945601E+00  1.741102289725E+00
 -3.626250000000E-01  1.738470552517E+00  1.736766711448E+00  1.741836056491E+00
 -3.622500000000E-01  1.739203305100E+00  1.737498780854E+00  1.742570132870E+00
 -3.618750000000E-01  1.739936365122E+00  1.738231153930E+00  1.743304518978E+00
 -3.615000000000E-01  1.740669732703E+00  1.738963830785E+00  1.744039214928E+00
 -3.611250000000E-01  1.741403407967E+00  1.739696811532E+00  1.744774220836E+00
 -3.607500000000E-01  1.742137391033E+00  1.740430096281E+00  1.745509536815E+00
 -3.603750000000E-01  1.742871682026E+00  1.741163685144E+00  1.746245162980E+00
 -3.600000000000E-01  1.743606281001E+00  1.741897578166E+00  1.746981099381E+00
 -3.596250000000E-01  1.744341188145E+00  1.742631775524E+00  1.747717346198E+00
 -3.592500000000E-01  1.745076403580E+00  1.743366277327E+00  1.748453903544E+00
 -3.588750000000E-01  1.745811927364E+00  1.744101083624E+00  1.749190771471E+00
 -3.585000000000E-01  1.746547759683E+00  1.744836194589E+00  1.749927950156E+00
 -3.581250000000E-01  1.747283900595E+00  1.745571610269E+00  1.750665439651E+00
 -3.577500000000E-01  1.748020350285E+00  1.746307330839E+00  1.751403240135E+00
 -3.573750000000E-01  1.748757108812E+00  1.747043356347E+00  1.752141351657E+00
 -3.570000000000E-01  1.749494176297E+00  1.747779686903E+00  1.752879774332E+00
 -3.566250000000E-01  1.750231552863E+00  1.748516322618E+00  1.753618508275E+00
 -3.562500000000E-01  1.750969238696E+00  1.749253263668E+00  1.754357553666E+00
 -3.558750000000E-01  1.751707233854E+00  1.749990510100E+00  1.755096910555E+00
 -3.555000000000E-01  1.752445538459E+00  1.750728062026E+00  1.755836579055E+00
 -3.551250000000E-01  1.753184152633E+00  1.751465919555E+00  1.756576559284E+00
 -3.547500000000E-01  1.753923076433E+00  1.752204082736E+00  1.757316851289E+00
 -3.543750000000E-01  1.754662310047E+00  1.752942551743E+00  1.758057455252E+00
 -3.540000000000E-01  1.755401853597E+00  1.753681326688E+00  1.758798371286E+00
 -3.536250000000E-01  1.756141707204E+00  1.754420407683E+00  1.759539599507E+00
 -3.532500000000E-01  1.756881870927E+00  1.755159794774E+00  1.760281139965E+00
 -3.528750000000E-01  1.757622344953E+00  1.755899488136E+00  1.761022992840E+00
 -3.525000000000E-01  1.758363129338E+00  1.756639487818E+00  1.761765158182E+00
 -3.521250000000E-01  1.759104224271E+00  1.757379793994E+00  1.762507636170E+00
 -3.517500000000E-01  1.759845629808E+00  1.758120406712E+00  1.763250426855E+00
 -3.513750000000E-01  1.760587346137E+00  1.758861326148E+00  1.763993530417E+00
 -3.510000000000E-01  1.761329373316E+00  1.759602552348E+00  1.764736946905E+00
 -3.506250000000E-01  1.762071711466E+00  1.760344085424E+00  1.765480676436E+00
 -3.502500000000E-01  1.762814360711E+00  1.761085925487E+00  1.766224719124E+00
 -3.498750000000E-01  1.763557321173E+00  1.761828072649E+00  1.766969075084E+00
 -3.495000000000E-01  1.764300592974E+00  1.762570527021E+00  1.767713744431E+00
 -3.491250000000E-01  1.765044176237E+00  1.763313288716E+00  1.768458727281E+00
 -3.487500000000E-01  1.765788071084E+00  1.764056357843E+00  1.769204023748E+00
 -3.483750000000E-01  1.766532277638E+00  1.764799734516E+00  1.769949633948E+00
 -3.480000000000E-01  1.767276796022E+00  1.765543418845E+00  1.770695557996E+00
 -3.476250000000E-01  1.768021626293E+00  1.766287410878E+00  1.771441795943E+00
 -3.472500000000E-01  1.768766768638E+00  1.767031710791E+00  1.772188347968E+00
 -3.468750000000E-01  1.769512223181E+00  1.767776318695E+00  1.772935214186E+00
 -3.465000000000E-01  1.770257989979E+00  1.768521234638E+00  1.773682394649E+00
 -3.461250000000E-01  1.771004069219E+00  1.769266458795E+00  1.774429889537E+00
 -3.457500000000E-01  1.771750460960E+00  1.770011991214E+00  1.775177698899E+00
 -3.453750000000E-01  1.772497165324E+00  1.770757832007E+00  1.775925822852E+00
 -3.450000000000E-01  1.773244182499E+00  1.771503981350E+00  1.776674261575E+00
 -3.446250000000E-01  1.773991512543E+00  1.772250439289E+00  1.777423015119E+00
 -3.442500000000E-01  1.774739155578E+00  1.772997205938E+00  1.778172083599E+00
 -3.438750000000E-01  1.775487111728E+00  1.773744281407E+00  1.778921467131E+00
 -3.435000000000E-01  1.776235381115E+00  1.774491665809E+00  1.779671165830E+00
 -3.431250000000E-01  1.776983963861E+00  1.775239359255E+00  1.780421179812E+00
 -3.427500000000E-01  1.777732860091E+00  1.775987361856E+00  1.781171509193E+00
 -3.423750000000E-01  1.778482069926E+00  1.776735673726E+00  1.781922154087E+00
 -3.420000000000E-01  1.779231593490E+00  1.777484294976E+00  1.782673114610E+00
 -3.416250000000E-01  1.779981430906E+00  1.778233225717E+00  1.783424390878E+00
 -3.412500000000E-01  1.780731582231E+00  1.778982465997E+00  1.784175982941E+00
 -3.408750000000E-01  1.781482047654E+00  1.779732015993E+00  1.784927890981E+00
 -3.405000000000E-01  1.782232827298E+00  1.780481875817E+00  1.785680115112E+00
 -3.401250000000E-01  1.782983921220E+00  1.781232045515E+00  1.786432655385E+00
 -3.397500000000E-01  1.783735329609E+00  1.781982525265E+00  1.787185511981E+00
 -3.393750000000E-01  1.784487052522E+00  1.782733315113E+00  1.787938684951E+00
 -3.390000000000E-01  1.785239090148E+00  1.783484415237E+00  1.788692174475E+00
 -3.386250000000E-01  1.785991442546E+00  1.784235825684E+00  1.789445980604E+00
 -3.382500000000E-01  1.786744109837E+00  1.784987546566E+00  1.790200103453E+00
 -3.378750000000E-01  1.787497092146E+00  1.785739577995E+00  1.790954543140E+00
 -3.375000000000E-01  1.788250389660E+00  1.786491920148E+00  1.791709299843E+00
 -3.371250000000E-01  1.789004002438E+00  1.787244573072E+00  1.792464373614E+00
 -3.367500000000E-01  1.789757930602E+00  1.787997536880E+00  1.793219764569E+00
 -3.363750000000E-01  1.790512174277E+00  1.788750811683E+00  1.793975472824E+00
 -3.360000000000E-01  1.791266733585E+00  1.789504397594E+00  1.794731498495E+00
 -3.356250000000E-01  1.792021608584E+00  1.790258294660E+00  1.795487841632E+00
 -3.352500000000E-01  1.792776799464E+00  1.791012503059E+00  1.796244502416E+00
 -3.348750000000E-01  1.793532306347E+00  1.791767022902E+00  1.797001480963E+00
 -3.345000000000E-01  1.794288129356E+00  1.792521854301E+00  1.797758777390E+00
 -3.341250000000E-01  1.795044268551E+00  1.793276997305E+00  1.798516391746E+00
 -3.337500000000E-01  1.795800724119E+00  1.794032452090E+00  1.799274324214E+00
 -3.333750000000E-01  1.796557496118E+00  1.794788218704E+00  1.800032574844E+00
 -3.330000000000E-01  1.797314584738E+00  1.795544297324E+00  1.800791143816E+00
 -3.326250000000E-01  1.798071990037E+00  1.796300687997E+00  1.801550031183E+00
 -3.322500000000E-01  1.798829712202E+00  1.797057390901E+00  1.802309237125E+00
 -3.318750000000E-01  1.799587751294E+00  1.797814406083E+00  1.803068761694E+00
 -3.315000000000E-01  1.800346107434E+00  1.798571733656E+00  1.803828605004E+00
 -3.311250000000E-01  1.801104780812E+00  1.799329373797E+00  1.804588767238E+00
 -3.307500000000E-01  1.801863771487E+00  1.800087326553E+00  1.805349248447E+00
 -3.303750000000E-01  1.802623079581E+00  1.800845592037E+00  1.806110048746E+00
 -3.300000000000E-01  1.803382705219E+00  1.801604170362E+00  1.806871168253E+00
 -3.296250000000E-01  1.804142648524E+00  1.802363061640E+00  1.807632607082E+00
 -3.292500000000E-01  1.804902909619E+00  1.803122265983E+00  1.808394365350E+00
 -3.288750000000E-01  1.805663488629E+00  1.803881783504E+00  1.809156443174E+00
 -3.285000000000E-01  1.806424385677E+00  1.804641614315E+00  1.809918840670E+00
 -3.281250000000E-01  1.807185600822E+00  1.805401758466E+00  1.810681557889E+00
 -3.277500000000E-01  1.807947134252E+00  1.806162216131E+00  1.811444595012E+00
 -3.273750000000E-01  1.808708986092E+00  1.806922987425E+00  1.812207952156E+00
 -3.270000000000E-01  1.809471156464E+00  1.807684072461E+00  1.812971629437E+00
 -3.266250000000E-01  1.810233645429E+00  1.808445471285E+00  1.813735626906E+00
 -3.262500000000E-01  1.810996453174E+00  1.809207184075E+00  1.814499944745E+00
 -3.258750000000E-01  1.811759579759E+00  1.809969210879E+00  1.815264583005E+00
 -3.255000000000E-01  1.812523025371E+00  1.810731551876E+00  1.816029541867E+00
 -3.251250000000E-01  1.813286790072E+00  1.811494207111E+00  1.816794821384E+00
 -3.247500000000E-01  1.814050873983E+00  1.812257176700E+00  1.817560421671E+00
 -3.243750000000E-01  1.814815277294E+00  1.813020460818E+00  1.818326342909E+00
 -3.240000000000E-01  1.815580000065E+00  1.813784059514E+00  1.819092585151E+00
 -3.236250000000E-01  1.816345042418E+00  1.814547972900E+00  1.819859148513E+00
 -3.232500000000E-01  1.817110404478E+00  1.815312201091E+00  1.820626033111E+00
 -3.228750000000E-01  1.817876086370E+00  1.816076744197E+00  1.821393239062E+00
 -3.225000000000E-01  1.818642088216E+00  1.816841602333E+00  1.822160766483E+00
 -3.221250000000E-01  1.819408410141E+00  1.817606775611E+00  1.822928615489E+00
 -3.217500000000E-01  1.820175052269E+00  1.818372264143E+00  1.823696786199E+00
 -3.213750000000E-01  1.820942014725E+00  1.819138068044E+00  1.824465278727E+00
 -3.210000000000E-01  1.821709297632E+00  1.819904187426E+00  1.825234093192E+00
 -3.206250000000E-01  1.822476901114E+00  1.820670622401E+00  1.826003229710E+00
 -3.202500000000E-01  1.823244825231E+00  1.821437373018E+00  1.826772688331E+00
 -3.198750000000E-01  1.824013070172E+00  1.822204439455E+00  1.827542469239E+00
 -3.195000000000E-01  1.824781636061E+00  1.822971821825E+00  1.828312572550E+00
 -3.191250000000E-01  1.825550522957E+00  1.823739520175E+00  1.829082998315E+00
 -3.187500000000E-01  1.826319731049E+00  1.824507534684E+00  1.829853746716E+00
 -3.183750000000E-01  1.827089260397E+00  1.825275865401E+00  1.830624817806E+00
 -3.180000000000E-01  1.827859111190E+00  1.826044512502E+00  1.831396211765E+00
 -3.176250000000E-01  1.828629283488E+00  1.826813476037E+00  1.832167928646E+00
 -3.172500000000E-01  1.829399777414E+00  1.827582756117E+00  1.832939968566E+00
 -3.168750000000E-01  1.830170593158E+00  1.828352352922E+00  1.833712331706E+00
 -3.165000000000E-01  1.830941730779E+00  1.829122266500E+00  1.834485018119E+00
 -3.161250000000E-01  1.831713190403E+00  1.829892496963E+00  1.835258027921E+00
 -3.157500000000E-01  1.832484972152E+00  1.830663044426E+00  1.836031361229E+00
 -3.153750000000E-01  1.833257076217E+00  1.831433909065E+00  1.836805018225E+00
 -3.150000000000E-01  1.834029502657E+00  1.832205090930E+00  1.837578998962E+00
 -3.146250000000E-01  1.834802251596E+00  1.832976590134E+00  1.838353303555E+00
 -3.142500000000E-01  1.835575323160E+00  1.833748406789E+00  1.839127932123E+00
 -3.138750000000E-01  1.836348717407E+00  1.834520540945E+00  1.839902884717E+00
 -3.135000000000E-01  1.837122434527E+00  1.835292992779E+00  1.840678161519E+00
 -3.131250000000E-01  1.837896474645E+00  1.836065762405E+00  1.841453762646E+00
 -3.127500000000E-01  1.838670837885E+00  1.836838849937E+00  1.842229688216E+00
 -3.123750000000E-01  1.839445524372E+00  1.837612255487E+00  1.843005938345E+00
 -3.120000000000E-01  1.840220534165E+00  1.838385979104E+00  1.843782513086E+00
 -3.116250000000E-01  1.840995867454E+00  1.839160020966E+00  1.844559412620E+00
 -3.112500000000E-01  1.841771524365E+00  1.839934381187E+00  1.845336637066E+00
 -3.108750000000E-01  1.842547504955E+00  1.840709059815E+00  1.846114186475E+00
 -3.105000000000E-01  1.843323809416E+00  1.841484057030E+00  1.846892061029E+00
 -3.101250000000E-01  1.844100437807E+00  1.842259372878E+00  1.847670260781E+00
 -3.097500000000E-01  1.844877390317E+00  1.843035007539E+00  1.848448785912E+00
 -3.093750000000E-01  1.845654667007E+00  1.843810961061E+00  1.849227636476E+00
 -3.090000000000E-01  1.846432268001E+00  1.844587233558E+00  1.850006812589E+00
 -3.086250000000E-01  1.847210193489E+00  1.845363825208E+00  1.850786314434E+00
 -3.082500000000E-01  1.847988443532E+00  1.846140736060E+00  1.851566142063E+00
 -3.078750000000E-01  1.848767018252E+00  1.846917966228E+00  1.852346295593E+00
 -3.075000000000E-01  1.849545917777E+00  1.847695515824E+00  1.853126775142E+00
 -3.071250000000E-01  1.850325142229E+00  1.848473384964E+00  1.853907580828E+00
 -3.067500000000E-01  1.851104691736E+00  1.849251573759E+00  1.854688712766E+00
 -3.063750000000E-01  1.851884566420E+00  1.850030082325E+00  1.855470171076E+00
 -3.060000000000E-01  1.852664766409E+00  1.850808910774E+00  1.856251955874E+00
 -3.056250000000E-01  1.853445291825E+00  1.851588059221E+00  1.857034067279E+00
 -3.052500000000E-01  1.854226142795E+00  1.852367527779E+00  1.857816505407E+00
 -3.048750000000E-01  1.855007319443E+00  1.853147316562E+00  1.858599270375E+00
 -3.045000000000E-01  1.855788821895E+00  1.853927425684E+00  1.859382362303E+00
 -3.041250000000E-01  1.856570650275E+00  1.854707855258E+00  1.860165781307E+00
 -3.037500000000E-01  1.857352804644E+00  1.855488605333E+00  1.860949527439E+00
 -3.033750000000E-01  1.858135285192E+00  1.856269676089E+00  1.861733600882E+00
 -3.030000000000E-01  1.858918092044E+00  1.857051067638E+00  1.862518001755E+00
 -3.026250000000E-01  1.859701225259E+00  1.857832780030E+00  1.863302730108E+00
 -3.022500000000E-01  1.860484685029E+00  1.858614813443E+00  1.864087786126E+00
 -3.018750000000E-01  1.861268471413E+00  1.859397167928E+00  1.864873169861E+00
 -3.015000000000E-01  1.862052584602E+00  1.860179843661E+00  1.865658881495E+00
 -3.011250000000E-01  1.862837024656E+00  1.860962840693E+00  1.866444921082E+00
 -3.007500000000E-01  1.863621791765E+00  1.861746159202E+00  1.867231288804E+00
 -3.003750000000E-01  1.864406885989E+00  1.862529799238E+00  1.868017984713E+00
 -3.000000000000E-01  1.865192307454E+00  1.863313760914E+00  1.868805008928E+00
 -2.996250000000E-01  1.865978056285E+00  1.864098044344E+00  1.869592361566E+00
 -2.992500000000E-01  1.866764132673E+00  1.864882649707E+00  1.870380042811E+00
 -2.988750000000E-01  1.867550536677E+00  1.865667577053E+00  1.871168052714E+00
 -2.985000000000E-01  1.868337268424E+00  1.866452826495E+00  1.871956391394E+00
 -2.981250000000E-01  1.869124328038E+00  1.867238398148E+00  1.872745058969E+00
 -2.977500000000E-01  1.869911715645E+00  1.868024292125E+00  1.873534055557E+00
 -2.973750000000E-01  1.870699431371E+00  1.868810508541E+00  1.874323381275E+00
 -2.970000000000E-01  1.871487475340E+00  1.869597047510E+00  1.875113036242E+00
 -2.966250000000E-01  1.872275847679E+00  1.870383909146E+00  1.875903020575E+00
 -2.962500000000E-01  1.873064548514E+00  1.871171093563E+00  1.876693334392E+00
 -2.958750000000E-01  1.873853577968E+00  1.871958600876E+00  1.877483977813E+00
 -2.955000000000E-01  1.874642936169E+00  1.872746431198E+00  1.878274950953E+00
 -2.951250000000E-01  1.875432623177E+00  1.873534584579E+00  1.879066253867E+00
 -2.947500000000E-01  1.876222639181E+00  1.874323061198E+00  1.879857886738E+00
 -2.943750000000E-01  1.877012984309E+00  1.875111861169E+00  1.880649849683E+00
 -2.940000000000E-01  1.877803658686E+00  1.875900984608E+00  1.881442142821E+00
 -2.936250000000E-01  1.878594662371E+00  1.876690431562E+00  1.882234766205E+00
 -2.932500000000E-01  1.879385995557E+00  1.877480202211E+00  1.883027720018E+00
 -2.928750000000E-01  1.880177658303E+00  1.878270296605E+00  1.883821004313E+00
 -2.925000000000E-01  1.880969650800E+00  1.879060714923E+00  1.884614619274E+00
 -2.921250000000E-01  1.881761973110E+00  1.879851457215E+00  1.885408564953E+00
 -2.917500000000E-01  1.882554625423E+00  1.880642523659E+00  1.886202841534E+00
 -2.913750000000E-01  1.883347607799E+00  1.881433914305E+00  1.886997449070E+00
 -2.910000000000E-01  1.884140920430E+00  1.882225629334E+00  1.887792387745E+00
 -2.906250000000E-01  1.884934563376E+00  1.883017668793E+00  1.888587657611E+00
 -2.902500000000E-01  1.885728536764E+00  1.883810032798E+00  1.889383258787E+00
 -2.898750000000E-01  1.886522840718E+00  1.884602721463E+00  1.890179191391E+00
 -2.895000000000E-01  1.887317475431E+00  1.885395734968E+00  1.890975455607E+00
 -2.891250000000E-01  1.888112440963E+00  1.886189073362E+00  1.891772051488E+00
 -2.887500000000E-01  1.888907737440E+00  1.886982736759E+00  1.892568979153E+00
 -2.883750000000E-01  1.889703364987E+00  1.887776725275E+00  1.893366238719E+00
 -2.880000000000E-01  1.890499323731E+00  1.888571039024E+00  1.894163830305E+00
 -2.876250000000E-01  1.891295613798E+00  1.889365678120E+00  1.894961754029E+00
 -2.872500000000E-01  1.892092235314E+00  1.890160642679E+00  1.895760010011E+00
 -2.868750000000E-01  1.892889188405E+00  1.890955932814E+00  1.896558598369E+00
 -2.865000000000E-01  1.893686473197E+00  1.891751548641E+00  1.897357519221E+00
 -2.861250000000E-01  1.894484089817E+00  1.892547490274E+00  1.898156772685E+00
 -2.857500000000E-01  1.895282038390E+00  1.893343757827E+00  1.898956358881E+00
 -2.853750000000E-01  1.896080319042E+00  1.894140351417E+00  1.899756277927E+00
 -2.850000000000E-01  1.896878931834E+00  1.894937271091E+00  1.900556529875E+00
 -2.846250000000E-01  1.897677876958E+00  1.895734517031E+00  1.901357114911E+00
 -2.842500000000E-01  1.898477154540E+00  1.896532089351E+00  1.902158033152E+00
 -2.838750000000E-01  1.899276764641E+00  1.897329988100E+00  1.902959284653E+00
 -2.835000000000E-01  1.900076707453E+00  1.898128213458E+00  1.903760869596E+00
 -2.831250000000E-01  1.900876983102E+00  1.898926765542E+00  1.904562788102E+00
 -2.827500000000E-01  1.901677591648E+00  1.899725644399E+00  1.905365040222E+00
 -2.823750000000E-01  1.902478533284E+00  1.900524850211E+00  1.906167626142E+00
 -2.820000000000E-01  1.903279808070E+00  1.901324383026E+00  1.906970545914E+00
 -2.816250000000E-01  1.904081416198E+00  1.902124243025E+00  1.907773799724E+00
 -2.812500000000E-01  1.904883357730E+00  1.902924430258E+00  1.908577387623E+00
 -2.808750000000E-01  1.905685632857E+00  1.903724944905E+00  1.909381309797E+00
 -2.805000000000E-01  1.906488241639E+00  1.904525787016E+00  1.910185566299E+00
 -2.801250000000E-01  1.907291184204E+00  1.905326956705E+00  1.910990157248E+00
 -2.797500000000E-01  1.908094460743E+00  1.906128454154E+00  1.911795082828E+00
 -2.793750000000E-01  1.908898071318E+00  1.906930279411E+00  1.912600343093E+00
 -2.790000000000E-01  1.909702016055E+00  1.907732432592E+00  1.913405938161E+00
 -2.786250000000E-01  1.910506295080E+00  1.908534913811E+00  1.914211868151E+00
 -2.782500000000E-01  1.911310908520E+00  1.909337723185E+00  1.915018133183E+00
 -2.778750000000E-01  1.912115856568E+00  1.910140860893E+00  1.915824733441E+00
 -2.775000000000E-01  1.912921139283E+00  1.910944326986E+00  1.916631668979E+00
 -2.771250000000E-01  1.913726756794E+00  1.911748121577E+00  1.917438939915E+00
 -2.767500000000E-01  1.914532709225E+00  1.912552244784E+00  1.918246546369E+00
 -2.763750000000E-01  1.915338996705E+00  1.913356696720E+00  1.919054488459E+00
 -2.760000000000E-01  1.916145619360E+00  1.914161477501E+00  1.919862766305E+00
 -2.756250000000E-01  1.916952577317E+00  1.914966587242E+00  1.920671380026E+00
 -2.752500000000E-01  1.917759870702E+00  1.915772026058E+00  1.921480329741E+00
 -2.748750000000E-01  1.918567499642E+00  1.916577794066E+00  1.922289615570E+00
 -2.745000000000E-01  1.919375464197E+00  1.917383891314E+00  1.923099237565E+00
 -2.741250000000E-01  1.920183764562E+00  1.918190317983E+00  1.923909195911E+00
 -2.737500000000E-01  1.920992400862E+00  1.918997074189E+00  1.924719490729E+00
 -2.733750000000E-01  1.921801373224E+00  1.919804160047E+00  1.925530122136E+00
 -2.730000000000E-01  1.922610681776E+00  1.920611575672E+00  1.926341090253E+00
 -2.726250000000E-01  1.923420326578E+00  1.921419321115E+00  1.927152395133E+00
 -2.722500000000E-01  1.924230307822E+00  1.922227396556E+00  1.927964036961E+00
 -2.718750000000E-01  1.925040625637E+00  1.923035802110E+00  1.928776015856E+00
 -2.715000000000E-01  1.925851280083E+00  1.923844537828E+00  1.929588331872E+00
 -2.711250000000E-01  1.926662271353E+00  1.924653603891E+00  1.930400985194E+00
 -2.707500000000E-01  1.927473599508E+00  1.925463000348E+00  1.931213975876E+00
 -2.703750000000E-01  1.928285264740E+00  1.926272727380E+00  1.932027304103E+00
 -2.700000000000E-01  1.929097267112E+00  1.927082785039E+00  1.932840969928E+00
 -2.696250000000E-01  1.929909606816E+00  1.927893173503E+00  1.933654973537E+00
 -2.692500000000E-01  1.930722283913E+00  1.928703892825E+00  1.934469314983E+00
 -2.688750000000E-01  1.931535298596E+00  1.929514943184E+00  1.935283994452E+00
 -2.685000000000E-01  1.932348650926E+00  1.930326324631E+00  1.936099011998E+00
 -2.681250000000E-01  1.933162341031E+00  1.931138037282E+00  1.936914367739E+00
 -2.677500000000E-01  1.933976369104E+00  1.931950081317E+00  1.937730061862E+00
 -2.673750000000E-01  1.934790735206E+00  1.932762456787E+00  1.938546094421E+00
 -2.670000000000E-01  1.935605439464E+00  1.933575163807E+00  1.939362465533E+00
 -2.666250000000E-01  1.936420482005E+00  1.934388202493E+00  1.940179175320E+00
 -2.662500000000E-01  1.937235863023E+00  1.935201573027E+00  1.940996223968E+00
 -2.658750000000E-01  1.938051582579E+00  1.936015275459E+00  1.941813611529E+00
 -2.655000000000E-01  1.938867640800E+00  1.936829309904E+00  1.942631338123E+00
 -2.651250000000E-01  1.939684037813E+00  1.937643676478E+00  1.943449403870E+00
 -2.647500000000E-01  1.940500773746E+00  1.938458375296E+00  1.944267808890E+00
 -2.643750000000E-01  1.941317848727E+00  1.939273406476E+00  1.945086553302E+00
 -2.640000000000E-01  1.942135262882E+00  1.940088770132E+00  1.945905637227E+00
 -2.636250000000E-01  1.942953016339E+00  1.940904466380E+00  1.946725060784E+00
 -2.632500000000E-01  1.943771109225E+00  1.941720495337E+00  1.947544824092E+00
 -2.628750000000E-01  1.944589541668E+00  1.942536857117E+00  1.948364927273E+00
 -2.625000000000E-01  1.945408313796E+00  1.943353551838E+00  1.949185370445E+00
 -2.621250000000E-01  1.946227425735E+00  1.944170579615E+00  1.950006153728E+00
 -2.617500000000E-01  1.947046877614E+00  1.944987940564E+00  1.950827277243E+00
 -2.613750000000E-01  1.947866669560E+00  1.945805634801E+00  1.951648741109E+00
 -2.610000000000E-01  1.948686801700E+00  1.946623662442E+00  1.952470545446E+00
 -2.606250000000E-01  1.949507274096E+00  1.947442023536E+00  1.953292690309E+00
 -2.602500000000E-01  1.950328086941E+00  1.948260718267E+00  1.954115175882E+00
 -2.598750000000E-01  1.951149240364E+00  1.949079746750E+00  1.954938002287E+00
 -2.595000000000E-01  1.951970734492E+00  1.949899109101E+00  1.955761169643E+00
 -2.591250000000E-01  1.952792569386E+00  1.950718805370E+00  1.956584678004E+00
 -2.587500000000E-01  1.953614745240E+00  1.951538835740E+00  1.957408527556E+00
 -2.583750000000E-01  1.954437262182E+00  1.952359200326E+00  1.958232718420E+00
 -2.580000000000E-01  1.955260120274E+00  1.953179899179E+00  1.959057250649E+00
 -2.576250000000E-01  1.956083319709E+00  1.954000932480E+00  1.959882124429E+00
 -2.572500000000E-01  1.956906860615E+00  1.954822300347E+00  1.960707339881E+00
 -2.568750000000E-01  1.957730743055E+00  1.955644002828E+00  1.961532897059E+00
 -2.565000000000E-01  1.958554967220E+00  1.956466040107E+00  1.962358796150E+00
 -2.561250000000E-01  1.959379533175E+00  1.957288412234E+00  1.963185037206E+00
 -2.557500000000E-01  1.960204441111E+00  1.958111119391E+00  1.964011620415E+00
 -2.553750000000E-01  1.961029691092E+00  1.958934161628E+00  1.964838545830E+00
 -2.550000000000E-01  1.961855283311E+00  1.959757539127E+00  1.965665813639E+00
 -2.546250000000E-01  1.962681217830E+00  1.960581251939E+00  1.966493423895E+00
 -2.542500000000E-01  1.963507494777E+00  1.961405300181E+00  1.967321376718E+00
 -2.538750000000E-01  1.964334114346E+00  1.962229684033E+00  1.968149672295E+00
 -2.535000000000E-01  1.965161076599E+00  1.963054403548E+00  1.968978310680E+00
 -2.531250000000E-01  1.965988381663E+00  1.963879458841E+00  1.969807291994E+00
 -2.527500000000E-01  1.966816029734E+00  1.964704850095E+00  1.970636616423E+00
 -2.523750000000E-01  1.967644020873E+00  1.965530577360E+00  1.971466284021E+00
 -2.520000000000E-01  1.968472355207E+00  1.966356640753E+00  1.972296294909E+00
 -2.516250000000E-01  1.969301032866E+00  1.967183040390E+00  1.973126649207E+00
 -2.512500000000E-01  1.970130054042E+00  1.968009776453E+00  1.973957347102E+00
 -2.508750000000E-01  1.970959418800E+00  1.968836848994E+00  1.974788388649E+00
 -2.505000000000E-01  1.971789127265E+00  1.969664258128E+00  1.975619773967E+00
 -2.501250000000E-01  1.972619179567E+00  1.970492003972E+00  1.976451503177E+00
 -2.497500000000E-01  1.973449575834E+00  1.971321359283E+00  1.977283576400E+00
 -2.493750000000E-01  1.974280316194E+00  1.972151061900E+00  1.978115993756E+00
 -2.490000000000E-01  1.975111400775E+00  1.972981111945E+00  1.978948755367E+00
 -2.486250000000E-01  1.975942829772E+00  1.973811509609E+00  1.979781861418E+00
 -2.482500000000E-01  1.976774603247E+00  1.974642254946E+00  1.980615311965E+00
 -2.478750000000E-01  1.977606721328E+00  1.975473348081E+00  1.981449107127E+00
 -2.475000000000E-01  1.978439184143E+00  1.976304789136E+00  1.982283247026E+00
 -2.471250000000E-01  1.979271991821E+00  1.977136578234E+00  1.983117731783E+00
 -2.467500000000E-01  1.980105144490E+00  1.977968715498E+00  1.983952561517E+00
 -2.463750000000E-01  1.980938642212E+00  1.978801200985E+00  1.984787736284E+00
 -2.460000000000E-01  1.981772485182E+00  1.979634034884E+00  1.985623256270E+00
 -2.456250000000E-01  1.982606673528E+00  1.980467217319E+00  1.986459121596E+00
 -2.452500000000E-01  1.983441207379E+00  1.981300748412E+00  1.987295332384E+00
 -2.448750000000E-01  1.984276086864E+00  1.982134628286E+00  1.988131888754E+00
 -2.445000000000E-01  1.985111312110E+00  1.982968857065E+00  1.988968790826E+00
 -2.441250000000E-01  1.985946883246E+00  1.983803434871E+00  1.989806038722E+00
 -2.437500000000E-01  1.986782800335E+00  1.984638361762E+00  1.990643632496E+00
 -2.433750000000E-01  1.987619063570E+00  1.985473637927E+00  1.991481572336E+00
 -2.430000000000E-01  1.988455673082E+00  1.986309263489E+00  1.992319858362E+00
 -2.426250000000E-01  1.989292628998E+00  1.987145238572E+00  1.993158490696E+00
 -2.422500000000E-01  1.990129931381E+00  1.987981563232E+00  1.993997469391E+00
 -2.418750000000E-01  1.990967580426E+00  1.988818237659E+00  1.994836794636E+00
 -2.415000000000E-01  1.991805576261E+00  1.989655261976E+00  1.995676466551E+00
 -2.411250000000E-01  1.992643919016E+00  1.990492636307E+00  1.996516485258E+00
 -2.407500000000E-01  1.993482608751E+00  1.991330360708E+00  1.997356850811E+00
 -2.403750000000E-01  1.994321645663E+00  1.992168435370E+00  1.998197563397E+00
 -2.400000000000E-01  1.995161029814E+00  1.993006860349E+00  1.999038623071E+00
 -2.396250000000E-01  1.996000761399E+00  1.993845635835E+00  1.999880030021E+00
 -2.392500000000E-01  1.996840840547E+00  1.994684761952E+00  2.000721784369E+00
 -2.388750000000E-01  1.997681267320E+00  1.995524238756E+00  2.001563886167E+00
 -2.385000000000E-01  1.998522041914E+00  1.996364066437E+00  2.002406335605E+00
 -2.381250000000E-01  1.999363164390E+00  1.997204245053E+00  2.003249132737E+00
 -2.377500000000E-01  2.000204634945E+00  1.998044774793E+00  2.004092277751E+00
 -2.373750000000E-01  2.001046453640E+00  1.998885655715E+00  2.004935770701E+00
 -2.370000000000E-01  2.001888620671E+00  1.999726888009E+00  2.005779611776E+00
 -2.366250000000E-01  2.002731136101E+00  2.000568471730E+00  2.006623801029E+00
 -2.362500000000E-01  2.003574000124E+00  2.001410407071E+00  2.007468338649E+00
 -2.358750000000E-01  2.004417212804E+00  2.002252694088E+00  2.008313224691E+00
 -2.355000000000E-01  2.005260774336E+00  2.003095332970E+00  2.009158459343E+00
 -2.351250000000E-01  2.006104684782E+00  2.003938323776E+00  2.010004042658E+00
 -2.347500000000E-01  2.006948944272E+00  2.004781666628E+00  2.010849974760E+00
 -2.343750000000E-01  2.007793553001E+00  2.005625361717E+00  2.011696255835E+00
 -2.340000000000E-01  2.008638511031E+00  2.006469409101E+00  2.012542885939E+00
 -2.336250000000E-01  2.009483818492E+00  2.007313808903E+00  2.013389865193E+00
 -2.332500000000E-01  2.010329475579E+00  2.008158561312E+00  2.014237193785E+00
 -2.328750000000E-01  2.011175482356E+00  2.009003666388E+00  2.015084871770E+00
 -2.325000000000E-01  2.012021838950E+00  2.009849124253E+00  2.015932899269E+00
 -2.321250000000E-01  2.012868545558E+00  2.010694935097E+00  2.016781276471E+00
 -2.317500000000E-01  2.013715602243E+00  2.011541098979E+00  2.017630003431E+00
 -2.313750000000E-01  2.014563009134E+00  2.012387616021E+00  2.018479080270E+00
 -2.310000000000E-01  2.015410766359E+00  2.013234486348E+00  2.019328507109E+00
 -2.306250000000E-01  2.016258874116E+00  2.014081710151E+00  2.020178284138E+00
 -2.302500000000E-01  2.017107332466E+00  2.014929287486E+00  2.021028411411E+00
 -2.298750000000E-01  2.017956141539E+00  2.015777218478E+00  2.021878889049E+00
 -2.295000000000E-01  2.018805301464E+00  2.016625503251E+00  2.022729717175E+00
 -2.291250000000E-01  2.019654812371E+00  2.017474141928E+00  2.023580895910E+00
 -2.287500000000E-01  2.020504674388E+00  2.018323134634E+00  2.024432425376E+00
 -2.283750000000E-01  2.021354887713E+00  2.019172481559E+00  2.025284305761E+00
 -2.280000000000E-01  2.022205452407E+00  2.020022182761E+00  2.026136537120E+00
 -2.276250000000E-01  2.023056368601E+00  2.020872238364E+00  2.026989119576E+00
 -2.272500000000E-01  2.023907636423E+00  2.021722648492E+00  2.027842053249E+00
 -2.268750000000E-01  2.024759256004E+00  2.022573413270E+00  2.028695338262E+00
 -2.265000000000E-01  2.025611227472E+00  2.023424532820E+00  2.029548974737E+00
 -2.261250000000E-01  2.026463550957E+00  2.024276007268E+00  2.030402962795E+00
 -2.257500000000E-01  2.027316226589E+00  2.025127836738E+00  2.031257302559E+00
 -2.253750000000E-01  2.028169254498E+00  2.025980021353E+00  2.032111994150E+00
 -2.250000000000E-01  2.029022634812E+00  2.026832561239E+00  2.032967037690E+00
 -2.246250000000E-01  2.029876367662E+00  2.027685456519E+00  2.033822433301E+00
 -2.242500000000E-01  2.030730453177E+00  2.028538707319E+00  2.034678181106E+00
 -2.238750000000E-01  2.031584891486E+00  2.029392313761E+00  2.035534281225E+00
 -2.235000000000E-01  2.032439682721E+00  2.030246275970E+00  2.036390733782E+00
 -2.231250000000E-01  2.033294827009E+00  2.031100594072E+00  2.037247538898E+00
 -2.227500000000E-01  2.034150324481E+00  2.031955268189E+00  2.038104696695E+00
 -2.223750000000E-01  2.035006175267E+00  2.032810298447E+00  2.038962207296E+00
 -2.220000000000E-01  2.035862379497E+00  2.033665684970E+00  2.039820070822E+00
 -2.216250000000E-01  2.036718937299E+00  2.034521427883E+00  2.040678287396E+00
 -2.212500000000E-01  2.037575848805E+00  2.035377527309E+00  2.041536857139E+00
 -2.208750000000E-01  2.038433114143E+00  2.036233983374E+00  2.042395780175E+00
 -2.205000000000E-01  2.039290733444E+00  2.037090796202E+00  2.043255056624E+00
 -2.201250000000E-01  2.040148706771E+00  2.037947965850E+00  2.044114686543E+00
 -2.197500000000E-01  2.041007034320E+00  2.038805492511E+00  2.044974670120E+00
 -2.193750000000E-01  2.041865716221E+00  2.039663376308E+00  2.045835007478E+00
 -2.190000000000E-01  2.042724752605E+00  2.040521617366E+00  2.046695698739E+00
 -2.186250000000E-01  2.043584143601E+00  2.041380215810E+00  2.047556744026E+00
 -2.182500000000E-01  2.044443889339E+00  2.042239171764E+00  2.048418143460E+00
 -2.178750000000E-01  2.045303989949E+00  2.043098485354E+00  2.049279897164E+00
 -2.175000000000E-01  2.046164445494E+00  2.043958156637E+00  2.050142005194E+00
 -2.171250000000E-01  2.047025256172E+00  2.044818185804E+00  2.051004467738E+00
 -2.167500000000E-01  2.047886422112E+00  2.045678572980E+00  2.051867284919E+00
 -2.163750000000E-01  2.048747943444E+00  2.046539318290E+00  2.052730456860E+00
 -2.160000000000E-01  2.049609820299E+00  2.047400421860E+00  2.053593983683E+00
 -2.156250000000E-01  2.050472052739E+00  2.048261883746E+00  2.054457865444E+00
 -2.152500000000E-01  2.051334640962E+00  2.049123704140E+00  2.055322102331E+00
 -2.148750000000E-01  2.052197585098E+00  2.049985883168E+00  2.056186694468E+00
 -2.145000000000E-01  2.053060885277E+00  2.050848420953E+00  2.057051641976E+00
 -2.141250000000E-01  2.053924541562E+00  2.051711317555E+00  2.057916944912E+00
 -2.137500000000E-01  2.054788554151E+00  2.052574573165E+00  2.058782603465E+00
 -2.133750000000E-01  2.055652923173E+00  2.053438187907E+00  2.059648617758E+00
 -2.130000000000E-01  2.056517648760E+00  2.054302161908E+00  2.060514987913E+00
 -2.126250000000E-01  2.057382730973E+00  2.055166495224E+00  2.061381713986E+00
 -2.122500000000E-01  2.058248170012E+00  2.056031188048E+00  2.062248796167E+00
 -2.118750000000E-01  2.059113966005E+00  2.056896240505E+00  2.063116234578E+00
 -2.115000000000E-01  2.059980119017E+00  2.057761652653E+00  2.063984029274E+00
 -2.111250000000E-01  2.060846629244E+00  2.058627424683E+00  2.064852180446E+00
 -2.107500000000E-01  2.061713496817E+00  2.059493556722E+00  2.065720688217E+00
 -2.103750000000E-01  2.062580721799E+00  2.060360048827E+00  2.066589552641E+00
 -2.100000000000E-01  2.063448304389E+00  2.061226901189E+00  2.067458773909E+00
 -2.096250000000E-01  2.064316244716E+00  2.062094113936E+00  2.068328352144E+00
 -2.092500000000E-01  2.065184542844E+00  2.062961687124E+00  2.069198287402E+00
 -2.088750000000E-01  2.066053198969E+00  2.063829620945E+00  2.070068579871E+00
 -2.085000000000E-01  2.066922213224E+00  2.064697915526E+00  2.070939229676E+00
 -2.081250000000E-01  2.067791585671E+00  2.065566570923E+00  2.071810236872E+00
 -2.077500000000E-01  2.068661316508E+00  2.066435587331E+00  2.072681601649E+00
 -2.073750000000E-01  2.069531405799E+00  2.067304964805E+00  2.073553324062E+00
 -2.070000000000E-01  2.070401853741E+00  2.068174703540E+00  2.074425404303E+00
 -2.066250000000E-01  2.071272660464E+00  2.069044803661E+00  2.075297842493E+00
 -2.062500000000E-01  2.072143826033E+00  2.069915265224E+00  2.076170638689E+00
 -2.058750000000E-01  2.073015350644E+00  2.070786088424E+00  2.077043793080E+00
 -2.055000000000E-01  2.073887234430E+00  2.071657273386E+00  2.077917305791E+00
 -2.051250000000E-01  2.074759477453E+00  2.072528820167E+00  2.078791176876E+00
 -2.047500000000E-01  2.075632079911E+00  2.073400728961E+00  2.079665406526E+00
 -2.043750000000E-01  2.076505041868E+00  2.074272999825E+00  2.080539994797E+00
 -2.040000000000E-01  2.077378363521E+00  2.075145632953E+00  2.081414941879E+00
 -2.036250000000E-01  2.078252044935E+00  2.076018628402E+00  2.082290247828E+00
 -2.032500000000E-01  2.079126086307E+00  2.076891986366E+00  2.083165912834E+00
 -2.028750000000E-01  2.080000487769E+00  2.077765706969E+00  2.084041937022E+00
 -2.025000000000E-01  2.080875249383E+00  2.078639790271E+00  2.084918320445E+00
 -2.021250000000E-01  2.081750371348E+00  2.079514236463E+00  2.085795063296E+00
 -2.017500000000E-01  2.082625853728E+00  2.080389045606E+00  2.086672165630E+00
 -2.013750000000E-01  2.083501696720E+00  2.081264217890E+00  2.087549627637E+00
 -2.010000000000E-01  2.084377900389E+00  2.082139753375E+00  2.088427449374E+00
 -2.006250000000E-01  2.085254464933E+00  2.083015652254E+00  2.089305631031E+00
 -2.002500000000E-01  2.086131390482E+00  2.083891914652E+00  2.090184172732E+00
 -1.998750000000E-01  2.087008677100E+00  2.084768540628E+00  2.091063074531E+00
 -1.995000000000E-01  2.087886324986E+00  2.085645530374E+00  2.091942336621E+00
 -1.991250000000E-01  2.088764334204E+00  2.086522883950E+00  2.092821959058E+00
 -1.987500000000E-01  2.089642704951E+00  2.087400601549E+00  2.093701942031E+00
 -1.983750000000E-01  2.090521437292E+00  2.088278683228E+00  2.094582285597E+00
 -1.980000000000E-01  2.091400531425E+00  2.089157129181E+00  2.095462989947E+00
 -1.976250000000E-01  2.092279987413E+00  2.090035939466E+00  2.096344055137E+00
 -1.972500000000E-01  2.093159805456E+00  2.090915114278E+00  2.097225481358E+00
 -1.968750000000E-01  2.094039985616E+00  2.091794653673E+00  2.098107268666E+00
 -1.965000000000E-01  2.094920528093E+00  2.092674557847E+00  2.098989417251E+00
 -1.961250000000E-01  2.095801432951E+00  2.093554826856E+00  2.099871927171E+00
 -1.957500000000E-01  2.096682700388E+00  2.094435460895E+00  2.100754798615E+00
 -1.953750000000E-01  2.097564330467E+00  2.095316460022E+00  2.101638031641E+00
 -1.950000000000E-01  2.098446323389E+00  2.096197824430E+00  2.102521626439E+00
 -1.946250000000E-01  2.099328679283E+00  2.097079554246E+00  2.103405583133E+00
 -1.942500000000E-01  2.100211398213E+00  2.097961649528E+00  2.104289901778E+00
 -1.938750000000E-01  2.101094480380E+00  2.098844110469E+00  2.105174582567E+00
 -1.935000000000E-01  2.101977925845E+00  2.099726937129E+00  2.106059625556E+00
 -1.931250000000E-01  2.102861734809E+00  2.100610129701E+00  2.106945030935E+00
 -1.927500000000E-01  2.103745907335E+00  2.101493688243E+00  2.107830798760E+00
 -1.923750000000E-01  2.104630443623E+00  2.102377612949E+00  2.108716929224E+00
 -1.920000000000E-01  2.105515343735E+00  2.103261903878E+00  2.109603422383E+00
 -1.916250000000E-01  2.106400607871E+00  2.104146561224E+00  2.110490278427E+00
 -1.912500000000E-01  2.107286236095E+00  2.105031585045E+00  2.111377497413E+00
 -1.908750000000E-01  2.108172228606E+00  2.105916975535E+00  2.112265079532E+00
 -1.905000000000E-01  2.109058585468E+00  2.106802732753E+00  2.113153024841E+00
 -1.901250000000E-01  2.109945306880E+00  2.107688856892E+00  2.114041333532E+00
 -1.897500000000E-01  2.110832392907E+00  2.108575348012E+00  2.114930005659E+00
 -1.893750000000E-01  2.111719843746E+00  2.109462206306E+00  2.115819041416E+00
 -1.890000000000E-01  2.112607659530E+00  2.110349431901E+00  2.116708440926E+00
 -1.886250000000E-01  2.113495840323E+00  2.111237024855E+00  2.117598204245E+00
 -1.882500000000E-01  2.114384386324E+00  2.112124985362E+00  2.118488331565E+00
 -1.878750000000E-01  2.115273297597E+00  2.113013313482E+00  2.119378822943E+00
 -1.875000000000E-01  2.116162574342E+00  2.113902009408E+00  2.120269678569E+00
 -1.871250000000E-01  2.117052216622E+00  2.114791073199E+00  2.121160898501E+00
 -1.867500000000E-01  2.117942224637E+00  2.115680505049E+00  2.122052482930E+00
 -1.863750000000E-01  2.118832598451E+00  2.116570305018E+00  2.122944431912E+00
 -1.860000000000E-01  2.119723338264E+00  2.117460473298E+00  2.123836745640E+00
 -1.856250000000E-01  2.120614444139E+00  2.118351009950E+00  2.124729424170E+00
 -1.852500000000E-01  2.121505916276E+00  2.119241915168E+00  2.125622467693E+00
 -1.848750000000E-01  2.122397754807E+00  2.120133189077E+00  2.126515876335E+00
 -1.845000000000E-01  2.123289959796E+00  2.121024831738E+00  2.127409650150E+00
 -1.841250000000E-01  2.124182531442E+00  2.121916843344E+00  2.128303789332E+00
 -1.837500000000E-01  2.125075469810E+00  2.122809223954E+00  2.129198293937E+00
 -1.833750000000E-01  2.125968775100E+00  2.123701973762E+00  2.130093164157E+00
 -1.830000000000E-01  2.126862447376E+00  2.124595092829E+00  2.130988400048E+00
 -1.826250000000E-01  2.127756486836E+00  2.125488581348E+00  2.131884001802E+00
 -1.822500000000E-01  2.128650893614E+00  2.126382439445E+00  2.132779969545E+00
 -1.818750000000E-01  2.129545667774E+00  2.127276667180E+00  2.133676303331E+00
 -1.815000000000E-01  2.130440809514E+00  2.128171264748E+00  2.134573003354E+00
 -1.811250000000E-01  2.131336318901E+00  2.129066232208E+00  2.135470069671E+00
 -1.807500000000E-01  2.132232196132E+00  2.129961569753E+00  2.136367502472E+00
 -1.803750000000E-01  2.133128441342E+00  2.130857277512E+00  2.137265301884E+00
 -1.800000000000E-01  2.134025054593E+00  2.131753355542E+00  2.138163467961E+00
 -1.796250000000E-01  2.134922036086E+00  2.132649804040E+00  2.139062000898E+00
 -1.792500000000E-01  2.135819385952E+00  2.133546623131E+00  2.139960900817E+00
 -1.788750000000E-01  2.136717104257E+00  2.134443812875E+00  2.140860167777E+00
 -1.785000000000E-01  2.137615191200E+00  2.135341373467E+00  2.141759801969E+00
 -1.781250000000E-01  2.138513646846E+00  2.136239304965E+00  2.142659803450E+00
 -1.777500000000E-01  2.139412471395E+00  2.137137607566E+00  2.143560172412E+00
 -1.773750000000E-01  2.140311664978E+00  2.138036281395E+00  2.144460908980E+00
 -1.770000000000E-01  2.141211227661E+00  2.138935326512E+00  2.145362013211E+00
 -1.766250000000E-01  2.142111159643E+00  2.139834743112E+00  2.146263485298E+00
 -1.762500000000E-01  2.143011461057E+00  2.140734531321E+00  2.147165325364E+00
 -1.758750000000E-01  2.143912131967E+00  2.141634691201E+00  2.148067533467E+00
 -1.755000000000E-01  2.144813172574E+00  2.142535222944E+00  2.148970109800E+00
 -1.751250000000E-01  2.145714583009E+00  2.143436126679E+00  2.149873054486E+00
 -1.747500000000E-01  2.146616363406E+00  2.144337402532E+00  2.150776367652E+00
 -1.743750000000E-01  2.147518513828E+00  2.145239050564E+00  2.151680049353E+00
 -1.740000000000E-01  2.148421034477E+00  2.146141070968E+00  2.152584099783E+00
 -1.736250000000E-01  2.149323925484E+00  2.147043463873E+00  2.153488519066E+00
 -1.732500000000E-01  2.150227186914E+00  2.147946229338E+00  2.154393307259E+00
 -1.728750000000E-01  2.151130818968E+00  2.148849367558E+00  2.155298464556E+00
 -1.725000000000E-01  2.152034821777E+00  2.149752878660E+00  2.156203991080E+00
 -1.721250000000E-01  2.152939195476E+00  2.150656762771E+00  2.157109886957E+00
 -1.717500000000E-01  2.153843940127E+00  2.151561019952E+00  2.158016152243E+00
 -1.713750000000E-01  2.154749055932E+00  2.152465650397E+00  2.158922787132E+00
 -1.710000000000E-01  2.155654543024E+00  2.153370654234E+00  2.159829791749E+00
 -1.706250000000E-01  2.156560401534E+00  2.154276031591E+00  2.160737166219E+00
 -1.702500000000E-01  2.157466631596E+00  2.155181782594E+00  2.161644910666E+00
 -1.698750000000E-01  2.158373233274E+00  2.156087907303E+00  2.162553025147E+00
 -1.695000000000E-01  2.159280206769E+00  2.156994405914E+00  2.163461509857E+00
 -1.691250000000E-01  2.160187552213E+00  2.157901278554E+00  2.164370364919E+00
 -1.687500000000E-01  2.161095269740E+00  2.158808525351E+00  2.165279590459E+00
 -1.683750000000E-01  2.162003359482E+00  2.159716146433E+00  2.166189186601E+00
 -1.680000000000E-01  2.162911821572E+00  2.160624141926E+00  2.167099153472E+00
 -1.676250000000E-01  2.163820656142E+00  2.161532511959E+00  2.168009491197E+00
 -1.672500000000E-01  2.164729863258E+00  2.162441256591E+00  2.168920199831E+00
 -1.668750000000E-01  2.165639443120E+00  2.163350376019E+00  2.169831279570E+00
 -1.665000000000E-01  2.166549395862E+00  2.164259870368E+00  2.170742730537E+00
 -1.661250000000E-01  2.167459721615E+00  2.165169739768E+00  2.171654552858E+00
 -1.657500000000E-01  2.168370420513E+00  2.166079984346E+00  2.172566746658E+00
 -1.653750000000E-01  2.169281492688E+00  2.166990604230E+00  2.173479312063E+00
 -1.650000000000E-01  2.170192938275E+00  2.167901599547E+00  2.174392249199E+00
 -1.646250000000E-01  2.171104757404E+00  2.168812970426E+00  2.175305558189E+00
 -1.642500000000E-01  2.172016950211E+00  2.169724716994E+00  2.176219239160E+00
 -1.638750000000E-01  2.172929516827E+00  2.170636839378E+00  2.177133292237E+00
 -1.635000000000E-01  2.173842457386E+00  2.171549337708E+00  2.178047717545E+00
 -1.631250000000E-01  2.174755772020E+00  2.172462212110E+00  2.178962515210E+00
 -1.627500000000E-01  2.175669460863E+00  2.173375462713E+00  2.179877685358E+00
 -1.623750000000E-01  2.176583524048E+00  2.174289089644E+00  2.180793228113E+00
 -1.620000000000E-01  2.177497961707E+00  2.175203093032E+00  2.181709143601E+00
 -1.616250000000E-01  2.178412773975E+00  2.176117473005E+00  2.182625431948E+00
 -1.612500000000E-01  2.179327960983E+00  2.177032229690E+00  2.183542093279E+00
 -1.608750000000E-01  2.180243522866E+00  2.177947363215E+00  2.184459127719E+00
 -1.605000000000E-01  2.181159459757E+00  2.178862873709E+00  2.185376535395E+00
 -1.601250000000E-01  2.182075771787E+00  2.179778761299E+00  2.186294316432E+00
 -1.597500000000E-01  2.182992459092E+00  2.180695026114E+00  2.187212470955E+00
 -1.593750000000E-01  2.183909521804E+00  2.181611668282E+00  2.188130999090E+00
 -1.590000000000E-01  2.184826960056E+00  2.182528687931E+00  2.189049900963E+00
 -1.586250000000E-01  2.185744774049E+00  2.183446085257E+00  2.189969176768E+00
 -1.582500000000E-01  2.186662963850E+00  2.184363860320E+00  2.190888826561E+00
 -1.578750000000E-01  2.187581529591E+00  2.185282013248E+00  2.191808850469E+00
 -1.575000000000E-01  2.188500471405E+00  2.186200544170E+00  2.192729248618E+00
 -1.571250000000E-01  2.189419789426E+00  2.187119453214E+00  2.193650021133E+00
 -1.567500000000E-01  2.190339483788E+00  2.188038740508E+00  2.194571168140E+00
 -1.563750000000E-01  2.191259554691E+00  2.188958406248E+00  2.195492689833E+00
 -1.560000000000E-01  2.192180002201E+00  2.189878450496E+00  2.196414586269E+00
 -1.556250000000E-01  2.193100826452E+00  2.190798873378E+00  2.197336857575E+00
 -1.552500000000E-01  2.194022027577E+00  2.191719675023E+00  2.198259503876E+00
 -1.548750000000E-01  2.194943605778E+00  2.192640855629E+00  2.199182525367E+00
 -1.545000000000E-01  2.195865561119E+00  2.193562415254E+00  2.200105922105E+00
 -1.541250000000E-01  2.196787893735E+00  2.194484354028E+00  2.201029694216E+00
 -1.537500000000E-01  2.197710603827E+00  2.195406672147E+00  2.201953841893E+00
 -1.533750000000E-01  2.198633691461E+00  2.196329369672E+00  2.202878365196E+00
 -1.530000000000E-01  2.199557156770E+00  2.197252446731E+00  2.203803264250E+00
 -1.526250000000E-01  2.200480999956E+00  2.198175903520E+00  2.204728539249E+00
 -1.522500000000E-01  2.201405221085E+00  2.199099740100E+00  2.205654190250E+00
 -1.518750000000E-01  2.202329820289E+00  2.200023956599E+00  2.206580217381E+00
 -1.515000000000E-01  2.203254797771E+00  2.200948553215E+00  2.207506620835E+00
 -1.511250000000E-01  2.204180153597E+00  2.201873530008E+00  2.208433400670E+00
 -1.507500000000E-01  2.205105887968E+00  2.202798887173E+00  2.209360557080E+00
 -1.503750000000E-01  2.206032000950E+00  2.203724624773E+00  2.210288090124E+00
 -1.500000000000E-01  2.206958492745E+00  2.204650743004E+00  2.211215999996E+00
 -1.496250000000E-01  2.207885363418E+00  2.205577241926E+00  2.212144286753E+00
 -1.492500000000E-01  2.208812613172E+00  2.206504121736E+00  2.213072950590E+00
 -1.488750000000E-01  2.209740242071E+00  2.207431382494E+00  2.214001991566E+00
 -1.485000000000E-01  2.210668250319E+00  2.208359024398E+00  2.214931409874E+00
 -1.481250000000E-01  2.211596637980E+00  2.209287047509E+00  2.215861205573E+00
 -1.477500000000E-01  2.212525405257E+00  2.210215452022E+00  2.216791378857E+00
 -1.473750000000E-01  2.213454552215E+00  2.211144238000E+00  2.217721929784E+00
 -1.470000000000E-01  2.214384079057E+00  2.212073405638E+00  2.218652858549E+00
 -1.466250000000E-01  2.215313985916E+00  2.213002955066E+00  2.219584165278E+00
 -1.462500000000E-01  2.216244272859E+00  2.213932886345E+00  2.220515850029E+00
 -1.458750000000E-01  2.217174940087E+00  2.214863199670E+00  2.221447912997E+00
 -1.455000000000E-01  2.218105987734E+00  2.215793895173E+00  2.222380354309E+00
 -1.451250000000E-01  2.219037415867E+00  2.216724972912E+00  2.223313174022E+00
 -1.447500000000E-01  2.219969224687E+00  2.217656433086E+00  2.224246372331E+00
 -1.443750000000E-01  2.220901414328E+00  2.218588275823E+00  2.225179949363E+00
 -1.440000000000E-01  2.221833984857E+00  2.219520501185E+00  2.226113905175E+00
 -1.436250000000E-01  2.222766936475E+00  2.220453109368E+00  2.227048239964E+00
 -1.432500000000E-01  2.223700269318E+00  2.221386100501E+00  2.227982953854E+00
 -1.428750000000E-01  2.224633983518E+00  2.222319474714E+00  2.228918046974E+00
 -1.425000000000E-01  2.225568079210E+00  2.223253232135E+00  2.229853519449E+00
 -1.421250000000E-01  2.226502556461E+00  2.224187372826E+00  2.230789371337E+00
 -1.417500000000E-01  2.227437415472E+00  2.225121896984E+00  2.231725602834E+00
 -1.413750000000E-01  2.228372656377E+00  2.226056804739E+00  2.232662214067E+00
 -1.410000000000E-01  2.229308279312E+00  2.226992096218E+00  2.233599205161E+00
 -1.406250000000E-01  2.230244284410E+00  2.227927771552E+00  2.234536576244E+00
 -1.402500000000E-01  2.231180671805E+00  2.228863830870E+00  2.235474327442E+00
 -1.398750000000E-01  2.232117441632E+00  2.229800274301E+00  2.236412458882E+00
 -1.395000000000E-01  2.233054594025E+00  2.230737101975E+00  2.237350970692E+00
 -1.391250000000E-01  2.233992129119E+00  2.231674314020E+00  2.238289862996E+00
 -1.387500000000E-01  2.234930047048E+00  2.232611910566E+00  2.239229135924E+00
 -1.383750000000E-01  2.235868347945E+00  2.233549891742E+00  2.240168789600E+00
 -1.380000000000E-01  2.236807031947E+00  2.234488257678E+00  2.241108824152E+00
 -1.376250000000E-01  2.237746099186E+00  2.235427008503E+00  2.242049239708E+00
 -1.372500000000E-01  2.238685549798E+00  2.236366144347E+00  2.242990036393E+00
 -1.368750000000E-01  2.239625383917E+00  2.237305665339E+00  2.243931214335E+00
 -1.365000000000E-01  2.240565601745E+00  2.238245571676E+00  2.244872773729E+00
 -1.361250000000E-01  2.241506203350E+00  2.239185863421E+00  2.245814714633E+00
 -1.357500000000E-01  2.242447188865E+00  2.240126540702E+00  2.246757037175E+00
 -1.353750000000E-01  2.243388558425E+00  2.241067603649E+00  2.247699741482E+00
 -1.350000000000E-01  2.244330312164E+00  2.242009052391E+00  2.248642827680E+00
 -1.346250000000E-01  2.245272450286E+00  2.242950887127E+00  2.249586295965E+00
 -1.342500000000E-01  2.246214972857E+00  2.243893107918E+00  2.250530146396E+00
 -1.338750000000E-01  2.247157880012E+00  2.244835714893E+00  2.251474379099E+00
 -1.335000000000E-01  2.248101171952E+00  2.245778708250E+00  2.252418994271E+00
 -1.331250000000E-01  2.249044848746E+00  2.246722088051E+00  2.253363991969E+00
 -1.327500000000E-01  2.249988910526E+00  2.247665854426E+00  2.254309372322E+00
 -1.323750000000E-01  2.250933357498E+00  2.248610007571E+00  2.255255135524E+00
 -1.320000000000E-01  2.251878189726E+00  2.249554547550E+00  2.256201281635E+00
 -1.316250000000E-01  2.252823407346E+00  2.250499474491E+00  2.257147810781E+00
 -1.312500000000E-01  2.253769010560E+00  2.251444788593E+00  2.258094723158E+00
 -1.308750000000E-01  2.254714999435E+00  2.252390489917E+00  2.259042018826E+00
 -1.305000000000E-01  2.255661374175E+00  2.253336578661E+00  2.259989697979E+00
 -1.301250000000E-01  2.256608134846E+00  2.254283054887E+00  2.260937760677E+00
 -1.297500000000E-01  2.257555281651E+00  2.255229918793E+00  2.261886207116E+00
 -1.293750000000E-01  2.258502814724E+00  2.256177170509E+00  2.262835037422E+00
 -1.290000000000E-01  2.259450734133E+00  2.257124810096E+00  2.263784251655E+00
 -1.286250000000E-01  2.260399040081E+00  2.258072837754E+00  2.264733850010E+00
 -1.282500000000E-01  2.261347732634E+00  2.259021253542E+00  2.265683832546E+00
 -1.278750000000E-01  2.262296811996E+00  2.259970057660E+00  2.266634199460E+00
 -1.275000000000E-01  2.263246278301E+00  2.260919250239E+00  2.267584950879E+00
 -1.271250000000E-01  2.264196131616E+00  2.261868831338E+00  2.268536086861E+00
 -1.267500000000E-01  2.265146372145E+00  2.262818801157E+00  2.269487607603E+00
 -1.263750000000E-01  2.266097000023E+00  2.263769159826E+00  2.270439513232E+00
 -1.260000000000E-01  2.267048015384E+00  2.264719907476E+00  2.271391803876E+00
 -1.256250000000E-01  2.267999418364E+00  2.265671044235E+00  2.272344479662E+00
 -1.252500000000E-01  2.268951209029E+00  2.266622570166E+00  2.273297540650E+00
 -1.248750000000E-01  2.269903387583E+00  2.267574485468E+00  2.274250987034E+00
 -1.245000000000E-01  2.270855954162E+00  2.268526790270E+00  2.275204818944E+00
 -1.241250000000E-01  2.271808908900E+00  2.269479484703E+00  2.276159036507E+00
 -1.237500000000E-01  2.272762251932E+00  2.270432568897E+00  2.277113639850E+00
 -1.233750000000E-01  2.273715983393E+00  2.271386042982E+00  2.278068629100E+00
 -1.230000000000E-01  2.274670103420E+00  2.272339907089E+00  2.279024004387E+00
 -1.226250000000E-01  2.275624612147E+00  2.273294161347E+00  2.279979765837E+00
 -1.222500000000E-01  2.276579509709E+00  2.274248805888E+00  2.280935913578E+00
 -1.218750000000E-01  2.277534796242E+00  2.275203840842E+00  2.281892447738E+00
 -1.215000000000E-01  2.278490471880E+00  2.276159266338E+00  2.282849368445E+00
 -1.211250000000E-01  2.279446536760E+00  2.277115082507E+00  2.283806675826E+00
 -1.207500000000E-01  2.280402991085E+00  2.278071289549E+00  2.284764370079E+00
 -1.203750000000E-01  2.281359834922E+00  2.279027887525E+00  2.285722451261E+00
 -1.200000000000E-01  2.282317068407E+00  2.279984876566E+00  2.286680919502E+00
 -1.196250000000E-01  2.283274691674E+00  2.280942256802E+00  2.287639774928E+00
 -1.192500000000E-01  2.284232704859E+00  2.281900028362E+00  2.288599017669E+00
 -1.188750000000E-01  2.285191108166E+00  2.282858191448E+00  2.289558647920E+00
 -1.185000000000E-01  2.286149901662E+00  2.283816746121E+00  2.290518665740E+00
 -1.181250000000E-01  2.287109085483E+00  2.284775692510E+00  2.291479071258E+00
 -1.177500000000E-01  2.288068659833E+00  2.285735030816E+00  2.292439864671E+00
 -1.173750000000E-01  2.289028624777E+00  2.286694761100E+00  2.293401046037E+00
 -1.170000000000E-01  2.289988980522E+00  2.287654883562E+00  2.294362615554E+00
 -1.166250000000E-01  2.290949727133E+00  2.288615398263E+00  2.295324573281E+00
 -1.162500000000E-01  2.291910864815E+00  2.289576305404E+00  2.296286919414E+00
 -1.158750000000E-01  2.292872393635E+00  2.290537605045E+00  2.297249654014E+00
 -1.155000000000E-01  2.293834313797E+00  2.291499297387E+00  2.298212777276E+00
 -1.151250000000E-01  2.294796625368E+00  2.292461382491E+00  2.299176289260E+00
 -1.147500000000E-01  2.295759328552E+00  2.293423860557E+00  2.300140190164E+00
 -1.143750000000E-01  2.296722423416E+00  2.294386731647E+00  2.301104480046E+00
 -1.140000000000E-01  2.297685910166E+00  2.295349995961E+00  2.302069159104E+00
 -1.136250000000E-01  2.298649788935E+00  2.296313653629E+00  2.303034227466E+00
 -1.132500000000E-01  2.299614059861E+00  2.297277704782E+00  2.303999685260E+00
 -1.128750000000E-01  2.300578723010E+00  2.298242149483E+00  2.304965532545E+00
 -1.125000000000E-01  2.301543778587E+00  2.299206987930E+00  2.305931769519E+00
 -1.121250000000E-01  2.302509226728E+00  2.300172220256E+00  2.306898396310E+00
 -1.117500000000E-01  2.303475067568E+00  2.301137846590E+00  2.307865413047E+00
 -1.113750000000E-01  2.304441301243E+00  2.302103867064E+00  2.308832819857E+00
 -1.110000000000E-01  2.305407927889E+00  2.303070281809E+00  2.309800616869E+00
 -1.106250000000E-01  2.306374947573E+00  2.304037090887E+00  2.310768804143E+00
 -1.102500000000E-01  2.307342360500E+00  2.305004294498E+00  2.311737381876E+00
 -1.098750000000E-01  2.308310166806E+00  2.305971892773E+00  2.312706350196E+00
 -1.095000000000E-01  2.309278366626E+00  2.306939885843E+00  2.313675709232E+00
 -1.091250000000E-01  2.310246960098E+00  2.307908273838E+00  2.314645459112E+00
 -1.087500000000E-01  2.311215947424E+00  2.308877056961E+00  2.315615600034E+00
 -1.083750000000E-01  2.312185328674E+00  2.309846235271E+00  2.316586132058E+00
 -1.080000000000E-01  2.313155103982E+00  2.310815808901E+00  2.317557055311E+00
 -1.076250000000E-01  2.314125273485E+00  2.311785777982E+00  2.318528369923E+00
 -1.072500000000E-01  2.315095837318E+00  2.312756142645E+00  2.319500076022E+00
 -1.068750000000E-01  2.316066795618E+00  2.313726903021E+00  2.320472173737E+00
 -1.065000000000E-01  2.317038148590E+00  2.314698059310E+00  2.321444663265E+00
 -1.061250000000E-01  2.318009896301E+00  2.315669611575E+00  2.322417544666E+00
 -1.057500000000E-01  2.318982038888E+00  2.316641559947E+00  2.323390818069E+00
 -1.053750000000E-01  2.319954576554E+00  2.317613904627E+00  2.324364483671E+00
 -1.050000000000E-01  2.320927509368E+00  2.318586645676E+00  2.325338541532E+00
 -1.046250000000E-01  2.321900837535E+00  2.319559783295E+00  2.326312991851E+00
 -1.042500000000E-01  2.322874561122E+00  2.320533317547E+00  2.327287834685E+00
 -1.038750000000E-01  2.323848680333E+00  2.321507248631E+00  2.328263070235E+00
 -1.035000000000E-01  2.324823195238E+00  2.322481576611E+00  2.329238698558E+00
 -1.031250000000E-01  2.325798106039E+00  2.323456301687E+00  2.330214719854E+00
 -1.027500000000E-01  2.326773412806E+00  2.324431423921E+00  2.331191134182E+00
 -1.023750000000E-01  2.327749115743E+00  2.325406943513E+00  2.332167941739E+00
 -1.020000000000E-01  2.328725214987E+00  2.326382860596E+00  2.333145142656E+00
 -1.016250000000E-01  2.329701710604E+00  2.327359175232E+00  2.334122736990E+00
 -1.012500000000E-01  2.330678602801E+00  2.328335887621E+00  2.335100724942E+00
 -1.008750000000E-01  2.331655891714E+00  2.329312997895E+00  2.336079106639E+00
 -1.005000000000E-01  2.332633577479E+00  2.330290506186E+00  2.337057882211E+00
 -1.001250000000E-01  2.333611660163E+00  2.331268412556E+00  2.338037051717E+00
 -9.975000000000E-02  2.334590139973E+00  2.332246717206E+00  2.339016615355E+00
 -9.937500000000E-02  2.335569017044E+00  2.333225420268E+00  2.339996573256E+00
 -9.900000000000E-02  2.336548291513E+00  2.334204521873E+00  2.340976925547E+00
 -9.862500000000E-02  2.337527963516E+00  2.335184022153E+00  2.341957672358E+00
 -9.825000000000E-02  2.338508033191E+00  2.336163921240E+00  2.342938813818E+00
 -9.787500000000E-02  2.339488500673E+00  2.337144219266E+00  2.343920350056E+00
 -9.750000000000E-02  2.340469366100E+00  2.338124916362E+00  2.344902281201E+00
 -9.712500000000E-02  2.341450629607E+00  2.339106012660E+00  2.345884607382E+00
 -9.675000000000E-02  2.342432291401E+00  2.340087508361E+00  2.346867328799E+00
 -9.637500000000E-02  2.343414351549E+00  2.341069403529E+00  2.347850445510E+00
 -9.600000000000E-02  2.344396810188E+00  2.342051698294E+00  2.348833957645E+00
 -9.562500000000E-02  2.345379667454E+00  2.343034392789E+00  2.349817865334E+00
 -9.525000000000E-02  2.346362923553E+00  2.344017487215E+00  2.350802168775E+00
 -9.487500000000E-02  2.347346578553E+00  2.345000981635E+00  2.351786868027E+00
 -9.450000000000E-02  2.348330632591E+00  2.345984876180E+00  2.352771963221E+00
 -9.412500000000E-02  2.349315085872E+00  2.346969171052E+00  2.353757454554E+00
 -9.375000000000E-02  2.350299938464E+00  2.347953866313E+00  2.354743342088E+00
 -9.337500000000E-02  2.351285190574E+00  2.348938962166E+00  2.355729626020E+00
 -9.300000000000E-02  2.352270842267E+00  2.349924458672E+00  2.356716306411E+00
 -9.262500000000E-02  2.353256893752E+00  2.350910356033E+00  2.357703383460E+00
 -9.225000000000E-02  2.354243345095E+00  2.351896654313E+00  2.358690857226E+00
 -9.187500000000E-02  2.355230196502E+00  2.352883353711E+00  2.359678727908E+00
 -9.150000000000E-02  2.356217448041E+00  2.353870454292E+00  2.360666995567E+00
 -9.112500000000E-02  2.357205099919E+00  2.354857956256E+00  2.361655660402E+00
 -9.075000000000E-02  2.358193152272E+00  2.355845859736E+00  2.362644722542E+00
 -9.037500000000E-02  2.359181605236E+00  2.356834164865E+00  2.363634182116E+00
 -9.000000000000E-02  2.360170458950E+00  2.357822871774E+00  2.364624039254E+00
 -8.962500000000E-02  2.361159713481E+00  2.358811980526E+00  2.365614294017E+00
 -8.925000000000E-02  2.362149369035E+00  2.359801491322E+00  2.366604946603E+00
 -8.887500000000E-02  2.363139425749E+00  2.360791404297E+00  2.367595997142E+00
 -8.850000000000E-02  2.364129883760E+00  2.361781719580E+00  2.368587445764E+00
 -8.812500000000E-02  2.365120743205E+00  2.362772437306E+00  2.369579292599E+00
 -8.775000000000E-02  2.366112004222E+00  2.363763557606E+00  2.370571537775E+00
 -8.737500000000E-02  2.367103666947E+00  2.364755080613E+00  2.371564181424E+00
 -8.700000000000E-02  2.368095731518E+00  2.365747006459E+00  2.372557223674E+00
 -8.662500000000E-02  2.369088198141E+00  2.366739335346E+00  2.373550664725E+00
 -8.625000000000E-02  2.370081066883E+00  2.367732067337E+00  2.374544504637E+00
 -8.587500000000E-02  2.371074337883E+00  2.368725202564E+00  2.375538743541E+00
 -8.550000000000E-02  2.372068011277E+00  2.369718741161E+00  2.376533381565E+00
 -8.512500000000E-02  2.373062087272E+00  2.370712683329E+00  2.377528418909E+00
 -8.475000000000E-02  2.374056565936E+00  2.371707029131E+00  2.378523855634E+00
 -8.437500000000E-02  2.375051447405E+00  2.372701778699E+00  2.379519691870E+00
 -8.400000000000E-02  2.376046731887E+00  2.373696932237E+00  2.380515927815E+00
 -8.362500000000E-02  2.377042419450E+00  2.374692489806E+00  2.381512563531E+00
 -8.325000000000E-02  2.378038510301E+00  2.375688451610E+00  2.382509599217E+00
 -8.287500000000E-02  2.379035004506E+00  2.376684817711E+00  2.383507034934E+00
 -8.250000000000E-02  2.380031902274E+00  2.377681588312E+00  2.384504870880E+00
 -8.212500000000E-02  2.381029203741E+00  2.378678763544E+00  2.385503107186E+00
 -8.175000000000E-02  2.382026908975E+00  2.379676343473E+00  2.386501743913E+00
 -8.137500000000E-02  2.383025018184E+00  2.380674328299E+00  2.387500781260E+00
 -8.100000000000E-02  2.384023531505E+00  2.381672718155E+00  2.388500219357E+00
 -8.062500000000E-02  2.385022449074E+00  2.382671513175E+00  2.389500058334E+00
 -8.025000000000E-02  2.386021770961E+00  2.383670713422E+00  2.390500298253E+00
 -7.987500000000E-02  2.387021497372E+00  2.384670319098E+00  2.391500939312E+00
 -7.950000000000E-02  2.388021628445E+00  2.385670330335E+00  2.392501981641E+00
 -7.912500000000E-02  2.389022164317E+00  2.386670747268E+00  2.393503425372E+00
 -7.875000000000E-02  2.390023105125E+00  2.387671570028E+00  2.394505270635E+00
 -7.837500000000E-02  2.391024451009E+00  2.388672798749E+00  2.395507517559E+00
 -7.800000000000E-02  2.392026202104E+00  2.389674433564E+00  2.396510166274E+00
 -7.762500000000E-02  2.393028358548E+00  2.390676474605E+00  2.397513216912E+00
 -7.725000000000E-02  2.394030920550E+00  2.391678922076E+00  2.398516669672E+00
 -7.687500000000E-02  2.395033888176E+00  2.392681776039E+00  2.399520524615E+00
 -7.650000000000E-02  2.396037261565E+00  2.393685036628E+00  2.400524781871E+00
 -7.612500000000E-02  2.397041040855E+00  2.394688703976E+00  2.401529441571E+00
 -7.575000000000E-02  2.398045226252E+00  2.395692778286E+00  2.402534503914E+00
 -7.537500000000E-02  2.399049817824E+00  2.396697259621E+00  2.403539968962E+00
 -7.500000000000E-02  2.400054815780E+00  2.397702148184E+00  2.404545836914E+00
 -7.462500000000E-02  2.401060220187E+00  2.398707444038E+00  2.405552107831E+00
 -7.425000000000E-02  2.402066031252E+00  2.399713147386E+00  2.406558781914E+00
 -7.387500000000E-02  2.403072249045E+00  2.400719258292E+00  2.407565859223E+00
 -7.350000000000E-02  2.404078873771E+00  2.401725776959E+00  2.408573339959E+00
 -7.312500000000E-02  2.405085905501E+00  2.402732703451E+00  2.409581224182E+00
 -7.275000000000E-02  2.406093344440E+00  2.403740037969E+00  2.410589512093E+00
 -7.237500000000E-02  2.407101190727E+00  2.404747780649E+00  2.411598203822E+00
 -7.200000000000E-02  2.408109444500E+00  2.405755931622E+00  2.412607299500E+00
 -7.162500000000E-02  2.409118105897E+00  2.406764491023E+00  2.413616799258E+00
 -7.125000000000E-02  2.410127174986E+00  2.407773458914E+00  2.414626703156E+00
 -7.087500000000E-02  2.411136651975E+00  2.408782835500E+00  2.415637011395E+00
 -7.050000000000E-02  2.412146537002E+00  2.409792620913E+00  2.416647724106E+00
 -7.012500000000E-02  2.413156830204E+00  2.410802815287E+00  2.417658841419E+00
 -6.975000000000E-02  2.414167531720E+00  2.411813418755E+00  2.418670363465E+00
 -6.937500000000E-02  2.415178641687E+00  2.412824431452E+00  2.419682290375E+00
 -6.900000000000E-02  2.416190160315E+00  2.413835853580E+00  2.420694622350E+00
 -6.862500000000E-02  2.417202087670E+00  2.414847685202E+00  2.421707359450E+00
 -6.825000000000E-02  2.418214423891E+00  2.415859926453E+00  2.422720501807E+00
 -6.787500000000E-02  2.419227169117E+00  2.416872577467E+00  2.423734049551E+00
 -6.750000000000E-02  2.420240323555E+00  2.417885638446E+00  2.424748002882E+00
 -6.712500000000E-02  2.421253887273E+00  2.418899109454E+00  2.425762361863E+00
 -6.675000000000E-02  2.422267860410E+00  2.419912990625E+00  2.426777126624E+00
 -6.637500000000E-02  2.423282243173E+00  2.420927282162E+00  2.427792297365E+00
 -6.600000000000E-02  2.424297035632E+00  2.421941984130E+00  2.428807874148E+00
 -6.562500000000E-02  2.425312237994E+00  2.422957096732E+00  2.429823857174E+00
 -6.525000000000E-02  2.426327850397E+00  2.423972620102E+00  2.430840246574E+00
 -6.487500000000E-02  2.427343872910E+00  2.424988554303E+00  2.431857042408E+00
 -6.450000000000E-02  2.428360305741E+00  2.426004899539E+00  2.432874244878E+00
 -6.412500000000E-02  2.429377149028E+00  2.427021655945E+00  2.433891854116E+00
 -6.375000000000E-02  2.430394402841E+00  2.428038823583E+00  2.434909870181E+00
 -6.337500000000E-02  2.431412067386E+00  2.429056402658E+00  2.435928293275E+00
 -6.300000000000E-02  2.432430142803E+00  2.430074393303E+00  2.436947123530E+00
 -6.262500000000E-02  2.433448629229E+00  2.431092795653E+00  2.437966361076E+00
 -6.225000000000E-02  2.434467526804E+00  2.432111609842E+00  2.438986006045E+00
 -6.187500000000E-02  2.435486835665E+00  2.433130836003E+00  2.440006058567E+00
 -6.150000000000E-02  2.436506555952E+00  2.434150474270E+00  2.441026518775E+00
 -6.112500000000E-02  2.437526687802E+00  2.435170524777E+00  2.442047386799E+00
 -6.075000000000E-02  2.438547231354E+00  2.436190987659E+00  2.443068662770E+00
 -6.037500000000E-02  2.439568186817E+00  2.437211863119E+00  2.444090346890E+00
 -6.000000000000E-02  2.440589554259E+00  2.438233151221E+00  2.445112439221E+00
 -5.962500000000E-02  2.441611333819E+00  2.439254852100E+00  2.446134939893E+00
 -5.925000000000E-02  2.442633525704E+00  2.440276965960E+00  2.447157849108E+00
 -5.887500000000E-02  2.443656129985E+00  2.441299492864E+00  2.448181166927E+00
 -5.850000000000E-02  2.444679146869E+00  2.442322433017E+00  2.449204893552E+00
 -5.812500000000E-02  2.445702576426E+00  2.443345786483E+00  2.450229029044E+00
 -5.775000000000E-02  2.446726418863E+00  2.444369553467E+00  2.451253573605E+00
 -5.737500000000E-02  2.447750674249E+00  2.445393734031E+00  2.452278527295E+00
 -5.700000000000E-02  2.448775342794E+00  2.446418328382E+00  2.453303890317E+00
 -5.662500000000E-02  2.449800424635E+00  2.447443336652E+00  2.454329662803E+00
 -5.625000000000E-02  2.450825919842E+00  2.448468758907E+00  2.455355844812E+00
 -5.587500000000E-02  2.451851828623E+00  2.449494595350E+00  2.456382436548E+00
 -5.550000000000E-02  2.452878151117E+00  2.450520846116E+00  2.457409438142E+00
 -5.512500000000E-02  2.453904887463E+00  2.451547511339E+00  2.458436849725E+00
 -5.475000000000E-02  2.454932037799E+00  2.452574591154E+00  2.459464671429E+00
 -5.437500000000E-02  2.455959602265E+00  2.453602085695E+00  2.460492903385E+00
 -5.400000000000E-02  2.456987581000E+00  2.454629995096E+00  2.461521545726E+00
 -5.362500000000E-02  2.458015974141E+00  2.455658319493E+00  2.462550598582E+00
 -5.325000000000E-02  2.459044781829E+00  2.456687059018E+00  2.463580062087E+00
 -5.287500000000E-02  2.460074004201E+00  2.457716213808E+00  2.464609936370E+00
 -5.250000000000E-02  2.461103641468E+00  2.458745784065E+00  2.465640221635E+00
 -5.212500000000E-02  2.462133693697E+00  2.459775769856E+00  2.466670917943E+00
 -5.175000000000E-02  2.463164161028E+00  2.460806171314E+00  2.467702025426E+00
 -5.137500000000E-02  2.464195043670E+00  2.461836988645E+00  2.468733544285E+00
 -5.100000000000E-02  2.465226341692E+00  2.462868221912E+00  2.469765474583E+00
 -5.062500000000E-02  2.466258055302E+00  2.463899871320E+00  2.470797816521E+00
 -5.025000000000E-02  2.467290184570E+00  2.464931936934E+00  2.471830570161E+00
 -4.987500000000E-02  2.468322729705E+00  2.465964418959E+00  2.472863735705E+00
 -4.950000000000E-02  2.469355690847E+00  2.466997317529E+00  2.473897313285E+00
 -4.912500000000E-02  2.470389068063E+00  2.468030632710E+00  2.474931302963E+00
 -4.875000000000E-02  2.471422861563E+00  2.469064364705E+00  2.475965704941E+00
 -4.837500000000E-02  2.472457071487E+00  2.470098513650E+00  2.477000519352E+00
 -4.800000000000E-02  2.473491697974E+00  2.471133079679E+00  2.478035746326E+00
 -4.762500000000E-02  2.474526741162E+00  2.472168062927E+00  2.479071385996E+00
 -4.725000000000E-02  2.475562201191E+00  2.473203463530E+00  2.480107438495E+00
 -4.687500000000E-02  2.476598078200E+00  2.474239281621E+00  2.481143903953E+00
 -4.650000000000E-02  2.477634372328E+00  2.475275517337E+00  2.482180782504E+00
 -4.612500000000E-02  2.478671083716E+00  2.476312170811E+00  2.483218074279E+00
 -4.575000000000E-02  2.479708212500E+00  2.477349242178E+00  2.484255779411E+00
 -4.537500000000E-02  2.480745758893E+00  2.478386731645E+00  2.485293898102E+00
 -4.500000000000E-02  2.481783722961E+00  2.479424639275E+00  2.486332430414E+00
 -4.462500000000E-02  2.482822104846E+00  2.480462965203E+00  2.487371376479E+00
 -4.425000000000E-02  2.483860904756E+00  2.481501709635E+00  2.488410736500E+00
 -4.387500000000E-02  2.484900122760E+00  2.482540872636E+00  2.489450510538E+00
 -4.350000000000E-02  2.485939759068E+00  2.483580454411E+00  2.490490698796E+00
 -4.312500000000E-02  2.486979813750E+00  2.484620455024E+00  2.491531301337E+00
 -4.275000000000E-02  2.488020287014E+00  2.485660874682E+00  2.492572318362E+00
 -4.237500000000E-02  2.489061179001E+00  2.486701713519E+00  2.493613750005E+00
 -4.200000000000E-02  2.490102489780E+00  2.487742971600E+00  2.494655596326E+00
 -4.162500000000E-02  2.491144219559E+00  2.488784649130E+00  2.495697857530E+00
 -4.125000000000E-02  2.492186368480E+00  2.489826746245E+00  2.496740533748E+00
 -4.087500000000E-02  2.493228936681E+00  2.490869263081E+00  2.497783625112E+00
 -4.050000000000E-02  2.494271924302E+00  2.491912199771E+00  2.498827131756E+00
 -4.012500000000E-02  2.495315331482E+00  2.492955556452E+00  2.499871053812E+00
 -3.975000000000E-02  2.496359158361E+00  2.493999333259E+00  2.500915391411E+00
 -3.937500000000E-02  2.497403405078E+00  2.495043530326E+00  2.501960144688E+00
 -3.900000000000E-02  2.498448071774E+00  2.496088147791E+00  2.503005313773E+00
 -3.862500000000E-02  2.499493158658E+00  2.497133185857E+00  2.504050898871E+00
 -3.825000000000E-02  2.500538665800E+00  2.498178644591E+00  2.505096900043E+00
 -3.787500000000E-02  2.501584593338E+00  2.499224524127E+00  2.506143317422E+00
 -3.750000000000E-02  2.502630941484E+00  2.500270824671E+00  2.507190151210E+00
 -3.712500000000E-02  2.503677710307E+00  2.501317546289E+00  2.508237401472E+00
 -3.675000000000E-02  2.504724900016E+00  2.502364689186E+00  2.509285068408E+00
 -3.637500000000E-02  2.505772510680E+00  2.503412253428E+00  2.510333152082E+00
 -3.600000000000E-02  2.506820542511E+00  2.504460239220E+00  2.511381652696E+00
 -3.562500000000E-02  2.507868995649E+00  2.505508646698E+00  2.512430570385E+00
 -3.525000000000E-02  2.508917870161E+00  2.506557475926E+00  2.513479905208E+00
 -3.487500000000E-02  2.509967166259E+00  2.507606727112E+00  2.514529657371E+00
 -3.450000000000E-02  2.511016884082E+00  2.508656400391E+00  2.515579827006E+00
 -3.412500000000E-02  2.512067023770E+00  2.509706495897E+00  2.516630414245E+00
 -3.375000000000E-02  2.513117585464E+00  2.510757013768E+00  2.517681419221E+00
 -3.337500000000E-02  2.514168569303E+00  2.511807954138E+00  2.518732842068E+00
 -3.300000000000E-02  2.515219975426E+00  2.512859317144E+00  2.519784682918E+00
 -3.262500000000E-02  2.516271803975E+00  2.513911102920E+00  2.520836941905E+00
 -3.225000000000E-02  2.517324055088E+00  2.514963311603E+00  2.521889619160E+00
 -3.187500000000E-02  2.518376728977E+00  2.516015943400E+00  2.522942714888E+00
 -3.150000000000E-02  2.519429825710E+00  2.517068998374E+00  2.523996229150E+00
 -3.112500000000E-02  2.520483345428E+00  2.518122476663E+00  2.525050162081E+00
 -3.075000000000E-02  2.521537288342E+00  2.519176378472E+00  2.526104513883E+00
 -3.037500000000E-02  2.522591654520E+00  2.520230703867E+00  2.527159284619E+00
 -3.000000000000E-02  2.523646444174E+00  2.521285453054E+00  2.528214474493E+00
 -2.962500000000E-02  2.524701657373E+00  2.522340626099E+00  2.529270083567E+00
 -2.925000000000E-02  2.525757294328E+00  2.523396223208E+00  2.530326112045E+00
 -2.887500000000E-02  2.526813355178E+00  2.524452244517E+00  2.531382560059E+00
 -2.850000000000E-02  2.527869840064E+00  2.525508690162E+00  2.532439427744E+00
 -2.812500000000E-02  2.528926749127E+00  2.526565560279E+00  2.533496715232E+00
 -2.775000000000E-02  2.529984082435E+00  2.527622854933E+00  2.534554422586E+00
 -2.737500000000E-02  2.531041840199E+00  2.528680574332E+00  2.535612550009E+00
 -2.700000000000E-02  2.532100022560E+00  2.529738718610E+00  2.536671097636E+00
 -2.662500000000E-02  2.533158629729E+00  2.530797287976E+00  2.537730065669E+00
 -2.625000000000E-02  2.534217661775E+00  2.531856282493E+00  2.538789454172E+00
 -2.587500000000E-02  2.535277118839E+00  2.532915702300E+00  2.539849263277E+00
 -2.550000000000E-02  2.536337001060E+00  2.533975547530E+00  2.540909493119E+00
 -2.512500000000E-02  2.537397308650E+00  2.535035818393E+00  2.541970143900E+00
 -2.475000000000E-02  2.538458041678E+00  2.536096514952E+00  2.543031215684E+00
 -2.437500000000E-02  2.539519200285E+00  2.537157637344E+00  2.544092708605E+00
 -2.400000000000E-02  2.540580784682E+00  2.538219185777E+00  2.545154622866E+00
 -2.362500000000E-02  2.541642794938E+00  2.539281160315E+00  2.546216958529E+00
 -2.325000000000E-02  2.542705231264E+00  2.540343561166E+00  2.547279715800E+00
 -2.287500000000E-02  2.543768093802E+00  2.541406388466E+00  2.548342894812E+00
 -2.250000000000E-02  2.544831382691E+00  2.542469642352E+00  2.549406495697E+00
 -2.212500000000E-02  2.545895098002E+00  2.543533322888E+00  2.550470518520E+00
 -2.175000000000E-02  2.546959239945E+00  2.544597430283E+00  2.551534963484E+00
 -2.137500000000E-02  2.548023808660E+00  2.545661964672E+00  2.552599830722E+00
 -2.100000000000E-02  2.549088804289E+00  2.546726926192E+00  2.553665120369E+00
 -2.062500000000E-02  2.550154226972E+00  2.547792314979E+00  2.554730832558E+00
 -2.025000000000E-02  2.551220076850E+00  2.548858131171E+00  2.555796967422E+00
 -1.987500000000E-02  2.552286354133E+00  2.549924374973E+00  2.556863525167E+00
 -1.950000000000E-02  2.553353058892E+00  2.550991046452E+00  2.557930505854E+00
 -1.912500000000E-02  2.554420191267E+00  2.552058145745E+00  2.558997909618E+00
 -1.875000000000E-02  2.555487751470E+00  2.553125673059E+00  2.560065736663E+00
 -1.837500000000E-02  2.556555739571E+00  2.554193628459E+00  2.561133987052E+00
 -1.800000000000E-02  2.557624155780E+00  2.555262012153E+00  2.562202660989E+00
 -1.762500000000E-02  2.558693000169E+00  2.556330824208E+00  2.563271758539E+00
 -1.725000000000E-02  2.559762272948E+00  2.557400064829E+00  2.564341279904E+00
 -1.687500000000E-02  2.560831974187E+00  2.558469734084E+00  2.565411225149E+00
 -1.650000000000E-02  2.561902104098E+00  2.559539832179E+00  2.566481594477E+00
 -1.612500000000E-02  2.562972662822E+00  2.560610359252E+00  2.567552388024E+00
 -1.575000000000E-02  2.564043650499E+00  2.561681315439E+00  2.568623605921E+00
 -1.537500000000E-02  2.565115067270E+00  2.562752700876E+00  2.569695248305E+00
 -1.500000000000E-02  2.566186913276E+00  2.563824515702E+00  2.570767315308E+00
 -1.462500000000E-02  2.567259188659E+00  2.564896760052E+00  2.571839807064E+00
 -1.425000000000E-02  2.568331893558E+00  2.565969434064E+00  2.572912723708E+00
 -1.387500000000E-02  2.569405028114E+00  2.567042537874E+00  2.573986065374E+00
 -1.350000000000E-02  2.570478592540E+00  2.568116071690E+00  2.575059832266E+00
 -1.312500000000E-02  2.571552586906E+00  2.569190035578E+00  2.576134024447E+00
 -1.275000000000E-02  2.572627011352E+00  2.570264429676E+00  2.577208642052E+00
 -1.237500000000E-02  2.573701866090E+00  2.571339254190E+00  2.578283685285E+00
 -1.200000000000E-02  2.574777151190E+00  2.572414509187E+00  2.579359154210E+00
 -1.162500000000E-02  2.575852866864E+00  2.573490194875E+00  2.580435049032E+00
 -1.125000000000E-02  2.576929013254E+00  2.574566311391E+00  2.581511369885E+00
 -1.087500000000E-02  2.578005590429E+00  2.575642858801E+00  2.582588116832E+00
 -1.050000000000E-02  2.579082598601E+00  2.576719837313E+00  2.583665290079E+00
 -1.012500000000E-02  2.580160037911E+00  2.577797247064E+00  2.584742889759E+00
 -9.750000000000E-03  2.581237908501E+00  2.578875088191E+00  2.585820916007E+00
 -9.375000000000E-03  2.582316210511E+00  2.579953360832E+00  2.586899368957E+00
 -9.000000000000E-03  2.583394944083E+00  2.581032065123E+00  2.587978248744E+00
 -8.625000000000E-03  2.584474109358E+00  2.582111201202E+00  2.589057555501E+00
 -8.250000000000E-03  2.585553706476E+00  2.583190769206E+00  2.590137289363E+00
 -7.875000000000E-03  2.586633735580E+00  2.584270769273E+00  2.591217450465E+00
 -7.500000000000E-03  2.587714196881E+00  2.585351201609E+00  2.592298039012E+00
 -7.125000000000E-03  2.588795090449E+00  2.586432066283E+00  2.593379055066E+00
 -6.750000000000E-03  2.589876416497E+00  2.587513363501E+00  2.594460498834E+00
 -6.375000000000E-03  2.590958175095E+00  2.588595093331E+00  2.595542370380E+00
 -6.000000000000E-03  2.592040366455E+00  2.589677255981E+00  2.596624669907E+00
 -5.625000000000E-03  2.593122990648E+00  2.590759851516E+00  2.597707397481E+00
 -5.250000000000E-03  2.594206047885E+00  2.591842880147E+00  2.598790553306E+00
 -4.875000000000E-03  2.595289538309E+00  2.592926342009E+00  2.599874137517E+00
 -4.500000000000E-03  2.596373462060E+00  2.594010237240E+00  2.600958150249E+00
 -4.125000000000E-03  2.597457819280E+00  2.595094565979E+00  2.602042591636E+00
 -3.750000000000E-03  2.598542610110E+00  2.596179328361E+00  2.603127461813E+00
 -3.375000000000E-03  2.599627834692E+00  2.597264524526E+00  2.604212760914E+00
 -3.000000000000E-03  2.600713493166E+00  2.598350154610E+00  2.605298489074E+00
 -2.625000000000E-03  2.601799585676E+00  2.599436218751E+00  2.606384646428E+00
 -2.250000000000E-03  2.602886112361E+00  2.600522717086E+00  2.607471233110E+00
 -1.875000000000E-03  2.603973073435E+00  2.601609649824E+00  2.608558249327E+00
 -1.500000000000E-03  2.605060468967E+00  2.602697017033E+00  2.609645695141E+00
 -1.125000000000E-03  2.606148299100E+00  2.603784818848E+00  2.610733570687E+00
 -7.500000000000E-04  2.607236564046E+00  2.604873055480E+00  2.611821876173E+00
 -3.750000000000E-04  2.608325263946E+00  2.605961727066E+00  2.612910611731E+00
  0.000000000000E+00  2.609414398872E+00  2.607050833672E+00  2.613999777426E+00
  3.750000000000E-04  2.610503969035E+00  2.608140375507E+00  2.615089375548E+00
  7.500000000000E-04  2.611593974578E+00  2.609230352710E+00  2.616179408315E+00
  1.125000000000E-03  2.612684415641E+00  2.610320765417E+00  2.617269875865E+00
  1.500000000000E-03  2.613775292368E+00  2.611411613767E+00  2.618360778336E+00
  1.875000000000E-03  2.614866604898E+00  2.612502897898E+00  2.619452115865E+00
  2.250000000000E-03  2.615958353374E+00  2.613594617947E+00  2.620543888589E+00
  2.625000000000E-03  2.617050537938E+00  2.614686774052E+00  2.621636096646E+00
  3.000000000000E-03  2.618143158731E+00  2.615779366352E+00  2.622728740173E+00
  3.375000000000E-03  2.619236215895E+00  2.616872394983E+00  2.623821819308E+00
  3.750000000000E-03  2.620329709642E+00  2.617965860156E+00  2.624915334260E+00
  4.125000000000E-03  2.621423640045E+00  2.619059761937E+00  2.626009285094E+00
  4.500000000000E-03  2.622518007314E+00  2.620154100535E+00  2.627103672021E+00
  4.875000000000E-03  2.623612811521E+00  2.621248876017E+00  2.628198495105E+00
  5.250000000000E-03  2.624708052880E+00  2.622344088592E+00  2.629293754555E+00
  5.625000000000E-03  2.625803731531E+00  2.623439738399E+00  2.630389450511E+00
  6.000000000000E-03  2.626899847545E+00  2.624535825503E+00  2.631485583037E+00
  6.375000000000E-03  2.627996401135E+00  2.625632350116E+00  2.632582152343E+00
  6.750000000000E-03  2.629093392444E+00  2.626729312374E+00  2.633679158566E+00
  7.125000000000E-03  2.630190821613E+00  2.627826712416E+00  2.634776601844E+00
  7.500000000000E-03  2.631288688783E+00  2.628924550379E+00  2.635874482316E+00
  7.875000000000E-03  2.632386994097E+00  2.630022826404E+00  2.636972800118E+00
  8.250000000000E-03  2.633485737769E+00  2.631121540697E+00  2.638071555460E+00
  8.625000000000E-03  2.634584919867E+00  2.632220693328E+00  2.639170748408E+00
  9.000000000000E-03  2.635684540536E+00  2.633320284433E+00  2.640270379100E+00
  9.375000000000E-03  2.636784599986E+00  2.634420314224E+00  2.641370447746E+00
  9.750000000000E-03  2.637885098291E+00  2.635520782765E+00  2.642470954411E+00
  1.012500000000E-02  2.638986035662E+00  2.636621690268E+00  2.643571899306E+00
  1.050000000000E-02  2.640087412241E+00  2.637723036871E+00  2.644673282567E+00
  1.087500000000E-02  2.641189228100E+00  2.638824822640E+00  2.645775104263E+00
  1.125000000000E-02  2.642291483452E+00  2.639927047785E+00  2.646877364601E+00
  1.162500000000E-02  2.643394178438E+00  2.641029712446E+00  2.647980063720E+00
  1.200000000000E-02  2.644497313201E+00  2.642132816759E+00  2.649083201758E+00
  1.237500000000E-02  2.645600887883E+00  2.643236360865E+00  2.650186778853E+00
  1.275000000000E-02  2.646704902626E+00  2.644340344901E+00  2.651290795143E+00
  1.312500000000E-02  2.647809357571E+00  2.645444769005E+00  2.652395250766E+00
  1.350000000000E-02  2.648914252862E+00  2.646549633317E+00  2.653500145860E+00
  1.387500000000E-02  2.650019588711E+00  2.647654938046E+00  2.654605480636E+00
  1.425000000000E-02  2.651125365190E+00  2.648760683260E+00  2.655711255158E+00
  1.462500000000E-02  2.652231582440E+00  2.649866869097E+00  2.656817469567E+00
  1.500000000000E-02  2.653338240675E+00  2.650973495767E+00  2.657924124071E+00
  1.537500000000E-02  2.654445340037E+00  2.652080563409E+00  2.659031218808E+00
  1.575000000000E-02  2.655552880597E+00  2.653188072090E+00  2.660138753846E+00
  1.612500000000E-02  2.656660862569E+00  2.654296022020E+00  2.661246729394E+00
  1.650000000000E-02  2.657769286094E+00  2.655404413338E+00  2.662355145590E+00
  1.687500000000E-02  2.658878151315E+00  2.656513246183E+00  2.663464002573E+00
  1.725000000000E-02  2.659987458375E+00  2.657622520694E+00  2.664573300481E+00
  1.762500000000E-02  2.661097207415E+00  2.658732237009E+00  2.665683039452E+00
  1.800000000000E-02  2.662207398579E+00  2.659842395267E+00  2.666793219626E+00
  1.837500000000E-02  2.663318032007E+00  2.660952995607E+00  2.667903841139E+00
  1.875000000000E-02  2.664429107842E+00  2.662064038168E+00  2.669014904131E+00
  1.912500000000E-02  2.665540626299E+00  2.663175523160E+00  2.670126408812E+00
  1.950000000000E-02  2.666652587448E+00  2.664287450651E+00  2.671238355248E+00
  1.987500000000E-02  2.667764991503E+00  2.665399820851E+00  2.672350743650E+00
  2.025000000000E-02  2.668877838534E+00  2.666512633828E+00  2.673463574084E+00
  2.062500000000E-02  2.669991128756E+00  2.667625889791E+00  2.674576846761E+00
  2.100000000000E-02  2.671104862311E+00  2.668739588881E+00  2.675690561819E+00
  2.137500000000E-02  2.672219039270E+00  2.669853731165E+00  2.676804719325E+00
  2.175000000000E-02  2.673333659847E+00  2.670968316852E+00  2.677919319490E+00
  2.212500000000E-02  2.674448724184E+00  2.672083346083E+00  2.679034362452E+00
  2.250000000000E-02  2.675564232424E+00  2.673198818997E+00  2.680149848350E+00
  2.287500000000E-02  2.676680184709E+00  2.674314735732E+00  2.681265777322E+00
  2.325000000000E-02  2.677796581254E+00  2.675431096499E+00  2.682382149579E+00
  2.362500000000E-02  2.678913422128E+00  2.676547901366E+00  2.683498965187E+00
  2.400000000000E-02  2.680030707476E+00  2.677665150472E+00  2.684616224286E+00
  2.437500000000E-02  2.681148437510E+00  2.678782844028E+00  2.685733927087E+00
  2.475000000000E-02  2.682266612301E+00  2.679900982101E+00  2.686852073655E+00
  2.512500000000E-02  2.683385232065E+00  2.681019564903E+00  2.687970664202E+00
  2.550000000000E-02  2.684504296871E+00  2.682138592501E+00  2.689089698795E+00
  2.587500000000E-02  2.685623806935E+00  2.683258065106E+00  2.690209177644E+00
  2.625000000000E-02  2.686743762398E+00  2.684377982857E+00  2.691329100888E+00
  2.662500000000E-02  2.687864163403E+00  2.685498345894E+00  2.692449468667E+00
  2.700000000000E-02  2.688985010093E+00  2.686619154355E+00  2.693570281118E+00
  2.737500000000E-02  2.690106302611E+00  2.687740408382E+00  2.694691538382E+00
  2.775000000000E-02  2.691228041099E+00  2.688862108112E+00  2.695813240596E+00
  2.812500000000E-02  2.692350225699E+00  2.689984253686E+00  2.696935387901E+00
  2.850000000000E-02  2.693472856555E+00  2.691106845242E+00  2.698057980434E+00
  2.887500000000E-02  2.694595933881E+00  2.692229882993E+00  2.699181018408E+00
  2.925000000000E-02  2.695719457747E+00  2.693353367005E+00  2.700304501888E+00
  2.962500000000E-02  2.696843428297E+00  2.694477297418E+00  2.701428431015E+00
  3.000000000000E-02  2.697967845746E+00  2.695601674445E+00  2.702552805999E+00
  3.037500000000E-02  2.699092710234E+00  2.696726498223E+00  2.703677626979E+00
  3.075000000000E-02  2.700218021835E+00  2.697851768822E+00  2.704802894023E+00
  3.112500000000E-02  2.701343780762E+00  2.698977486452E+00  2.705928607342E+00
  3.150000000000E-02  2.702469987158E+00  2.700103651253E+00  2.707054767074E+00
  3.187500000000E-02  2.703596641166E+00  2.701230263365E+00  2.708181373359E+00
  3.225000000000E-02  2.704723742928E+00  2.702357322928E+00  2.709308426337E+00
  3.262500000000E-02  2.705851292588E+00  2.703484830081E+00  2.710435926146E+00
  3.300000000000E-02  2.706979290360E+00  2.704612785035E+00  2.711563872998E+00
  3.337500000000E-02  2.708107736315E+00  2.705741187860E+00  2.712692266960E+00
  3.375000000000E-02  2.709236630597E+00  2.706870038694E+00  2.713821108172E+00
  3.412500000000E-02  2.710365973419E+00  2.707999337749E+00  2.714950396844E+00
  3.450000000000E-02  2.711495764853E+00  2.709129085094E+00  2.716080133045E+00
  3.487500000000E-02  2.712626005113E+00  2.710259280939E+00  2.717210316985E+00
  3.525000000000E-02  2.713756694344E+00  2.711389925425E+00  2.718340948805E+00
  3.562500000000E-02  2.714887832614E+00  2.712521018621E+00  2.719472028571E+00
  3.600000000000E-02  2.716019420140E+00  2.713652560736E+00  2.720603556495E+00
  3.637500000000E-02  2.717151457065E+00  2.714784551913E+00  2.721735532716E+00
  3.675000000000E-02  2.718283943531E+00  2.715916992290E+00  2.722867957375E+00
  3.712500000000E-02  2.719416879681E+00  2.717049882008E+00  2.724000830610E+00
  3.750000000000E-02  2.720550265658E+00  2.718183221206E+00  2.725134152561E+00
  3.787500000000E-02  2.721684101678E+00  2.719317010097E+00  2.726267923440E+00
  3.825000000000E-02  2.722818387811E+00  2.720451248749E+00  2.727402143314E+00
  3.862500000000E-02  2.723953124201E+00  2.721585937302E+00  2.728536812323E+00
  3.900000000000E-02  2.725088311062E+00  2.722721075967E+00  2.729671930679E+00
  3.937500000000E-02  2.726223948537E+00  2.723856664886E+00  2.730807498521E+00
  3.975000000000E-02  2.727360036699E+00  2.724992704126E+00  2.731943515918E+00
  4.012500000000E-02  2.728496575761E+00  2.726129193899E+00  2.733079983080E+00
  4.050000000000E-02  2.729633565867E+00  2.727266134346E+00  2.734216900147E+00
  4.087500000000E-02  2.730771007159E+00  2.728403525607E+00  2.735354267260E+00
  4.125000000000E-02  2.731908899782E+00  2.729541367822E+00  2.736492084558E+00
  4.162500000000E-02  2.733047243879E+00  2.730679661131E+00  2.737630352181E+00
  4.200000000000E-02  2.734186039591E+00  2.731818405675E+00  2.738769070269E+00
  4.237500000000E-02  2.735325287064E+00  2.732957601594E+00  2.739908238962E+00
  4.275000000000E-02  2.736464986511E+00  2.734097249101E+00  2.741047858471E+00
  4.312500000000E-02  2.737605138004E+00  2.735237348263E+00  2.742187928865E+00
  4.350000000000E-02  2.738745741686E+00  2.736377899222E+00  2.743328450283E+00
  4.387500000000E-02  2.739886797773E+00  2.737518902189E+00  2.744469422938E+00
  4.425000000000E-02  2.741028306408E+00  2.738660357305E+00  2.745610846969E+00
  4.462500000000E-02  2.742170267662E+00  2.739802264638E+00  2.746752722444E+00
  4.500000000000E-02  2.743312681750E+00  2.740944624402E+00  2.747895049576E+00
  4.537500000000E-02  2.744455548816E+00  2.742087436736E+00  2.749037828505E+00
  4.575000000000E-02  2.745598869003E+00  2.743230701781E+00  2.750181059370E+00
  4.612500000000E-02  2.746742642454E+00  2.744374419678E+00  2.751324742312E+00
  4.650000000000E-02  2.747886869313E+00  2.745518590567E+00  2.752468877471E+00
  4.687500000000E-02  2.749031549794E+00  2.746663214661E+00  2.753613465059E+00
  4.725000000000E-02  2.750176683970E+00  2.747808292029E+00  2.754758505145E+00
  4.762500000000E-02  2.751322271984E+00  2.748953822811E+00  2.755903997867E+00
  4.800000000000E-02  2.752468314051E+00  2.750099807219E+00  2.757049943440E+00
  4.837500000000E-02  2.753614810315E+00  2.751246245395E+00  2.758196342003E+00
  4.875000000000E-02  2.754761760846E+00  2.752393137407E+00  2.759343193623E+00
  4.912500000000E-02  2.755909165861E+00  2.753540483469E+00  2.760490498515E+00
  4.950000000000E-02  2.757057025503E+00  2.754688283720E+00  2.761638256817E+00
  4.987500000000E-02  2.758205339915E+00  2.755836538302E+00  2.762786468670E+00
  5.025000000000E-02  2.759354109241E+00  2.756985247355E+00  2.763935134215E+00
  5.062500000000E-02  2.760503333625E+00  2.758134411020E+00  2.765084253592E+00
  5.100000000000E-02  2.761653013209E+00  2.759284029439E+00  2.766233826942E+00
  5.137500000000E-02  2.762803148138E+00  2.760434102752E+00  2.767383854404E+00
  5.175000000000E-02  2.763953738626E+00  2.761584631172E+00  2.768534336192E+00
  5.212500000000E-02  2.765104784746E+00  2.762735614768E+00  2.769685272374E+00
  5.250000000000E-02  2.766256286714E+00  2.763887053752E+00  2.770836663162E+00
  5.287500000000E-02  2.767408244599E+00  2.765038948195E+00  2.771988508624E+00
  5.325000000000E-02  2.768560658619E+00  2.766191298309E+00  2.773140808975E+00
  5.362500000000E-02  2.769713528917E+00  2.767344104234E+00  2.774293564353E+00
  5.400000000000E-02  2.770866855637E+00  2.768497366113E+00  2.775446774900E+00
  5.437500000000E-02  2.772020638921E+00  2.769651084086E+00  2.776600440757E+00
  5.475000000000E-02  2.773174878914E+00  2.770805258294E+00  2.777754562063E+00
  5.512500000000E-02  2.774329575760E+00  2.771959888879E+00  2.778909138960E+00
  5.550000000000E-02  2.775484729602E+00  2.773114975981E+00  2.780064171588E+00
  5.587500000000E-02  2.776640340583E+00  2.774270519742E+00  2.781219660089E+00
  5.625000000000E-02  2.777796408921E+00  2.775426520375E+00  2.782375604674E+00
  5.662500000000E-02  2.778952934685E+00  2.776582977949E+00  2.783532005413E+00
  5.700000000000E-02  2.780109918092E+00  2.777739892677E+00  2.784688862518E+00
  5.737500000000E-02  2.781267359214E+00  2.778897264630E+00  2.785846176059E+00
  5.775000000000E-02  2.782425258267E+00  2.780055094019E+00  2.787003946248E+00
  5.812500000000E-02  2.783583615394E+00  2.781213380987E+00  2.788162173225E+00
  5.850000000000E-02  2.784742430739E+00  2.782372125675E+00  2.789320857133E+00
  5.887500000000E-02  2.785901704445E+00  2.783531328223E+00  2.790479998112E+00
  5.925000000000E-02  2.787061436658E+00  2.784690988775E+00  2.791639596302E+00
  5.962500000000E-02  2.788221627520E+00  2.785851107470E+00  2.792799651845E+00
  6.000000000000E-02  2.789382277248E+00  2.787011684523E+00  2.793960164954E+00
  6.037500000000E-02  2.790543385912E+00  2.788172720002E+00  2.795121135697E+00
  6.075000000000E-02  2.791704953658E+00  2.789334214050E+00  2.796282564216E+00
  6.112500000000E-02  2.792866980701E+00  2.790496166880E+00  2.797444450724E+00
  6.150000000000E-02  2.794029467185E+00  2.791658578634E+00  2.798606795362E+00
  6.187500000000E-02  2.795192413182E+00  2.792821449381E+00  2.799769598199E+00
  6.225000000000E-02  2.796355818907E+00  2.793984779334E+00  2.800932859449E+00
  6.262500000000E-02  2.797519684506E+00  2.795148568635E+00  2.802096579251E+00
  6.300000000000E-02  2.798684010120E+00  2.796312817427E+00  2.803260757748E+00
  6.337500000000E-02  2.799848795896E+00  2.797477525850E+00  2.804425395081E+00
  6.375000000000E-02  2.801014041976E+00  2.798642694046E+00  2.805590491391E+00
  6.412500000000E-02  2.802179748505E+00  2.799808322157E+00  2.806756046819E+00
  6.450000000000E-02  2.803345915699E+00  2.800974410397E+00  2.807922061579E+00
  6.487500000000E-02  2.804512543629E+00  2.802140958835E+00  2.809088535739E+00
  6.525000000000E-02  2.805679632512E+00  2.803307967686E+00  2.810255469514E+00
  6.562500000000E-02  2.806847182419E+00  2.804475437019E+00  2.811422862972E+00
  6.600000000000E-02  2.808015193568E+00  2.805643367048E+00  2.812590716327E+00
  6.637500000000E-02  2.809183666102E+00  2.806811757914E+00  2.813759029720E+00
  6.675000000000E-02  2.810352600164E+00  2.807980609761E+00  2.814927803293E+00
  6.712500000000E-02  2.811521995900E+00  2.809149922729E+00  2.816097037188E+00
  6.750000000000E-02  2.812691853453E+00  2.810319696960E+00  2.817266731545E+00
  6.787500000000E-02  2.813862172968E+00  2.811489932597E+00  2.818436886505E+00
  6.825000000000E-02  2.815032954588E+00  2.812660629781E+00  2.819607502212E+00
  6.862500000000E-02  2.816204198530E+00  2.813831788727E+00  2.820778578878E+00
  6.900000000000E-02  2.817375904866E+00  2.815003409505E+00  2.821950116572E+00
  6.937500000000E-02  2.818548073812E+00  2.816175492328E+00  2.823122115509E+00
  6.975000000000E-02  2.819720705440E+00  2.817348037266E+00  2.824294575758E+00
  7.012500000000E-02  2.820893799967E+00  2.818521044535E+00  2.825467497533E+00
  7.050000000000E-02  2.822067357536E+00  2.819694514275E+00  2.826640880974E+00
  7.087500000000E-02  2.823241378293E+00  2.820868446629E+00  2.827814726225E+00
  7.125000000000E-02  2.824415862381E+00  2.822042841740E+00  2.828989033427E+00
  7.162500000000E-02  2.825590809945E+00  2.823217699749E+00  2.830163802721E+00
  7.200000000000E-02  2.826766221128E+00  2.824393020798E+00  2.831339034249E+00
  7.237500000000E-02  2.827942096076E+00  2.825568805030E+00  2.832514728152E+00
  7.275000000000E-02  2.829118434931E+00  2.826745052587E+00  2.833690884574E+00
  7.312500000000E-02  2.830295237912E+00  2.827921763684E+00  2.834867503727E+00
  7.350000000000E-02  2.831472505089E+00  2.829098938390E+00  2.836044585681E+00
  7.387500000000E-02  2.832650236681E+00  2.830276576921E+00  2.837222130651E+00
  7.425000000000E-02  2.833828432830E+00  2.831454679418E+00  2.838400138778E+00
  7.462500000000E-02  2.835007093682E+00  2.832633246024E+00  2.839578610204E+00
  7.500000000000E-02  2.836186219380E+00  2.833812276881E+00  2.840757545072E+00
  7.537500000000E-02  2.837365810070E+00  2.834991772133E+00  2.841936943523E+00
  7.575000000000E-02  2.838545865894E+00  2.836171731920E+00  2.843116805698E+00
  7.612500000000E-02  2.839726386999E+00  2.837352156385E+00  2.844297131741E+00
  7.650000000000E-02  2.840907373528E+00  2.838533045672E+00  2.845477921793E+00
  7.687500000000E-02  2.842088825625E+00  2.839714399922E+00  2.846659175995E+00
  7.725000000000E-02  2.843270743508E+00  2.840896219351E+00  2.847840894563E+00
  7.762500000000E-02  2.844453127321E+00  2.842078504101E+00  2.849023077639E+00
  7.800000000000E-02  2.845635977136E+00  2.843261254241E+00  2.850205725292E+00
  7.837500000000E-02  2.846819293170E+00  2.844444469988E+00  2.851388837737E+00
  7.875000000000E-02  2.848003075568E+00  2.845628151484E+00  2.852572415116E+00
  7.912500000000E-02  2.849187324473E+00  2.846812298872E+00  2.853756457571E+00
  7.950000000000E-02  2.850372040031E+00  2.847996912293E+00  2.854940965244E+00
  7.987500000000E-02  2.851557222386E+00  2.849181991891E+00  2.856125938278E+00
  8.025000000000E-02  2.852742871682E+00  2.850367537809E+00  2.857311376815E+00
  8.062500000000E-02  2.853928988064E+00  2.851553550188E+00  2.858497280997E+00
  8.100000000000E-02  2.855115571750E+00  2.852740029246E+00  2.859683651038E+00
  8.137500000000E-02  2.856302622810E+00  2.853926975051E+00  2.860870487010E+00
  8.175000000000E-02  2.857490141463E+00  2.855114387819E+00  2.862057789125E+00
  8.212500000000E-02  2.858678127853E+00  2.856302267693E+00  2.863245557528E+00
  8.250000000000E-02  2.859866582124E+00  2.857490614816E+00  2.864433792360E+00
  8.287500000000E-02  2.861055504349E+00  2.858679429257E+00  2.865622493691E+00
  8.325000000000E-02  2.862244894744E+00  2.859868711234E+00  2.866811661736E+00
  8.362500000000E-02  2.863434753455E+00  2.861058460887E+00  2.868001296638E+00
  8.400000000000E-02  2.864625080699E+00  2.862248678434E+00  2.869191398611E+00
  8.437500000000E-02  2.865815876547E+00  2.863439363944E+00  2.870381967726E+00
  8.475000000000E-02  2.867007141145E+00  2.864630517560E+00  2.871573004125E+00
  8.512500000000E-02  2.868198874710E+00  2.865822139498E+00  2.872764508023E+00
  8.550000000000E-02  2.869391077313E+00  2.867014229829E+00  2.873956479490E+00
  8.587500000000E-02  2.870583749173E+00  2.868206788767E+00  2.875148918741E+00
  8.625000000000E-02  2.871776890433E+00  2.869399816457E+00  2.876341825919E+00
  8.662500000000E-02  2.872970501240E+00  2.870593313041E+00  2.877535201167E+00
  8.700000000000E-02  2.874164581736E+00  2.871787278662E+00  2.878729044627E+00
  8.737500000000E-02  2.875359132068E+00  2.872981713464E+00  2.879923356442E+00
  8.775000000000E-02  2.876554152380E+00  2.874176617589E+00  2.881118136755E+00
  8.812500000000E-02  2.877749642817E+00  2.875371991181E+00  2.882313385708E+00
  8.850000000000E-02  2.878945603523E+00  2.876567834384E+00  2.883509103444E+00
  8.887500000000E-02  2.880142034716E+00  2.877764147412E+00  2.884705290178E+00
  8.925000000000E-02  2.881338936468E+00  2.878960930337E+00  2.885901945981E+00
  8.962500000000E-02  2.882536308998E+00  2.880158183374E+00  2.887099071069E+00
  9.000000000000E-02  2.883734152449E+00  2.881355906667E+00  2.888296665583E+00
  9.037500000000E-02  2.884932466966E+00  2.882554100360E+00  2.889494729667E+00
  9.075000000000E-02  2.886131252695E+00  2.883752764595E+00  2.890693263464E+00
  9.112500000000E-02  2.887330509780E+00  2.884951899516E+00  2.891892267117E+00
  9.150000000000E-02  2.888530238367E+00  2.886151505266E+00  2.893091740768E+00
  9.187500000000E-02  2.889730438599E+00  2.887351581989E+00  2.894291684561E+00
  9.225000000000E-02  2.890931110623E+00  2.888552129829E+00  2.895492098639E+00
  9.262500000000E-02  2.892132254655E+00  2.889753149001E+00  2.896692983216E+00
  9.300000000000E-02  2.893333870768E+00  2.890954639576E+00  2.897894338365E+00
  9.337500000000E-02  2.894535959180E+00  2.892156601771E+00  2.899096164299E+00
  9.375000000000E-02  2.895738520036E+00  2.893359035728E+00  2.900298461164E+00
  9.412500000000E-02  2.896941553407E+00  2.894561941520E+00  2.901501229028E+00
  9.450000000000E-02  2.898145059512E+00  2.895765319362E+00  2.902704468107E+00
  9.487500000000E-02  2.899349038496E+00  2.896969169397E+00  2.903908178546E+00
  9.525000000000E-02  2.900553490504E+00  2.898173491770E+00  2.905112360486E+00
  9.562500000000E-02  2.901758415753E+00  2.899378286698E+00  2.906317014145E+00
  9.600000000000E-02  2.902963814316E+00  2.900583554250E+00  2.907522139592E+00
  9.637500000000E-02  2.904169686337E+00  2.901789294570E+00  2.908727736971E+00
  9.675000000000E-02  2.905376032036E+00  2.902995507876E+00  2.909933806497E+00
  9.712500000000E-02  2.906582851483E+00  2.904202194238E+00  2.911140348242E+00
  9.750000000000E-02  2.907790144898E+00  2.905409353872E+00  2.912347362421E+00
  9.787500000000E-02  2.908997912424E+00  2.906616986923E+00  2.913554849178E+00
  9.825000000000E-02  2.910206154208E+00  2.907825093535E+00  2.914762808656E+00
  9.862500000000E-02  2.911414870395E+00  2.909033673850E+00  2.915971240998E+00
  9.900000000000E-02  2.912624061128E+00  2.910242728014E+00  2.917180146348E+00
  9.937500000000E-02  2.913833726555E+00  2.911452256169E+00  2.918389524850E+00
  9.975000000000E-02  2.915043866892E+00  2.912662258534E+00  2.919599376719E+00
  1.001250000000E-01  2.916254482212E+00  2.913872735178E+00  2.920809702026E+00
  1.005000000000E-01  2.917465572733E+00  2.915083686319E+00  2.922020500988E+00
  1.008750000000E-01  2.918677138528E+00  2.916295112028E+00  2.923231773675E+00
  1.012500000000E-01  2.919889179814E+00  2.917507012522E+00  2.924443520304E+00
  1.016250000000E-01  2.921101696737E+00  2.918719387944E+00  2.925655741018E+00
  1.020000000000E-01  2.922314689442E+00  2.919932238439E+00  2.926868435961E+00
  1.023750000000E-01  2.923528158075E+00  2.921145564151E+00  2.928081605277E+00
  1.027500000000E-01  2.924742102780E+00  2.922359365225E+00  2.929295249108E+00
  1.031250000000E-01  2.925956523703E+00  2.923573641803E+00  2.930509367599E+00
  1.035000000000E-01  2.927171420989E+00  2.924788394031E+00  2.931723960894E+00
  1.038750000000E-01  2.928386794856E+00  2.926003622125E+00  2.932939029209E+00
  1.042500000000E-01  2.929602645377E+00  2.927219326157E+00  2.934154572614E+00
  1.046250000000E-01  2.930818972770E+00  2.928435506344E+00  2.935370591327E+00
  1.050000000000E-01  2.932035777181E+00  2.929652162830E+00  2.936587085492E+00
  1.053750000000E-01  2.933253058754E+00  2.930869295760E+00  2.937804055252E+00
  1.057500000000E-01  2.934470817636E+00  2.932086905277E+00  2.939021500751E+00
  1.061250000000E-01  2.935689053971E+00  2.933304991527E+00  2.940239422132E+00
  1.065000000000E-01  2.936907767905E+00  2.934523554653E+00  2.941457819541E+00
  1.068750000000E-01  2.938126959583E+00  2.935742594800E+00  2.942676693120E+00
  1.072500000000E-01  2.939346629151E+00  2.936962112112E+00  2.943896043013E+00
  1.076250000000E-01  2.940566776827E+00  2.938182106807E+00  2.945115869438E+00
  1.080000000000E-01  2.941787402684E+00  2.939402578956E+00  2.946336172466E+00
  1.083750000000E-01  2.943008506939E+00  2.940623528776E+00  2.947556952312E+00
  1.087500000000E-01  2.944230089740E+00  2.941844956413E+00  2.948778209123E+00
  1.091250000000E-01  2.945452151230E+00  2.943066862010E+00  2.949999943041E+00
  1.095000000000E-01  2.946674691555E+00  2.944289245713E+00  2.951222154211E+00
  1.098750000000E-01  2.947897710862E+00  2.945512107665E+00  2.952444842776E+00
  1.102500000000E-01  2.949121209295E+00  2.946735448012E+00  2.953668008881E+00
  1.106250000000E-01  2.950345187000E+00  2.947959266897E+00  2.954891652670E+00
  1.110000000000E-01  2.951569644195E+00  2.949183564539E+00  2.956115774360E+00
  1.113750000000E-01  2.952794580954E+00  2.950408341009E+00  2.957340374022E+00
  1.117500000000E-01  2.954019997494E+00  2.951633596526E+00  2.958565451874E+00
  1.121250000000E-01  2.955245893962E+00  2.952859331233E+00  2.959791008060E+00
  1.125000000000E-01  2.956472270429E+00  2.954085545202E+00  2.961017042650E+00
  1.128750000000E-01  2.957699127115E+00  2.955312238651E+00  2.962243555863E+00
  1.132500000000E-01  2.958926464164E+00  2.956539411726E+00  2.963470547843E+00
  1.136250000000E-01  2.960154281723E+00  2.957767064570E+00  2.964698018733E+00
  1.140000000000E-01  2.961382580011E+00  2.958995197402E+00  2.965925968752E+00
  1.143750000000E-01  2.962611359100E+00  2.960223810293E+00  2.967154397970E+00
  1.147500000000E-01  2.963840619208E+00  2.961452903462E+00  2.968383306606E+00
  1.151250000000E-01  2.965070360408E+00  2.962682476980E+00  2.969612694730E+00
  1.155000000000E-01  2.966300582920E+00  2.963912531066E+00  2.970842562559E+00
  1.158750000000E-01  2.967531286888E+00  2.965143065863E+00  2.972072910240E+00
  1.162500000000E-01  2.968762472385E+00  2.966374081445E+00  2.973303737842E+00
  1.166250000000E-01  2.969994139631E+00  2.967605578028E+00  2.974535045584E+00
  1.170000000000E-01  2.971226288770E+00  2.968837555759E+00  2.975766833609E+00
  1.173750000000E-01  2.972458920022E+00  2.970070014855E+00  2.976999102137E+00
  1.177500000000E-01  2.973692033459E+00  2.971302955389E+00  2.978231851237E+00
  1.181250000000E-01  2.974925629227E+00  2.972536377505E+00  2.979465081055E+00
  1.185000000000E-01  2.976159707545E+00  2.973770281421E+00  2.980698791809E+00
  1.188750000000E-01  2.977394268486E+00  2.975004667210E+00  2.981932983570E+00
  1.192500000000E-01  2.978629312268E+00  2.976239535091E+00  2.983167656555E+00
  1.196250000000E-01  2.979864839038E+00  2.977474885207E+00  2.984402810911E+00
  1.200000000000E-01  2.981100848940E+00  2.978710717705E+00  2.985638446780E+00
  1.203750000000E-01  2.982337342122E+00  2.979947032729E+00  2.986874564309E+00
  1.207500000000E-01  2.983574318728E+00  2.981183830425E+00  2.988111163641E+00
  1.211250000000E-01  2.984811778905E+00  2.982421110938E+00  2.989348244922E+00
  1.215000000000E-01  2.986049722872E+00  2.983658874487E+00  2.990585808370E+00
  1.218750000000E-01  2.987288150701E+00  2.984897121144E+00  2.991823854056E+00
  1.222500000000E-01  2.988527062612E+00  2.986135851127E+00  2.993062382198E+00
  1.226250000000E-01  2.989766458750E+00  2.987375064582E+00  2.994301392942E+00
  1.230000000000E-01  2.991006339188E+00  2.988614761580E+00  2.995540886359E+00
  1.233750000000E-01  2.992246704145E+00  2.989854942341E+00  2.996780862666E+00
  1.237500000000E-01  2.993487553767E+00  2.991095607010E+00  2.998021322010E+00
  1.241250000000E-01  2.994728888200E+00  2.992336755732E+00  2.999262264534E+00
  1.245000000000E-01  2.995970707664E+00  2.993578388727E+00  3.000503690459E+00
  1.248750000000E-01  2.997213012230E+00  2.994820506066E+00  3.001745599854E+00
  1.252500000000E-01  2.998455802045E+00  2.996063107896E+00  3.002987992865E+00
  1.256250000000E-01  2.999699077329E+00  2.997306194434E+00  3.004230869711E+00
  1.260000000000E-01  3.000942838227E+00  2.998549765826E+00  3.005474230537E+00
  1.263750000000E-01  3.002187084811E+00  2.999793822145E+00  3.006718075414E+00
  1.267500000000E-01  3.003431817301E+00  3.001038363610E+00  3.007962404560E+00
  1.271250000000E-01  3.004677035844E+00  3.002283390366E+00  3.009207218122E+00
  1.275000000000E-01  3.005922740585E+00  3.003528902559E+00  3.010452516244E+00
  1.278750000000E-01  3.007168931744E+00  3.004774900408E+00  3.011698299145E+00
  1.282500000000E-01  3.008415609393E+00  3.006021383986E+00  3.012944566897E+00
  1.286250000000E-01  3.009662773678E+00  3.007268353438E+00  3.014191319644E+00
  1.290000000000E-01  3.010910424820E+00  3.008515808983E+00  3.015438557607E+00
  1.293750000000E-01  3.012158562963E+00  3.009763750768E+00  3.016686280929E+00
  1.297500000000E-01  3.013407188181E+00  3.011012178864E+00  3.017934489683E+00
  1.301250000000E-01  3.014656300693E+00  3.012261093490E+00  3.019183184088E+00
  1.305000000000E-01  3.015905900645E+00  3.013510494794E+00  3.020432364289E+00
  1.308750000000E-01  3.017155988183E+00  3.014760382920E+00  3.021682030431E+00
  1.312500000000E-01  3.018406563528E+00  3.016010758088E+00  3.022932182733E+00
  1.316250000000E-01  3.019657626751E+00  3.017261620371E+00  3.024182821268E+00
  1.320000000000E-01  3.020909178000E+00  3.018512969913E+00  3.025433946181E+00
  1.323750000000E-01  3.022161217492E+00  3.019764806936E+00  3.026685557690E+00
  1.327500000000E-01  3.023413745302E+00  3.021017131511E+00  3.027937655868E+00
  1.331250000000E-01  3.024666761648E+00  3.022269943858E+00  3.029190240934E+00
  1.335000000000E-01  3.025920266678E+00  3.023523244123E+00  3.030443313033E+00
  1.338750000000E-01  3.027174260537E+00  3.024777032452E+00  3.031696872312E+00
  1.342500000000E-01  3.028428743372E+00  3.026031308991E+00  3.032950918914E+00
  1.346250000000E-01  3.029683715328E+00  3.027286073886E+00  3.034205452987E+00
  1.350000000000E-01  3.030939176625E+00  3.028541327357E+00  3.035460474750E+00
  1.353750000000E-01  3.032195127337E+00  3.029797069477E+00  3.036715984274E+00
  1.357500000000E-01  3.033451567684E+00  3.031053300465E+00  3.037971981778E+00
  1.361250000000E-01  3.034708497736E+00  3.032310020394E+00  3.039228467336E+00
  1.365000000000E-01  3.035965917716E+00  3.033567229484E+00  3.040485441166E+00
  1.368750000000E-01  3.037223827768E+00  3.034824927881E+00  3.041742903414E+00
  1.372500000000E-01  3.038482228040E+00  3.036083115731E+00  3.043000854226E+00
  1.376250000000E-01  3.039741118677E+00  3.037341793181E+00  3.044259293747E+00
  1.380000000000E-01  3.041000499826E+00  3.038600960376E+00  3.045518222124E+00
  1.383750000000E-01  3.042260371706E+00  3.039860617538E+00  3.046777639577E+00
  1.387500000000E-01  3.043520734392E+00  3.041120764739E+00  3.048037546176E+00
  1.391250000000E-01  3.044781588102E+00  3.042381402198E+00  3.049297942142E+00
  1.395000000000E-01  3.046042932909E+00  3.043642529989E+00  3.050558827548E+00
  1.398750000000E-01  3.047304769034E+00  3.044904148332E+00  3.051820202612E+00
  1.402500000000E-01  3.048567096622E+00  3.046166257372E+00  3.053082067481E+00
  1.406250000000E-01  3.049829915820E+00  3.047428857258E+00  3.054344422300E+00
  1.410000000000E-01  3.051093226775E+00  3.048691948134E+00  3.055607267216E+00
  1.413750000000E-01  3.052357029633E+00  3.049955530148E+00  3.056870602375E+00
  1.417500000000E-01  3.053621324614E+00  3.051219603520E+00  3.058134427997E+00
  1.421250000000E-01  3.054886111791E+00  3.052484168323E+00  3.059398744154E+00
  1.425000000000E-01  3.056151391383E+00  3.053749224778E+00  3.060663551066E+00
  1.428750000000E-01  3.057417163465E+00  3.055014772956E+00  3.061928848804E+00
  1.432500000000E-01  3.058683428255E+00  3.056280813079E+00  3.063194637590E+00
  1.436250000000E-01  3.059950185901E+00  3.057547345293E+00  3.064460917569E+00
  1.440000000000E-01  3.061217436548E+00  3.058814369745E+00  3.065727688888E+00
  1.443750000000E-01  3.062485180344E+00  3.060081886581E+00  3.066994951693E+00
  1.447500000000E-01  3.063753417435E+00  3.061349895949E+00  3.068262706130E+00
  1.451250000000E-01  3.065022148041E+00  3.062618398069E+00  3.069530952418E+00
  1.455000000000E-01  3.066291372235E+00  3.063887393014E+00  3.070799690632E+00
  1.458750000000E-01  3.067561090238E+00  3.065156881005E+00  3.072068920990E+00
  1.462500000000E-01  3.068831302195E+00  3.066426862188E+00  3.073338643640E+00
  1.466250000000E-01  3.070102008180E+00  3.067697336636E+00  3.074608858653E+00
  1.470000000000E-01  3.071373208413E+00  3.068968304571E+00  3.075879566250E+00
  1.473750000000E-01  3.072644903041E+00  3.070239766139E+00  3.077150766578E+00
  1.477500000000E-01  3.073917092283E+00  3.071511721561E+00  3.078422459856E+00
  1.481250000000E-01  3.075189776214E+00  3.072784170910E+00  3.079694646158E+00
  1.485000000000E-01  3.076462954979E+00  3.074057114334E+00  3.080967325629E+00
  1.488750000000E-01  3.077736628799E+00  3.075330552052E+00  3.082240498491E+00
  1.492500000000E-01  3.079010797746E+00  3.076604484138E+00  3.083514164815E+00
  1.496250000000E-01  3.080285462041E+00  3.077878910814E+00  3.084788324823E+00
  1.500000000000E-01  3.081560621832E+00  3.079153832225E+00  3.086062978660E+00
  1.503750000000E-01  3.082836277264E+00  3.080429248520E+00  3.087338126475E+00
  1.507500000000E-01  3.084112428484E+00  3.081705159846E+00  3.088613768412E+00
  1.511250000000E-01  3.085389075639E+00  3.082981566348E+00  3.089889904619E+00
  1.515000000000E-01  3.086666218950E+00  3.084258468250E+00  3.091166535317E+00
  1.518750000000E-01  3.087943858489E+00  3.085535865624E+00  3.092443660578E+00
  1.522500000000E-01  3.089221994477E+00  3.086813758691E+00  3.093721280622E+00
  1.526250000000E-01  3.090500626986E+00  3.088092147524E+00  3.094999395524E+00
  1.530000000000E-01  3.091779756238E+00  3.089371032345E+00  3.096278005503E+00
  1.533750000000E-01  3.093059382379E+00  3.090650413301E+00  3.097557110706E+00
  1.537500000000E-01  3.094339505556E+00  3.091930290539E+00  3.098836711280E+00
  1.541250000000E-01  3.095620125916E+00  3.093210664207E+00  3.100116807372E+00
  1.545000000000E-01  3.096901243680E+00  3.094491534526E+00  3.101397399203E+00
  1.548750000000E-01  3.098182858919E+00  3.095772901569E+00  3.102678486846E+00
  1.552500000000E-01  3.099464971856E+00  3.097054765559E+00  3.103960070521E+00
  1.556250000000E-01  3.100747582562E+00  3.098337126567E+00  3.105242150302E+00
  1.560000000000E-01  3.102030691259E+00  3.099619984817E+00  3.106524726409E+00
  1.563750000000E-01  3.103314298094E+00  3.100903340454E+00  3.107807798990E+00
  1.567500000000E-01  3.104598403213E+00  3.102187193628E+00  3.109091368192E+00
  1.571250000000E-01  3.105883006763E+00  3.103471544485E+00  3.110375434161E+00
  1.575000000000E-01  3.107168108891E+00  3.104756393173E+00  3.111659997044E+00
  1.578750000000E-01  3.108453709744E+00  3.106041739839E+00  3.112945056990E+00
  1.582500000000E-01  3.109739809543E+00  3.107327584705E+00  3.114230614218E+00
  1.586250000000E-01  3.111026408360E+00  3.108613927845E+00  3.115516668803E+00
  1.590000000000E-01  3.112313506418E+00  3.109900769481E+00  3.116803220964E+00
  1.593750000000E-01  3.113601103861E+00  3.111188109759E+00  3.118090270850E+00
  1.597500000000E-01  3.114889200839E+00  3.112475948829E+00  3.119377818608E+00
  1.601250000000E-01  3.116177797496E+00  3.113764286837E+00  3.120665864384E+00
  1.605000000000E-01  3.117466893981E+00  3.115053123931E+00  3.121954408327E+00
  1.608750000000E-01  3.118756490440E+00  3.116342460260E+00  3.123243450582E+00
  1.612500000000E-01  3.120046587095E+00  3.117632296044E+00  3.124532991373E+00
  1.616250000000E-01  3.121337184018E+00  3.118922631359E+00  3.125823030772E+00
  1.620000000000E-01  3.122628281430E+00  3.120213466425E+00  3.127113569000E+00
  1.623750000000E-01  3.123919879478E+00  3.121504801390E+00  3.128404606205E+00
  1.627500000000E-01  3.125211978235E+00  3.122796636329E+00  3.129696142460E+00
  1.631250000000E-01  3.126504577923E+00  3.124088971463E+00  3.130988177986E+00
  1.635000000000E-01  3.127797678762E+00  3.125381807015E+00  3.132280713006E+00
  1.638750000000E-01  3.129091280826E+00  3.126675143059E+00  3.133573747593E+00
  1.642500000000E-01  3.130385384260E+00  3.127968979741E+00  3.134867281893E+00
  1.646250000000E-01  3.131679989288E+00  3.129263317285E+00  3.136161316129E+00
  1.650000000000E-01  3.132975095981E+00  3.130558155764E+00  3.137455850374E+00
  1.653750000000E-01  3.134270704560E+00  3.131853495401E+00  3.138750884851E+00
  1.657500000000E-01  3.135566815174E+00  3.133149336344E+00  3.140046419705E+00
  1.661250000000E-01  3.136863427968E+00  3.134445678741E+00  3.141342455086E+00
  1.665000000000E-01  3.138160543090E+00  3.135742522739E+00  3.142638991140E+00
  1.668750000000E-01  3.139458160687E+00  3.137039868487E+00  3.143936028016E+00
  1.672500000000E-01  3.140756280906E+00  3.138337716134E+00  3.145233565860E+00
  1.676250000000E-01  3.142054903969E+00  3.139636065902E+00  3.146531604896E+00
  1.680000000000E-01  3.143354029948E+00  3.140934917864E+00  3.147830145195E+00
  1.683750000000E-01  3.144653659065E+00  3.142234272243E+00  3.149129186982E+00
  1.687500000000E-01  3.145953791467E+00  3.143534129189E+00  3.150428730402E+00
  1.691250000000E-01  3.147254427301E+00  3.144834488847E+00  3.151728775605E+00
  1.695000000000E-01  3.148555566714E+00  3.146135351368E+00  3.153029322737E+00
  1.698750000000E-01  3.149857209853E+00  3.147436716900E+00  3.154330371947E+00
  1.702500000000E-01  3.151159356867E+00  3.148738585590E+00  3.155631923383E+00
  1.706250000000E-01  3.152462007975E+00  3.150040957662E+00  3.156933977266E+00
  1.710000000000E-01  3.153765163251E+00  3.151343833189E+00  3.158236533670E+00
  1.713750000000E-01  3.155068822917E+00  3.152647212395E+00  3.159539592818E+00
  1.717500000000E-01  3.156372987120E+00  3.153951095428E+00  3.160843154858E+00
  1.721250000000E-01  3.157677656007E+00  3.155255482437E+00  3.162147219937E+00
  1.725000000000E-01  3.158982829725E+00  3.156560373569E+00  3.163451788204E+00
  1.728750000000E-01  3.160288508421E+00  3.157865768973E+00  3.164756859806E+00
  1.732500000000E-01  3.161594692243E+00  3.159171668799E+00  3.166062434892E+00
  1.736250000000E-01  3.162901381413E+00  3.160478073269E+00  3.167368513684E+00
  1.740000000000E-01  3.164208576003E+00  3.161784982456E+00  3.168675096256E+00
  1.743750000000E-01  3.165516276235E+00  3.163092396586E+00  3.169982182830E+00
  1.747500000000E-01  3.166824482256E+00  3.164400315805E+00  3.171289773555E+00
  1.751250000000E-01  3.168133194139E+00  3.165708740187E+00  3.172597868504E+00
  1.755000000000E-01  3.169442412106E+00  3.167017669958E+00  3.173906467899E+00
  1.758750000000E-01  3.170752136379E+00  3.168327105338E+00  3.175215571964E+00
  1.762500000000E-01  3.172062367031E+00  3.169637046404E+00  3.176525180773E+00
  1.766250000000E-01  3.173373104208E+00  3.170947493303E+00  3.177835294473E+00
  1.770000000000E-01  3.174684348133E+00  3.172258446259E+00  3.179145913287E+00
  1.773750000000E-01  3.175996098879E+00  3.173569905345E+00  3.180457037289E+00
  1.777500000000E-01  3.177308356666E+00  3.174881870787E+00  3.181768666703E+00
  1.781250000000E-01  3.178621121644E+00  3.176194342731E+00  3.183080801675E+00
  1.785000000000E-01  3.179934393959E+00  3.177507321328E+00  3.184393442356E+00
  1.788750000000E-01  3.181248173759E+00  3.178820806726E+00  3.185706588892E+00
  1.792500000000E-01  3.182562461190E+00  3.180134799074E+00  3.187020241433E+00
  1.796250000000E-01  3.183877256475E+00  3.181449298595E+00  3.188334400202E+00
  1.800000000000E-01  3.185192559688E+00  3.182764305365E+00  3.189649065272E+00
  1.803750000000E-01  3.186508371049E+00  3.184079819606E+00  3.190964236866E+00
  1.807500000000E-01  3.187824690706E+00  3.185395841468E+00  3.192279915134E+00
  1.811250000000E-01  3.189141518807E+00  3.186712371099E+00  3.193596100223E+00
  1.815000000000E-01  3.190458855499E+00  3.188029408649E+00  3.194912792283E+00
  1.818750000000E-01  3.191776700930E+00  3.189346954267E+00  3.196229991461E+00
  1.822500000000E-01  3.193095055246E+00  3.190665008102E+00  3.197547697906E+00
  1.826250000000E-01  3.194413918596E+00  3.191983570303E+00  3.198865911767E+00
  1.830000000000E-01  3.195733291202E+00  3.193302641094E+00  3.200184633268E+00
  1.833750000000E-01  3.197053173211E+00  3.194622220624E+00  3.201503862557E+00
  1.837500000000E-01  3.198373564696E+00  3.195942308967E+00  3.202823599708E+00
  1.841250000000E-01  3.199694465879E+00  3.197262906349E+00  3.204143844944E+00
  1.845000000000E-01  3.201015876908E+00  3.198584012917E+00  3.205464598414E+00
  1.848750000000E-01  3.202337797930E+00  3.199905628821E+00  3.206785860267E+00
  1.852500000000E-01  3.203660229168E+00  3.201227754285E+00  3.208107630727E+00
  1.856250000000E-01  3.204983170693E+00  3.202550389384E+00  3.209429909867E+00
  1.860000000000E-01  3.206306622655E+00  3.203873534268E+00  3.210752697837E+00
  1.863750000000E-01  3.207630585275E+00  3.205197189159E+00  3.212075994860E+00
  1.867500000000E-01  3.208955058700E+00  3.206521354208E+00  3.213399801084E+00
  1.871250000000E-01  3.210280043079E+00  3.207846029564E+00  3.214724116660E+00
  1.875000000000E-01  3.211605538559E+00  3.209171215377E+00  3.216048941735E+00
  1.878750000000E-01  3.212931545287E+00  3.210496911796E+00  3.217374276459E+00
  1.882500000000E-01  3.214258063411E+00  3.211823118970E+00  3.218700120981E+00
  1.886250000000E-01  3.215585093154E+00  3.213149837125E+00  3.220026475524E+00
  1.890000000000E-01  3.216912634588E+00  3.214477066333E+00  3.221353340163E+00
  1.893750000000E-01  3.218240687936E+00  3.215804806821E+00  3.222680715122E+00
  1.897500000000E-01  3.219569253346E+00  3.217133058737E+00  3.224008600549E+00
  1.901250000000E-01  3.220898330964E+00  3.218461822232E+00  3.225336996594E+00
  1.905000000000E-01  3.222227920939E+00  3.219791097454E+00  3.226665903406E+00
  1.908750000000E-01  3.223558023418E+00  3.221120884554E+00  3.227995321135E+00
  1.912500000000E-01  3.224888638550E+00  3.222451183681E+00  3.229325249928E+00
  1.916250000000E-01  3.226219766481E+00  3.223781994984E+00  3.230655689936E+00
  1.920000000000E-01  3.227551407434E+00  3.225113318690E+00  3.231986641383E+00
  1.923750000000E-01  3.228883561558E+00  3.226445154946E+00  3.233318104417E+00
  1.927500000000E-01  3.230216228924E+00  3.227777503829E+00  3.234650079113E+00
  1.931250000000E-01  3.231549409756E+00  3.229110365563E+00  3.235982565696E+00
  1.935000000000E-01  3.232883104200E+00  3.230443740297E+00  3.237315564315E+00
  1.938750000000E-01  3.234217312481E+00  3.231777628257E+00  3.238649075193E+00
  1.942500000000E-01  3.235552034670E+00  3.233112029517E+00  3.239983098406E+00
  1.946250000000E-01  3.236887270915E+00  3.234446944227E+00  3.241317634103E+00
  1.950000000000E-01  3.238223021440E+00  3.235782372613E+00  3.242652682508E+00
  1.953750000000E-01  3.239559286391E+00  3.237118314824E+00  3.243988243770E+00
  1.957500000000E-01  3.240896065917E+00  3.238454771010E+00  3.245324318040E+00
  1.961250000000E-01  3.242233360165E+00  3.239791741321E+00  3.246660905466E+00
  1.965000000000E-01  3.243571169284E+00  3.241129225907E+00  3.247998006198E+00
  1.968750000000E-01  3.244909493420E+00  3.242467224918E+00  3.249335620385E+00
  1.972500000000E-01  3.246248332722E+00  3.243805738505E+00  3.250673748178E+00
  1.976250000000E-01  3.247587687413E+00  3.245144766892E+00  3.252012389800E+00
  1.980000000000E-01  3.248927557565E+00  3.246484310155E+00  3.253351545327E+00
  1.983750000000E-01  3.250267943401E+00  3.247824368518E+00  3.254691214982E+00
  1.987500000000E-01  3.251608845070E+00  3.249164942132E+00  3.256031398916E+00
  1.991250000000E-01  3.252950262718E+00  3.250506031147E+00  3.257372097278E+00
  1.995000000000E-01  3.254292196494E+00  3.251847635713E+00  3.258713310219E+00
  1.998750000000E-01  3.255634646545E+00  3.253189755980E+00  3.260055037886E+00
  2.002500000000E-01  3.256977613096E+00  3.254532392175E+00  3.261397280507E+00
  2.006250000000E-01  3.258321096217E+00  3.255875544371E+00  3.262740038154E+00
  2.010000000000E-01  3.259665096133E+00  3.257219212794E+00  3.264083311053E+00
  2.013750000000E-01  3.261009612992E+00  3.258563397596E+00  3.265427099355E+00
  2.017500000000E-01  3.262354646940E+00  3.259908098925E+00  3.266771403207E+00
  2.021250000000E-01  3.263700198126E+00  3.261253316933E+00  3.268116222762E+00
  2.025000000000E-01  3.265046266699E+00  3.262599051769E+00  3.269461558168E+00
  2.028750000000E-01  3.266392852805E+00  3.263945303585E+00  3.270807409575E+00
  2.032500000000E-01  3.267739956668E+00  3.265292072605E+00  3.272153777208E+00
  2.036250000000E-01  3.269087578361E+00  3.266639358906E+00  3.273500661143E+00
  2.040000000000E-01  3.270435718107E+00  3.267987162713E+00  3.274848061603E+00
  2.043750000000E-01  3.271784376054E+00  3.269335484176E+00  3.276195978741E+00
  2.047500000000E-01  3.273133552350E+00  3.270684323445E+00  3.277544412704E+00
  2.051250000000E-01  3.274483247142E+00  3.272033680672E+00  3.278893363644E+00
  2.055000000000E-01  3.275833460579E+00  3.273383556008E+00  3.280242831710E+00
  2.058750000000E-01  3.277184192884E+00  3.274733949677E+00  3.281592817128E+00
  2.062500000000E-01  3.278535444130E+00  3.276084861755E+00  3.282943319973E+00
  2.066250000000E-01  3.279887214540E+00  3.277436292469E+00  3.284294340470E+00
  2.070000000000E-01  3.281239504186E+00  3.278788241893E+00  3.285645878694E+00
  2.073750000000E-01  3.282592313293E+00  3.280140710253E+00  3.286997934870E+00
  2.077500000000E-01  3.283945642007E+00  3.281493697701E+00  3.288350509148E+00
  2.081250000000E-01  3.285299490478E+00  3.282847204387E+00  3.289703601680E+00
  2.085000000000E-01  3.286653858928E+00  3.284201230537E+00  3.291057212689E+00
  2.088750000000E-01  3.288008747430E+00  3.285555776227E+00  3.292411342252E+00
  2.092500000000E-01  3.289364156207E+00  3.286910841683E+00  3.293765990594E+00
  2.096250000000E-01  3.290720085333E+00  3.288266426980E+00  3.295121157791E+00
  2.100000000000E-01  3.292076535031E+00  3.289622532344E+00  3.296476844066E+00
  2.103750000000E-01  3.293433505448E+00  3.290979157926E+00  3.297833049572E+00
  2.107500000000E-01  3.294790996733E+00  3.292336303878E+00  3.299189774458E+00
  2.111250000000E-01  3.296149009109E+00  3.293693970426E+00  3.300547018950E+00
  2.115000000000E-01  3.297507542649E+00  3.295052157645E+00  3.301904783123E+00
  2.118750000000E-01  3.298866597502E+00  3.296410865686E+00  3.303263067129E+00
  2.122500000000E-01  3.300226173890E+00  3.297770094775E+00  3.304621871191E+00
  2.126250000000E-01  3.301586271962E+00  3.299129845064E+00  3.305981195462E+00
  2.130000000000E-01  3.302946891865E+00  3.300490116704E+00  3.307341040092E+00
  2.133750000000E-01  3.304308033749E+00  3.301850909846E+00  3.308701405231E+00
  2.137500000000E-01  3.305669697760E+00  3.303212224640E+00  3.310062291029E+00
  2.141250000000E-01  3.307031884049E+00  3.304574061239E+00  3.311423697638E+00
  2.145000000000E-01  3.308394592836E+00  3.305936419868E+00  3.312785625284E+00
  2.148750000000E-01  3.309757824197E+00  3.307299300603E+00  3.314148074041E+00
  2.152500000000E-01  3.311121578354E+00  3.308662703672E+00  3.315511044136E+00
  2.156250000000E-01  3.312485855455E+00  3.310026629225E+00  3.316874535719E+00
  2.160000000000E-01  3.313850655649E+00  3.311391077413E+00  3.318238548942E+00
  2.163750000000E-01  3.315215979084E+00  3.312756048388E+00  3.319603083955E+00
  2.167500000000E-01  3.316581825908E+00  3.314121542301E+00  3.320968140908E+00
  2.171250000000E-01  3.317948196269E+00  3.315487559304E+00  3.322333719953E+00
  2.175000000000E-01  3.319315090391E+00  3.316854099622E+00  3.323699821316E+00
  2.178750000000E-01  3.320682508422E+00  3.318221163409E+00  3.325066445148E+00
  2.182500000000E-01  3.322050450435E+00  3.319588750739E+00  3.326433591524E+00
  2.186250000000E-01  3.323418916654E+00  3.320956861839E+00  3.327801260670E+00
  2.190000000000E-01  3.324787907226E+00  3.322325496861E+00  3.329169452738E+00
  2.193750000000E-01  3.326157422377E+00  3.323694656032E+00  3.330538167954E+00
  2.197500000000E-01  3.327527462178E+00  3.325064339428E+00  3.331907406393E+00
  2.201250000000E-01  3.328898026777E+00  3.326434547201E+00  3.333277168206E+00
  2.205000000000E-01  3.330269116400E+00  3.327805279576E+00  3.334647453620E+00
  2.208750000000E-01  3.331640731193E+00  3.329176536707E+00  3.336018262786E+00
  2.212500000000E-01  3.333012871305E+00  3.330548318744E+00  3.337389595855E+00
  2.216250000000E-01  3.334385536885E+00  3.331920625840E+00  3.338761452979E+00
  2.220000000000E-01  3.335758728080E+00  3.333293458146E+00  3.340133834307E+00
  2.223750000000E-01  3.337132445040E+00  3.334666815813E+00  3.341506739992E+00
  2.227500000000E-01  3.338506687912E+00  3.336040698993E+00  3.342880170184E+00
  2.231250000000E-01  3.339881456920E+00  3.337415107914E+00  3.344254125110E+00
  2.235000000000E-01  3.341256752213E+00  3.338790042726E+00  3.345628604922E+00
  2.238750000000E-01  3.342632573864E+00  3.340165503508E+00  3.347003609695E+00
  2.242500000000E-01  3.344008922096E+00  3.341541490485E+00  3.348379139656E+00
  2.246250000000E-01  3.345385797133E+00  3.342918003885E+00  3.349755195032E+00
  2.250000000000E-01  3.346763199048E+00  3.344295043785E+00  3.351131775898E+00
  2.253750000000E-01  3.348141127990E+00  3.345672610336E+00  3.352508882407E+00
  2.257500000000E-01  3.349519584183E+00  3.347050703766E+00  3.353886514784E+00
  2.261250000000E-01  3.350898567699E+00  3.348429324151E+00  3.355264673105E+00
  2.265000000000E-01  3.352278078762E+00  3.349808471719E+00  3.356643357598E+00
  2.268750000000E-01  3.353658117521E+00  3.351188146621E+00  3.358022568415E+00
  2.272500000000E-01  3.355038684124E+00  3.352568349010E+00  3.359402305705E+00
  2.276250000000E-01  3.356419778719E+00  3.353949079038E+00  3.360782569622E+00
  2.280000000000E-01  3.357801401532E+00  3.355330336931E+00  3.362163360392E+00
  2.283750000000E-01  3.359183552634E+00  3.356712122768E+00  3.363544678091E+00
  2.287500000000E-01  3.360566232249E+00  3.358094436774E+00  3.364926522946E+00
  2.291250000000E-01  3.361949440451E+00  3.359477279028E+00  3.366308895033E+00
  2.295000000000E-01  3.363333177463E+00  3.360860649756E+00  3.367691794579E+00
  2.298750000000E-01  3.364717443434E+00  3.362244549111E+00  3.369075221736E+00
  2.302500000000E-01  3.366102238589E+00  3.363628977320E+00  3.370459176732E+00
  2.306250000000E-01  3.367487562999E+00  3.365013934461E+00  3.371843659642E+00
  2.310000000000E-01  3.368873416814E+00  3.366399420685E+00  3.373228670618E+00
  2.313750000000E-01  3.370259800257E+00  3.367785436221E+00  3.374614209887E+00
  2.317500000000E-01  3.371646713478E+00  3.369171981220E+00  3.376000277601E+00
  2.321250000000E-01  3.373034156548E+00  3.370559055759E+00  3.377386873837E+00
  2.325000000000E-01  3.374422129693E+00  3.371946660066E+00  3.378773998821E+00
  2.328750000000E-01  3.375810633136E+00  3.373334794370E+00  3.380161652781E+00
  2.332500000000E-01  3.377199666951E+00  3.374723458746E+00  3.381549835794E+00
  2.336250000000E-01  3.378589231285E+00  3.376112653348E+00  3.382938548011E+00
  2.340000000000E-01  3.379979326363E+00  3.377502378403E+00  3.384327789659E+00
  2.343750000000E-01  3.381369952334E+00  3.378892634064E+00  3.385717560892E+00
  2.347500000000E-01  3.382761109270E+00  3.380283420408E+00  3.387107861784E+00
  2.351250000000E-01  3.384152797396E+00  3.381674737663E+00  3.388498692564E+00
  2.355000000000E-01  3.385545016937E+00  3.383066586057E+00  3.389890053459E+00
  2.358750000000E-01  3.386937767964E+00  3.384458965666E+00  3.391281944545E+00
  2.362500000000E-01  3.388331050626E+00  3.385851876645E+00  3.392674365976E+00
  2.366250000000E-01  3.389724865149E+00  3.387245319220E+00  3.394067317977E+00
  2.370000000000E-01  3.391119211604E+00  3.388639293468E+00  3.395460800627E+00
  2.373750000000E-01  3.392514090217E+00  3.390033799619E+00  3.396854814152E+00
  2.377500000000E-01  3.393909501135E+00  3.391428837825E+00  3.398249358705E+00
  2.381250000000E-01  3.395305444507E+00  3.392824408238E+00  3.399644434437E+00
  2.385000000000E-01  3.396701920559E+00  3.394220511087E+00  3.401040041578E+00
  2.388750000000E-01  3.398098929362E+00  3.395617146448E+00  3.402436180203E+00
  2.392500000000E-01  3.399496471141E+00  3.397014314552E+00  3.403832850540E+00
  2.396250000000E-01  3.400894545969E+00  3.398412015473E+00  3.405230052665E+00
  2.400000000000E-01  3.402293154071E+00  3.399810249442E+00  3.406627786808E+00
  2.403750000000E-01  3.403692295594E+00  3.401209016611E+00  3.408026053120E+00
  2.407500000000E-01  3.405091970689E+00  3.402608317132E+00  3.409424851753E+00
  2.411250000000E-01  3.406492179503E+00  3.404008151159E+00  3.410824182860E+00
  2.415000000000E-01  3.407892922261E+00  3.405408518920E+00  3.412224046669E+00
  2.418750000000E-01  3.409294199035E+00  3.406809420493E+00  3.413624443256E+00
  2.422500000000E-01  3.410696010052E+00  3.408210856106E+00  3.415025372850E+00
  2.426250000000E-01  3.412098355458E+00  3.409612825912E+00  3.416426835604E+00
  2.430000000000E-01  3.413501235403E+00  3.411015330065E+00  3.417828831669E+00
  2.433750000000E-01  3.414904650036E+00  3.412418368716E+00  3.419231361198E+00
  2.437500000000E-01  3.416308599505E+00  3.413821942021E+00  3.420634424344E+00
  2.441250000000E-01  3.417713083959E+00  3.415226050130E+00  3.422038021259E+00
  2.445000000000E-01  3.419118103623E+00  3.416630693274E+00  3.423442152172E+00
  2.448750000000E-01  3.420523658569E+00  3.418035871529E+00  3.424846817160E+00
  2.452500000000E-01  3.421929749023E+00  3.419441585125E+00  3.426252016450E+00
  2.456250000000E-01  3.423336375132E+00  3.420847834215E+00  3.427657750195E+00
  2.460000000000E-01  3.424743537046E+00  3.422254618952E+00  3.429064018549E+00
  2.463750000000E-01  3.426151234990E+00  3.423661939565E+00  3.430470821740E+00
  2.467500000000E-01  3.427559469036E+00  3.425069796131E+00  3.431878159844E+00
  2.471250000000E-01  3.428968239333E+00  3.426478188804E+00  3.433286033015E+00
  2.475000000000E-01  3.430377546105E+00  3.427887117813E+00  3.434694441480E+00
  2.478750000000E-01  3.431787389503E+00  3.429296583312E+00  3.436103385393E+00
  2.482500000000E-01  3.433197769674E+00  3.430706585453E+00  3.437512864907E+00
  2.486250000000E-01  3.434608686767E+00  3.432117124390E+00  3.438922880174E+00
  2.490000000000E-01  3.436020140931E+00  3.433528200276E+00  3.440333431348E+00
  2.493750000000E-01  3.437432132391E+00  3.434939813342E+00  3.441744518656E+00
  2.497500000000E-01  3.438844661219E+00  3.436351963663E+00  3.443156142177E+00
  2.501250000000E-01  3.440257727641E+00  3.437764651470E+00  3.444568302138E+00
  2.505000000000E-01  3.441671331806E+00  3.439180442912E+00  3.445980998693E+00
  2.508750000000E-01  3.443085473786E+00  3.440596766576E+00  3.447394231919E+00
  2.512500000000E-01  3.444500153882E+00  3.442013622766E+00  3.448808002121E+00
  2.516250000000E-01  3.445915372167E+00  3.443431011556E+00  3.450222309376E+00
  2.520000000000E-01  3.447331128789E+00  3.444848933096E+00  3.451637153837E+00
  2.523750000000E-01  3.448747423975E+00  3.446267387612E+00  3.453052535732E+00
  2.527500000000E-01  3.450164257796E+00  3.447686375178E+00  3.454468455140E+00
  2.531250000000E-01  3.451581630478E+00  3.449105896021E+00  3.455884912289E+00
  2.535000000000E-01  3.452999542169E+00  3.450525950290E+00  3.457301907332E+00
  2.538750000000E-01  3.454417993018E+00  3.451946538137E+00  3.458719440423E+00
  2.542500000000E-01  3.455836983251E+00  3.453367659788E+00  3.460137511790E+00
  2.546250000000E-01  3.457256512940E+00  3.454789315317E+00  3.461556121511E+00
  2.550000000000E-01  3.458676582310E+00  3.456211504951E+00  3.462975269816E+00
  2.553750000000E-01  3.460097191433E+00  3.457634228763E+00  3.464394956780E+00
  2.557500000000E-01  3.461518340536E+00  3.459057486981E+00  3.465815182635E+00
  2.561250000000E-01  3.462940029767E+00  3.460481279754E+00  3.467235947533E+00
  2.565000000000E-01  3.464362259275E+00  3.461905607234E+00  3.468657251626E+00
  2.568750000000E-01  3.465785029209E+00  3.463330469570E+00  3.470079095070E+00
  2.572500000000E-01  3.467208339793E+00  3.464755866990E+00  3.471501478093E+00
  2.576250000000E-01  3.468632191102E+00  3.466181799567E+00  3.472924400772E+00
  2.580000000000E-01  3.470056583359E+00  3.467608267529E+00  3.474347863338E+00
  2.583750000000E-01  3.471481516714E+00  3.469035271027E+00  3.475771865943E+00
  2.587500000000E-01  3.472906991316E+00  3.470462810210E+00  3.477196408741E+00
  2.591250000000E-01  3.474333007314E+00  3.471890885229E+00  3.478621491885E+00
  2.595000000000E-01  3.475759564856E+00  3.473319496236E+00  3.480047115529E+00
  2.598750000000E-01  3.477186664169E+00  3.474748643456E+00  3.481473279903E+00
  2.602500000000E-01  3.478614305324E+00  3.476178326965E+00  3.482899985085E+00
  2.606250000000E-01  3.480042488547E+00  3.477608546990E+00  3.484327231303E+00
  2.610000000000E-01  3.481471213987E+00  3.479039303680E+00  3.485755018711E+00
  2.613750000000E-01  3.482900481793E+00  3.480470597188E+00  3.487183347464E+00
  2.617500000000E-01  3.484330292115E+00  3.481902427663E+00  3.488612217715E+00
  2.621250000000E-01  3.485760645176E+00  3.483334795333E+00  3.490041629693E+00
  2.625000000000E-01  3.487191541051E+00  3.484767700272E+00  3.491471583477E+00
  2.628750000000E-01  3.488622979964E+00  3.486201142708E+00  3.492902079295E+00
  2.632500000000E-01  3.490054961988E+00  3.487635122715E+00  3.494333117227E+00
  2.636250000000E-01  3.491487487349E+00  3.489069640520E+00  3.495764697501E+00
  2.640000000000E-01  3.492920556195E+00  3.490504696275E+00  3.497196820272E+00
  2.643750000000E-01  3.494354168753E+00  3.491940290206E+00  3.498629485769E+00
  2.647500000000E-01  3.495788325093E+00  3.493376422388E+00  3.500062694071E+00
  2.651250000000E-01  3.497223025443E+00  3.494813093049E+00  3.501496445407E+00
  2.655000000000E-01  3.498658269875E+00  3.496250302263E+00  3.502930739855E+00
  2.658750000000E-01  3.500094058614E+00  3.497688050258E+00  3.504365577645E+00
  2.662500000000E-01  3.501530391810E+00  3.499126337184E+00  3.505800958932E+00
  2.666250000000E-01  3.502967269610E+00  3.500565163194E+00  3.507236883868E+00
  2.670000000000E-01  3.504404692166E+00  3.502004528437E+00  3.508673352609E+00
  2.673750000000E-01  3.505842659701E+00  3.503444433141E+00  3.510110365385E+00
  2.677500000000E-01  3.507281172289E+00  3.504884877382E+00  3.511547922272E+00
  2.681250000000E-01  3.508720230155E+00  3.506325861386E+00  3.512986023503E+00
  2.685000000000E-01  3.510159833448E+00  3.507767385306E+00  3.514424669230E+00
  2.688750000000E-01  3.511599982318E+00  3.509209449291E+00  3.515863859608E+00
  2.692500000000E-01  3.513040676914E+00  3.510652053494E+00  3.517303594790E+00
  2.696250000000E-01  3.514481917384E+00  3.512095198066E+00  3.518743874933E+00
  2.700000000000E-01  3.515923703954E+00  3.513538883234E+00  3.520184700264E+00
  2.703750000000E-01  3.517366036698E+00  3.514983109074E+00  3.521626070864E+00
  2.707500000000E-01  3.518808915840E+00  3.516427875813E+00  3.523067986962E+00
  2.711250000000E-01  3.520252341529E+00  3.517873183602E+00  3.524510448712E+00
  2.715000000000E-01  3.521696313916E+00  3.519319032594E+00  3.525953456269E+00
  2.718750000000E-01  3.523140833149E+00  3.520765422938E+00  3.527397009787E+00
  2.722500000000E-01  3.524585899376E+00  3.522212354787E+00  3.528841109420E+00
  2.726250000000E-01  3.526031512825E+00  3.523659828370E+00  3.530285755400E+00
  2.730000000000E-01  3.527477673644E+00  3.525107843836E+00  3.531730947881E+00
  2.733750000000E-01  3.528924381906E+00  3.526556401261E+00  3.533176686940E+00
  2.737500000000E-01  3.530371637836E+00  3.528005500874E+00  3.534622972808E+00
  2.741250000000E-01  3.531819441583E+00  3.529455142826E+00  3.536069805640E+00
  2.745000000000E-01  3.533267793374E+00  3.530905327344E+00  3.537517185667E+00
  2.748750000000E-01  3.534716693281E+00  3.532356054505E+00  3.538965112968E+00
  2.752500000000E-01  3.536166141530E+00  3.533807324536E+00  3.540413587772E+00
  2.756250000000E-01  3.537616138194E+00  3.535259137512E+00  3.541862610158E+00
  2.760000000000E-01  3.539066683497E+00  3.536711493661E+00  3.543312180357E+00
  2.763750000000E-01  3.540517777590E+00  3.538164393136E+00  3.544762298523E+00
  2.767500000000E-01  3.541969420622E+00  3.539617836087E+00  3.546212964812E+00
  2.771250000000E-01  3.543421612742E+00  3.541071822667E+00  3.547664179378E+00
  2.775000000000E-01  3.544874354175E+00  3.542526353104E+00  3.549115942452E+00
  2.778750000000E-01  3.546327645071E+00  3.543981427550E+00  3.550568254189E+00
  2.782500000000E-01  3.547781485503E+00  3.545437046079E+00  3.552021114667E+00
  2.786250000000E-01  3.549235875697E+00  3.546893208922E+00  3.553474524117E+00
  2.790000000000E-01  3.550690815801E+00  3.548349916228E+00  3.554928482695E+00
  2.793750000000E-01  3.552146305966E+00  3.549807168150E+00  3.556382990554E+00
  2.797500000000E-01  3.553602346416E+00  3.551264964918E+00  3.557838047926E+00
  2.801250000000E-01  3.555058937225E+00  3.552723306605E+00  3.559293654890E+00
  2.805000000000E-01  3.556516078618E+00  3.554182193440E+00  3.560749811677E+00
  2.808750000000E-01  3.557973770745E+00  3.555641625576E+00  3.562206518442E+00
  2.812500000000E-01  3.559432013755E+00  3.557101603165E+00  3.563663775340E+00
  2.816250000000E-01  3.560890807798E+00  3.558562126358E+00  3.565121582525E+00
  2.820000000000E-01  3.562350153022E+00  3.560023195308E+00  3.566579940153E+00
  2.823750000000E-01  3.563810049654E+00  3.561484810243E+00  3.568038848456E+00
  2.827500000000E-01  3.565270497766E+00  3.562946971239E+00  3.569498307511E+00
  2.831250000000E-01  3.566731497585E+00  3.564409678524E+00  3.570958317550E+00
  2.835000000000E-01  3.568193049259E+00  3.565872932251E+00  3.572418878729E+00
  2.838750000000E-01  3.569655152938E+00  3.567336732572E+00  3.573879991202E+00
  2.842500000000E-01  3.571117808771E+00  3.568801079638E+00  3.575341655125E+00
  2.846250000000E-01  3.572581016908E+00  3.570265973603E+00  3.576803870653E+00
  2.850000000000E-01  3.574044777575E+00  3.571731414695E+00  3.578266638017E+00
  2.853750000000E-01  3.575509090843E+00  3.573197402989E+00  3.579729957296E+00
  2.857500000000E-01  3.576973956940E+00  3.574663938715E+00  3.581193828722E+00
  2.861250000000E-01  3.578439376015E+00  3.576131022026E+00  3.582658252451E+00
  2.865000000000E-01  3.579905348217E+00  3.577598653072E+00  3.584123228637E+00
  2.868750000000E-01  3.581371873695E+00  3.579066832007E+00  3.585588757435E+00
  2.872500000000E-01  3.582838952676E+00  3.580535559059E+00  3.587054839079E+00
  2.876250000000E-01  3.584306585232E+00  3.582004834305E+00  3.588521473645E+00
  2.880000000000E-01  3.585774771589E+00  3.583474657974E+00  3.589988661367E+00
  2.883750000000E-01  3.587243511897E+00  3.584945030217E+00  3.591456402400E+00
  2.887500000000E-01  3.588712806305E+00  3.586415951188E+00  3.592924696899E+00
  2.891250000000E-01  3.590182654962E+00  3.587887421039E+00  3.594393545020E+00
  2.895000000000E-01  3.591653058095E+00  3.589359439999E+00  3.595862946994E+00
  2.898750000000E-01  3.593124015776E+00  3.590832008144E+00  3.597332902901E+00
  2.902500000000E-01  3.594595528232E+00  3.592305125703E+00  3.598803412973E+00
  2.906250000000E-01  3.596067595535E+00  3.593778792752E+00  3.600274477288E+00
  2.910000000000E-01  3.597540217911E+00  3.595253009521E+00  3.601746096079E+00
  2.913750000000E-01  3.599013395587E+00  3.596727776238E+00  3.603218269578E+00
  2.917500000000E-01  3.600487128634E+00  3.598203092981E+00  3.604690997864E+00
  2.921250000000E-01  3.601961417203E+00  3.599678959900E+00  3.606164281093E+00
  2.925000000000E-01  3.603436261521E+00  3.601155377227E+00  3.607638119497E+00
  2.928750000000E-01  3.604911661658E+00  3.602632345036E+00  3.609112513155E+00
  2.932500000000E-01  3.606387617842E+00  3.604109863558E+00  3.610587462299E+00
  2.936250000000E-01  3.607864130222E+00  3.605587932945E+00  3.612062967086E+00
  2.940000000000E-01  3.609341199025E+00  3.607066553427E+00  3.613539027747E+00
  2.943750000000E-01  3.610818824323E+00  3.608545725079E+00  3.615015644362E+00
  2.947500000000E-01  3.612297006265E+00  3.610025448055E+00  3.616492817086E+00
  2.951250000000E-01  3.613775745078E+00  3.611505722585E+00  3.617970546152E+00
  2.955000000000E-01  3.615255040912E+00  3.612986548820E+00  3.619448831716E+00
  2.958750000000E-01  3.616734893915E+00  3.614467926915E+00  3.620927673934E+00
  2.962500000000E-01  3.618215304238E+00  3.615949857022E+00  3.622407072961E+00
  2.966250000000E-01  3.619696272029E+00  3.617432339293E+00  3.623887028954E+00
  2.970000000000E-01  3.621177797516E+00  3.618915373960E+00  3.625367542146E+00
  2.973750000000E-01  3.622659880770E+00  3.620398961097E+00  3.626848612615E+00
  2.977500000000E-01  3.624142522018E+00  3.621883100935E+00  3.628330240594E+00
  2.981250000000E-01  3.625625721410E+00  3.623367793627E+00  3.629812426239E+00
  2.985000000000E-01  3.627109479095E+00  3.624853039327E+00  3.631295169707E+00
  2.988750000000E-01  3.628593795223E+00  3.626338838186E+00  3.632778471154E+00
  2.992500000000E-01  3.630078670020E+00  3.627825190435E+00  3.634262330811E+00
  2.996250000000E-01  3.631564103558E+00  3.629312096151E+00  3.635746748759E+00
  3.000000000000E-01  3.633050096065E+00  3.630799555563E+00  3.637231725231E+00
  3.003750000000E-01  3.634536647689E+00  3.632287568825E+00  3.638717260383E+00
  3.007500000000E-01  3.636023758581E+00  3.633776136089E+00  3.640203354371E+00
  3.011250000000E-01  3.637511428889E+00  3.635265257510E+00  3.641690007350E+00
  3.015000000000E-01  3.638999658763E+00  3.636754933240E+00  3.643177219478E+00
  3.018750000000E-01  3.640488448431E+00  3.638245163509E+00  3.644664990988E+00
  3.022500000000E-01  3.641977797963E+00  3.639735948395E+00  3.646153321959E+00
  3.026250000000E-01  3.643467707588E+00  3.641227288126E+00  3.647642212624E+00
  3.030000000000E-01  3.644958177454E+00  3.642719182857E+00  3.649131663139E+00
  3.033750000000E-01  3.646449207711E+00  3.644211632741E+00  3.650621673661E+00
  3.037500000000E-01  3.647940798508E+00  3.645704637931E+00  3.652112244346E+00
  3.041250000000E-01  3.649432950073E+00  3.647198198658E+00  3.653603375428E+00
  3.045000000000E-01  3.650925662477E+00  3.648692314998E+00  3.655095066986E+00
  3.048750000000E-01  3.652418935948E+00  3.650186987182E+00  3.656587319253E+00
  3.052500000000E-01  3.653912770635E+00  3.651682215363E+00  3.658080132386E+00
  3.056250000000E-01  3.655407166687E+00  3.653177999695E+00  3.659573506542E+00
  3.060000000000E-01  3.656902124253E+00  3.654674340330E+00  3.661067441877E+00
  3.063750000000E-01  3.658397643562E+00  3.656171237501E+00  3.662561938624E+00
  3.067500000000E-01  3.659893724685E+00  3.657668691283E+00  3.664056996863E+00
  3.071250000000E-01  3.661390367849E+00  3.659166701907E+00  3.665552616828E+00
  3.075000000000E-01  3.662887573203E+00  3.660665269527E+00  3.667048798675E+00
  3.078750000000E-01  3.664385340898E+00  3.662164394295E+00  3.668545542561E+00
  3.082500000000E-01  3.665883671082E+00  3.663664076367E+00  3.670042848643E+00
  3.086250000000E-01  3.667382563905E+00  3.665164315896E+00  3.671540717076E+00
  3.090000000000E-01  3.668882019594E+00  3.666665113112E+00  3.673039148096E+00
  3.093750000000E-01  3.670382038222E+00  3.668166468092E+00  3.674538141782E+00
  3.097500000000E-01  3.671882620015E+00  3.669668381067E+00  3.676037698367E+00
  3.101250000000E-01  3.673383765123E+00  3.671170852190E+00  3.677537818009E+00
  3.105000000000E-01  3.674885473696E+00  3.672673881617E+00  3.679038500863E+00
  3.108750000000E-01  3.676387745883E+00  3.674177469499E+00  3.680539747088E+00
  3.112500000000E-01  3.677890581910E+00  3.675681616070E+00  3.682041556917E+00
  3.116250000000E-01  3.679393981851E+00  3.677186321404E+00  3.683543930429E+00
  3.120000000000E-01  3.680897945933E+00  3.678691585733E+00  3.685046867859E+00
  3.123750000000E-01  3.682402474304E+00  3.680197409212E+00  3.686550369364E+00
  3.127500000000E-01  3.683907567114E+00  3.681703791994E+00  3.688054435100E+00
  3.131250000000E-01  3.685413224514E+00  3.683210734233E+00  3.689559065225E+00
  3.135000000000E-01  3.686919446730E+00  3.684718236160E+00  3.691064259973E+00
  3.138750000000E-01  3.688426233834E+00  3.686226297852E+00  3.692570019423E+00
  3.142500000000E-01  3.689933586054E+00  3.687734919541E+00  3.694076343811E+00
  3.146250000000E-01  3.691441503539E+00  3.689244101380E+00  3.695583233292E+00
  3.150000000000E-01  3.692949986438E+00  3.690753843524E+00  3.697090688024E+00
  3.153750000000E-01  3.694459034902E+00  3.692264146126E+00  3.698598708164E+00
  3.157500000000E-01  3.695968649157E+00  3.693775009418E+00  3.700107293947E+00
  3.161250000000E-01  3.697478829275E+00  3.695286433478E+00  3.701616445453E+00
  3.165000000000E-01  3.698989575485E+00  3.696798418535E+00  3.703126162915E+00
  3.168750000000E-01  3.700500887934E+00  3.698310964745E+00  3.704636446491E+00
  3.172500000000E-01  3.702012766774E+00  3.699824072263E+00  3.706147296339E+00
  3.176250000000E-01  3.703525212153E+00  3.701337741241E+00  3.707658712616E+00
  3.180000000000E-01  3.705038224222E+00  3.702851971834E+00  3.709170695478E+00
  3.183750000000E-01  3.706551803207E+00  3.704366764274E+00  3.710683245161E+00
  3.187500000000E-01  3.708065949181E+00  3.705882118639E+00  3.712196361744E+00
  3.191250000000E-01  3.709580662371E+00  3.707398035158E+00  3.713710045462E+00
  3.195000000000E-01  3.711095942926E+00  3.708914513988E+00  3.715224296473E+00
  3.198750000000E-01  3.712611790996E+00  3.710431555282E+00  3.716739114934E+00
  3.202500000000E-01  3.714128206731E+00  3.711949159195E+00  3.718254501003E+00
  3.206250000000E-01  3.715645190359E+00  3.713467325959E+00  3.719770454914E+00
  3.210000000000E-01  3.717162742028E+00  3.714986055727E+00  3.721286976824E+00
  3.213750000000E-01  3.718680861811E+00  3.716505348578E+00  3.722804066814E+00
  3.217500000000E-01  3.720199549935E+00  3.718025204743E+00  3.724321725119E+00
  3.221250000000E-01  3.721718806550E+00  3.719545624376E+00  3.725839951896E+00
  3.225000000000E-01  3.723238631883E+00  3.721066607710E+00  3.727358747381E+00
  3.228750000000E-01  3.724759026006E+00  3.722588154821E+00  3.728878111653E+00
  3.232500000000E-01  3.726279989147E+00  3.724110265943E+00  3.730398044947E+00
  3.236250000000E-01  3.727801521378E+00  3.725632941151E+00  3.731918547345E+00
  3.240000000000E-01  3.729323622925E+00  3.727156180678E+00  3.733439619080E+00
  3.243750000000E-01  3.730846293939E+00  3.728679984678E+00  3.734961260310E+00
  3.247500000000E-01  3.732369534647E+00  3.730204353385E+00  3.736483471271E+00
  3.251250000000E-01  3.733893345121E+00  3.731729286874E+00  3.738006252043E+00
  3.255000000000E-01  3.735417725589E+00  3.733254785379E+00  3.739529602862E+00
  3.258750000000E-01  3.736942676122E+00  3.734780848976E+00  3.741053523806E+00
  3.262500000000E-01  3.738468196948E+00  3.736307477898E+00  3.742578015113E+00
  3.266250000000E-01  3.739994288217E+00  3.737834672299E+00  3.744103076939E+00
  3.270000000000E-01  3.741520950155E+00  3.739362432413E+00  3.745628709520E+00
  3.273750000000E-01  3.743048182836E+00  3.740890758315E+00  3.747154912937E+00
  3.277500000000E-01  3.744575986486E+00  3.742419650240E+00  3.748681687425E+00
  3.281250000000E-01  3.746104361178E+00  3.743949108263E+00  3.750209033063E+00
  3.285000000000E-01  3.747633307139E+00  3.745479132618E+00  3.751736950089E+00
  3.288750000000E-01  3.749162824518E+00  3.747009723459E+00  3.753265438659E+00
  3.292500000000E-01  3.750692913466E+00  3.748540880941E+00  3.754794498931E+00
  3.296250000000E-01  3.752223574210E+00  3.750072605298E+00  3.756324131142E+00
  3.300000000000E-01  3.753754806822E+00  3.751604896606E+00  3.757854335372E+00
  3.303750000000E-01  3.755286611529E+00  3.753137755098E+00  3.759385111856E+00
  3.307500000000E-01  3.756818988481E+00  3.754671180929E+00  3.760916460753E+00
  3.311250000000E-01  3.758351937829E+00  3.756205174254E+00  3.762448382220E+00
  3.315000000000E-01  3.759885459721E+00  3.757739735228E+00  3.763980876417E+00
  3.318750000000E-01  3.761419554307E+00  3.759274864007E+00  3.765513943500E+00
  3.322500000000E-01  3.762954221816E+00  3.760810560823E+00  3.767047583706E+00
  3.326250000000E-01  3.764489462396E+00  3.762346825831E+00  3.768581797193E+00
  3.330000000000E-01  3.766025276121E+00  3.763883659109E+00  3.770116584041E+00
  3.333750000000E-01  3.767561663294E+00  3.765421060967E+00  3.771651944565E+00
  3.337500000000E-01  3.769098623988E+00  3.766959031483E+00  3.773187878845E+00
  3.341250000000E-01  3.770636158354E+00  3.768497570813E+00  3.774724387039E+00
  3.345000000000E-01  3.772174266617E+00  3.770036679189E+00  3.776261469383E+00
  3.348750000000E-01  3.773712948852E+00  3.771576356688E+00  3.777799125958E+00
  3.352500000000E-01  3.775252205284E+00  3.773116603545E+00  3.779337356999E+00
  3.356250000000E-01  3.776792036064E+00  3.774657419914E+00  3.780876162667E+00
  3.360000000000E-01  3.778332441342E+00  3.776198805950E+00  3.782415543117E+00
  3.363750000000E-01  3.779873421344E+00  3.777740761887E+00  3.783955498588E+00
  3.367500000000E-01  3.781414976145E+00  3.779283287802E+00  3.785496029160E+00
  3.371250000000E-01  3.782957105970E+00  3.780826383929E+00  3.787037135068E+00
  3.375000000000E-01  3.784499810969E+00  3.782370050424E+00  3.788578816473E+00
  3.378750000000E-01  3.786043091293E+00  3.783914287440E+00  3.790121073531E+00
  3.382500000000E-01  3.787586947092E+00  3.785459095135E+00  3.791663906402E+00
  3.386250000000E-01  3.789131378514E+00  3.787004473663E+00  3.793207315244E+00
  3.390000000000E-01  3.790676385788E+00  3.788550423259E+00  3.794751300293E+00
  3.393750000000E-01  3.792221968986E+00  3.790096943999E+00  3.796295861632E+00
  3.397500000000E-01  3.793768128336E+00  3.791644036118E+00  3.797840999495E+00
  3.401250000000E-01  3.795314863986E+00  3.793191699770E+00  3.799386714042E+00
  3.405000000000E-01  3.796862176088E+00  3.794739935111E+00  3.800933005431E+00
  3.408750000000E-01  3.798410064868E+00  3.796288742376E+00  3.802479873900E+00
  3.412500000000E-01  3.799958530399E+00  3.797838121642E+00  3.804027319528E+00
  3.416250000000E-01  3.801507572908E+00  3.799388073142E+00  3.805575342553E+00
  3.420000000000E-01  3.803057192546E+00  3.800938597032E+00  3.807123943134E+00
  3.423750000000E-01  3.804607389461E+00  3.802489693468E+00  3.808673121429E+00
  3.427500000000E-01  3.806158163805E+00  3.804041362606E+00  3.810222877596E+00
  3.431250000000E-01  3.807709515726E+00  3.805593604601E+00  3.811773211796E+00
  3.435000000000E-01  3.809261445453E+00  3.807146419688E+00  3.813324124265E+00
  3.438750000000E-01  3.810813953057E+00  3.808699807944E+00  3.814875615084E+00
  3.442500000000E-01  3.812367038767E+00  3.810253769603E+00  3.816427684489E+00
  3.446250000000E-01  3.813920702731E+00  3.811808304821E+00  3.817980332640E+00
  3.450000000000E-01  3.815474945101E+00  3.813363413754E+00  3.819533559696E+00
  3.453750000000E-01  3.817029766103E+00  3.814919096636E+00  3.821087365894E+00
  3.457500000000E-01  3.818585165809E+00  3.816475353544E+00  3.822641751314E+00
  3.461250000000E-01  3.820141144448E+00  3.818032184714E+00  3.824196716195E+00
  3.465000000000E-01  3.821697702170E+00  3.819589590300E+00  3.825752260694E+00
  3.468750000000E-01  3.823254839123E+00  3.821147570459E+00  3.827308384972E+00
  3.472500000000E-01  3.824812555459E+00  3.822706125347E+00  3.828865089186E+00
  3.476250000000E-01  3.826370851326E+00  3.824265255120E+00  3.830422373498E+00
  3.480000000000E-01  3.827929726953E+00  3.825824960012E+00  3.831980238143E+00
  3.483750000000E-01  3.829489182490E+00  3.827385240179E+00  3.833538683281E+00
  3.487500000000E-01  3.831049218008E+00  3.828946095700E+00  3.835097708993E+00
  3.491250000000E-01  3.832609833735E+00  3.830507526808E+00  3.836657315517E+00
  3.495000000000E-01  3.834171029900E+00  3.832069533739E+00  3.838217503089E+00
  3.498750000000E-01  3.835732806573E+00  3.833632116569E+00  3.839778271791E+00
  3.502500000000E-01  3.837295163984E+00  3.835195275534E+00  3.841339621861E+00
  3.506250000000E-01  3.838858102203E+00  3.836759010711E+00  3.842901553380E+00
  3.510000000000E-01  3.840421621460E+00  3.838323322336E+00  3.844464066585E+00
  3.513750000000E-01  3.841985721902E+00  3.839888210564E+00  3.846027161636E+00
  3.517500000000E-01  3.843550403682E+00  3.841453675551E+00  3.847590838692E+00
  3.521250000000E-01  3.845115667025E+00  3.843019717532E+00  3.849155097990E+00
  3.525000000000E-01  3.846681512005E+00  3.844586336586E+00  3.850719939613E+00
  3.528750000000E-01  3.848247938850E+00  3.846153532947E+00  3.852285363797E+00
  3.532500000000E-01  3.849814947708E+00  3.847721306771E+00  3.853851370703E+00
  3.536250000000E-01  3.851382538730E+00  3.849289658215E+00  3.855417960490E+00
  3.540000000000E-01  3.852950712066E+00  3.850858587435E+00  3.856985133316E+00
  3.543750000000E-01  3.854519467944E+00  3.852428094667E+00  3.858552889422E+00
  3.547500000000E-01  3.856088806436E+00  3.853998179987E+00  3.860121228886E+00
  3.551250000000E-01  3.857658727770E+00  3.855568843632E+00  3.861690151949E+00
  3.555000000000E-01  3.859229232095E+00  3.857140085758E+00  3.863259658768E+00
  3.558750000000E-01  3.860800319561E+00  3.858711906520E+00  3.864829749505E+00
  3.562500000000E-01  3.862371990319E+00  3.860284306077E+00  3.866400424318E+00
  3.566250000000E-01  3.863944244596E+00  3.861857284662E+00  3.867971683446E+00
  3.570000000000E-01  3.865517082465E+00  3.863430842355E+00  3.869543526970E+00
  3.573750000000E-01  3.867090504153E+00  3.865004979389E+00  3.871115955128E+00
  3.577500000000E-01  3.868664509809E+00  3.866579695923E+00  3.872688968080E+00
  3.581250000000E-01  3.870239099585E+00  3.868154992112E+00  3.874262565986E+00
  3.585000000000E-01  3.871814273630E+00  3.869730868113E+00  3.875836749006E+00
  3.588750000000E-01  3.873390032172E+00  3.871307324162E+00  3.877411517378E+00
  3.592500000000E-01  3.874966375283E+00  3.872884360337E+00  3.878986871183E+00
  3.596250000000E-01  3.876543303190E+00  3.874461976872E+00  3.880562810660E+00
  3.600000000000E-01  3.878120816045E+00  3.876040173926E+00  3.882139335969E+00
  3.603750000000E-01  3.879698913996E+00  3.877618951654E+00  3.883716447270E+00
  3.607500000000E-01  3.881277597193E+00  3.879198310214E+00  3.885294144723E+00
  3.611250000000E-01  3.882856865866E+00  3.880778249841E+00  3.886872428566E+00
  3.615000000000E-01  3.884436720163E+00  3.882358770692E+00  3.888451298959E+00
  3.618750000000E-01  3.886017160156E+00  3.883939872845E+00  3.890030755984E+00
  3.622500000000E-01  3.887598186074E+00  3.885521556536E+00  3.891610799880E+00
  3.626250000000E-01  3.889179798144E+00  3.887103822000E+00  3.893191430885E+00
  3.630000000000E-01  3.890761996439E+00  3.888686669316E+00  3.894772649080E+00
  3.633750000000E-01  3.892344781109E+00  3.890270098641E+00  3.896354454627E+00
  3.637500000000E-01  3.893928152380E+00  3.891854110211E+00  3.897936847763E+00
  3.641250000000E-01  3.895512110404E+00  3.893438704182E+00  3.899519828649E+00
  3.645000000000E-01  3.897096655331E+00  3.895023880711E+00  3.901103397445E+00
  3.648750000000E-01  3.898681787309E+00  3.896609639957E+00  3.902687554311E+00
  3.652500000000E-01  3.900267506568E+00  3.898195982153E+00  3.904272299486E+00
  3.656250000000E-01  3.901853813179E+00  3.899782907380E+00  3.905857633053E+00
  3.660000000000E-01  3.903440707371E+00  3.901370415873E+00  3.907443555249E+00
  3.663750000000E-01  3.905028189293E+00  3.902958507789E+00  3.909030066235E+00
  3.667500000000E-01  3.906616259095E+00  3.904547183285E+00  3.910617166173E+00
  3.671250000000E-01  3.908204916927E+00  3.906136442518E+00  3.912204855221E+00
  3.675000000000E-01  3.909794162939E+00  3.907726285647E+00  3.913793133540E+00
  3.678750000000E-01  3.911383997359E+00  3.909316712907E+00  3.915382001370E+00
  3.682500000000E-01  3.912974420338E+00  3.910907724454E+00  3.916971458871E+00
  3.686250000000E-01  3.914565432024E+00  3.912499320447E+00  3.918561506204E+00
  3.690000000000E-01  3.916157032569E+00  3.914091501043E+00  3.920152143528E+00
  3.693750000000E-01  3.917749222122E+00  3.915684266399E+00  3.921743371006E+00
  3.697500000000E-01  3.919342000833E+00  3.917277616673E+00  3.923335188796E+00
  3.701250000000E-01  3.920935368931E+00  3.918871552101E+00  3.924927597139E+00
  3.705000000000E-01  3.922529326564E+00  3.920466072841E+00  3.926520596195E+00
  3.708750000000E-01  3.924123873884E+00  3.922061179049E+00  3.928114186124E+00
  3.712500000000E-01  3.925719011040E+00  3.923656870883E+00  3.929708367088E+00
  3.716250000000E-01  3.927314738182E+00  3.925253148501E+00  3.931303139248E+00
  3.720000000000E-01  3.928911055538E+00  3.926850012140E+00  3.932898502841E+00
  3.723750000000E-01  3.930507963180E+00  3.928447461878E+00  3.934494457951E+00
  3.727500000000E-01  3.932105461337E+00  3.930045497951E+00  3.936091004817E+00
  3.731250000000E-01  3.933703550158E+00  3.931644120517E+00  3.937688143601E+00
  3.735000000000E-01  3.935302229793E+00  3.933243329734E+00  3.939285874461E+00
  3.738750000000E-01  3.936901500470E+00  3.934843125837E+00  3.940884197639E+00
  3.742500000000E-01  3.938501362262E+00  3.936443508907E+00  3.942483113216E+00
  3.746250000000E-01  3.940101815396E+00  3.938044479180E+00  3.944082621433E+00
  3.750000000000E-01  3.941702860023E+00  3.939646036813E+00  3.945682722449E+00
  3.753750000000E-01  3.943304496292E+00  3.941248181964E+00  3.947283416426E+00
  3.757500000000E-01  3.944906724353E+00  3.942850914791E+00  3.948884703525E+00
  3.761250000000E-01  3.946509544435E+00  3.944454235530E+00  3.950486583985E+00
  3.765000000000E-01  3.948112956609E+00  3.946058144262E+00  3.952089057890E+00
  3.768750000000E-01  3.949716961104E+00  3.947662641221E+00  3.953692125478E+00
  3.772500000000E-01  3.951321558070E+00  3.949267726566E+00  3.955295786911E+00
  3.776250000000E-01  3.952926747656E+00  3.950873400456E+00  3.956900042349E+00
  3.780000000000E-01  3.954532530012E+00  3.952479663048E+00  3.958504891955E+00
  3.783750000000E-01  3.956138905367E+00  3.954086514578E+00  3.960110335968E+00
  3.787500000000E-01  3.957745873793E+00  3.955693955127E+00  3.961716374470E+00
  3.791250000000E-01  3.959353435518E+00  3.957301984930E+00  3.963323007701E+00
  3.795000000000E-01  3.960961590691E+00  3.958910604147E+00  3.964930235822E+00
  3.798750000000E-01  3.962570339463E+00  3.960519812934E+00  3.966538058996E+00
  3.802500000000E-01  3.964179682063E+00  3.962129611529E+00  3.968146477461E+00
  3.806250000000E-01  3.965789618561E+00  3.963740000011E+00  3.969755491300E+00
  3.810000000000E-01  3.967400149186E+00  3.965350978618E+00  3.971365100754E+00
  3.813750000000E-01  3.969011274088E+00  3.966962547506E+00  3.972975305984E+00
  3.817500000000E-01  3.970622993418E+00  3.968574706836E+00  3.974586107150E+00
  3.821250000000E-01  3.972235307324E+00  3.970187456764E+00  3.976197504416E+00
  3.825000000000E-01  3.973848215957E+00  3.971800797448E+00  3.977809497941E+00
  3.828750000000E-01  3.975461719546E+00  3.973414729127E+00  3.979422087967E+00
  3.832500000000E-01  3.977075818241E+00  3.975029251959E+00  3.981035274654E+00
  3.836250000000E-01  3.978690512190E+00  3.976644366100E+00  3.982649058164E+00
  3.840000000000E-01  3.980305801546E+00  3.978260071711E+00  3.984263438660E+00
  3.843750000000E-01  3.981921686456E+00  3.979876368949E+00  3.985878416301E+00
  3.847500000000E-01  3.983538167072E+00  3.981493257973E+00  3.987493991251E+00
  3.851250000000E-01  3.985155243621E+00  3.983110739020E+00  3.989110163748E+00
  3.855000000000E-01  3.986772916254E+00  3.984728812248E+00  3.990726933956E+00
  3.858750000000E-01  3.988391185121E+00  3.986347477817E+00  3.992344302035E+00
  3.862500000000E-01  3.990010050372E+00  3.987966735883E+00  3.993962268147E+00
  3.866250000000E-01  3.991629512156E+00  3.989586586607E+00  3.995580832455E+00
  3.870000000000E-01  3.993249570703E+00  3.991207030224E+00  3.997199995198E+00
  3.873750000000E-01  3.994870226162E+00  3.992828066895E+00  3.998819756538E+00
  3.877500000000E-01  3.996491478604E+00  3.994449696698E+00  4.000440116558E+00
  3.881250000000E-01  3.998113328258E+00  3.996071919871E+00  4.002061075500E+00
  3.885000000000E-01  3.999735775353E+00  3.997694736651E+00  4.003682633602E+00
  3.888750000000E-01  4.001358819960E+00  3.999318147119E+00  4.005304790950E+00
  3.892500000000E-01  4.002982462308E+00  4.000942151511E+00  4.006927547782E+00
  3.896250000000E-01  4.004606702468E+00  4.002566749909E+00  4.008550904183E+00
  3.900000000000E-01  4.006231540668E+00  4.004191942548E+00  4.010174860393E+00
  3.903750000000E-01  4.007856977058E+00  4.005817729588E+00  4.011799416574E+00
  3.907500000000E-01  4.009483011868E+00  4.007444111267E+00  4.013424572967E+00
  3.911250000000E-01  4.011109645169E+00  4.009071087665E+00  4.015050329655E+00
  3.915000000000E-01  4.012736877188E+00  4.010698659019E+00  4.016676686879E+00
  3.918750000000E-01  4.014364708076E+00  4.012326825488E+00  4.018303644801E+00
  3.922500000000E-01  4.015993137984E+00  4.013955587231E+00  4.019931203583E+00
  3.926250000000E-01  4.017622167060E+00  4.015584944407E+00  4.021559363387E+00
  3.930000000000E-01  4.019251795455E+00  4.017214897175E+00  4.023188124376E+00
  3.933750000000E-01  4.020882023397E+00  4.018845445772E+00  4.024817486790E+00
  3.937500000000E-01  4.022512851038E+00  4.020476590358E+00  4.026447450791E+00
  3.941250000000E-01  4.024144278446E+00  4.022108331013E+00  4.028078016463E+00
  3.945000000000E-01  4.025776305931E+00  4.023740668053E+00  4.029709184127E+00
  3.948750000000E-01  4.027408933564E+00  4.025373601559E+00  4.031340953864E+00
  3.952500000000E-01  4.029042161493E+00  4.027007131690E+00  4.032973325838E+00
  3.956250000000E-01  4.030675989949E+00  4.028641258683E+00  4.034606300290E+00
  3.960000000000E-01  4.032310419081E+00  4.030275982699E+00  4.036239877382E+00
  3.963750000000E-01  4.033945449038E+00  4.031911303895E+00  4.037874057276E+00
  3.967500000000E-01  4.035581079972E+00  4.033547222431E+00  4.039508840135E+00
  3.971250000000E-01  4.037217312031E+00  4.035183738467E+00  4.041144226121E+00
  3.975000000000E-01  4.038854145445E+00  4.036820852240E+00  4.042780215476E+00
  3.978750000000E-01  4.040491580284E+00  4.038458563831E+00  4.044416808283E+00
  3.982500000000E-01  4.042129616778E+00  4.040096873479E+00  4.046054004783E+00
  3.986250000000E-01  4.043768255076E+00  4.041735781341E+00  4.047691805140E+00
  3.990000000000E-01  4.045407495329E+00  4.043375287578E+00  4.049330209515E+00
  3.993750000000E-01  4.047047337765E+00  4.045015392428E+00  4.050969218150E+00
  3.997500000000E-01  4.048687782454E+00  4.046656095971E+00  4.052608831129E+00
  4.001250000000E-01  4.050328829627E+00  4.048297398445E+00  4.054249048694E+00
  4.005000000000E-01  4.051970479433E+00  4.049939300011E+00  4.055889871006E+00
  4.008750000000E-01  4.053612732022E+00  4.051581800827E+00  4.057531298228E+00
  4.012500000000E-01  4.055255587622E+00  4.053224901132E+00  4.059173330603E+00
  4.016250000000E-01  4.056899046305E+00  4.054868601006E+00  4.060815968214E+00
  4.020000000000E-01  4.058543108300E+00  4.056512900688E+00  4.062459211303E+00
  4.023750000000E-01  4.060187773756E+00  4.058157800338E+00  4.064103060031E+00
  4.027500000000E-01  4.061833042823E+00  4.059803300114E+00  4.065747514564E+00
  4.031250000000E-01  4.063478915652E+00  4.061449400177E+00  4.067392575062E+00
  4.035000000000E-01  4.065125392392E+00  4.063096100686E+00  4.069038241689E+00
  4.038750000000E-01  4.066772473273E+00  4.064743401879E+00  4.070684514687E+00
  4.042500000000E-01  4.068420158443E+00  4.066391303917E+00  4.072331394218E+00
  4.046250000000E-01  4.070068448053E+00  4.068039806959E+00  4.073978880446E+00
  4.050000000000E-01  4.071717342253E+00  4.069688911165E+00  4.075626973533E+00
  4.053750000000E-01  4.073366841193E+00  4.071338616694E+00  4.077275673643E+00
  4.057500000000E-01  4.075016945102E+00  4.072988923785E+00  4.078924981017E+00
  4.061250000000E-01  4.076667654050E+00  4.074639832519E+00  4.080574895739E+00
  4.065000000000E-01  4.078318968267E+00  4.076291343135E+00  4.082225418052E+00
  4.068750000000E-01  4.079970887903E+00  4.077943455793E+00  4.083876548119E+00
  4.072500000000E-01  4.081623413106E+00  4.079596170651E+00  4.085528286102E+00
  4.076250000000E-01  4.083276544107E+00  4.081249487951E+00  4.087180632244E+00
  4.080000000000E-01  4.084930280976E+00  4.082903407771E+00  4.088833586628E+00
  4.083750000000E-01  4.086584623942E+00  4.084557930351E+00  4.090487149498E+00
  4.087500000000E-01  4.088239573156E+00  4.086213055851E+00  4.092141321016E+00
  4.091250000000E-01  4.089895128766E+00  4.087868784432E+00  4.093796101345E+00
  4.095000000000E-01  4.091551291002E+00  4.089525116331E+00  4.095451490728E+00
  4.098750000000E-01  4.093208059935E+00  4.091182051630E+00  4.097107489249E+00
  4.102500000000E-01  4.094865435794E+00  4.092839590569E+00  4.098764097151E+00
  4.106250000000E-01  4.096523418728E+00  4.094497733306E+00  4.100421314596E+00
  4.110000000000E-01  4.098182008887E+00  4.096156480003E+00  4.102079141748E+00
  4.113750000000E-01  4.099841206422E+00  4.097815830819E+00  4.103737578770E+00
  4.117500000000E-01  4.101501011483E+00  4.099475785914E+00  4.105396625826E+00
  4.121250000000E-01  4.103161424297E+00  4.101136345528E+00  4.107056283158E+00
  4.125000000000E-01  4.104822445016E+00  4.102797509821E+00  4.108716550929E+00
  4.128750000000E-01  4.106484073789E+00  4.104459278953E+00  4.110377429304E+00
  4.132500000000E-01  4.108146310766E+00  4.106121653084E+00  4.112038918446E+00
  4.136250000000E-01  4.109809156096E+00  4.107784632375E+00  4.113701018517E+00
  4.140000000000E-01  4.111472609930E+00  4.109448216985E+00  4.115363729682E+00
  4.143750000000E-01  4.113136672497E+00  4.111112407154E+00  4.117027052183E+00
  4.147500000000E-01  4.114801343947E+00  4.112777203044E+00  4.118690986184E+00
  4.151250000000E-01  4.116466624429E+00  4.114442604812E+00  4.120355531849E+00
  4.155000000000E-01  4.118132514094E+00  4.116108612621E+00  4.122020689341E+00
  4.158750000000E-01  4.119799013170E+00  4.117775226710E+00  4.123686458903E+00
  4.162500000000E-01  4.121466121727E+00  4.119442447160E+00  4.125352840619E+00
  4.166250000000E-01  4.123133839997E+00  4.121110274210E+00  4.127019834732E+00
  4.170000000000E-01  4.124802168127E+00  4.122778708022E+00  4.128687441407E+00
  4.173750000000E-01  4.126471106268E+00  4.124447748755E+00  4.130355660806E+00
  4.177500000000E-01  4.128140654649E+00  4.126117396649E+00  4.132024493174E+00
  4.181250000000E-01  4.129810813341E+00  4.127787651786E+00  4.133693938593E+00
  4.185000000000E-01  4.131481582572E+00  4.129458514405E+00  4.135363997308E+00
  4.188750000000E-01  4.133152962493E+00  4.131129984667E+00  4.137034669483E+00
  4.192500000000E-01  4.134824953254E+00  4.132802062732E+00  4.138705955280E+00
  4.196250000000E-01  4.136497555004E+00  4.134474748762E+00  4.140377854865E+00
  4.200000000000E-01  4.138170767972E+00  4.136148042996E+00  4.142050368480E+00
  4.203750000000E-01  4.139844592229E+00  4.137821945515E+00  4.143723496209E+00
  4.207500000000E-01  4.141519028004E+00  4.139496456559E+00  4.145397238297E+00
  4.211250000000E-01  4.143194075447E+00  4.141171576290E+00  4.147071594908E+00
  4.215000000000E-01  4.144869734708E+00  4.142847304867E+00  4.148746566204E+00
  4.218750000000E-01  4.146546006016E+00  4.144523642531E+00  4.150422152430E+00
  4.222500000000E-01  4.148222889441E+00  4.146200589364E+00  4.152098353670E+00
  4.226250000000E-01  4.149900385213E+00  4.147878145605E+00  4.153775170168E+00
  4.230000000000E-01  4.151578493482E+00  4.149556311415E+00  4.155452602088E+00
  4.233750000000E-01  4.153257214396E+00  4.151235086955E+00  4.157130649593E+00
  4.237500000000E-01  4.154936548107E+00  4.152914472387E+00  4.158809312849E+00
  4.241250000000E-01  4.156616494843E+00  4.154594467949E+00  4.160488592099E+00
  4.245000000000E-01  4.158297054675E+00  4.156275073725E+00  4.162168487427E+00
  4.248750000000E-01  4.159978227832E+00  4.157956289954E+00  4.163848999077E+00
  4.252500000000E-01  4.161660014463E+00  4.159638116797E+00  4.165530127214E+00
  4.256250000000E-01  4.163342414719E+00  4.161320554414E+00  4.167211872001E+00
  4.260000000000E-01  4.165025428829E+00  4.163003603048E+00  4.168894233683E+00
  4.263750000000E-01  4.166709056863E+00  4.164687262778E+00  4.170577212344E+00
  4.267500000000E-01  4.168393299050E+00  4.166371533847E+00  4.172260808229E+00
  4.271250000000E-01  4.170078155541E+00  4.168056416413E+00  4.173945021501E+00
  4.275000000000E-01  4.171763626484E+00  4.169741910640E+00  4.175629852324E+00
  4.278750000000E-01  4.173449712110E+00  4.171428016767E+00  4.177315300944E+00
  4.282500000000E-01  4.175136412488E+00  4.173114734876E+00  4.179001367444E+00
  4.286250000000E-01  4.176823727848E+00  4.174802065208E+00  4.180688052069E+00
  4.290000000000E-01  4.178511658340E+00  4.176490007924E+00  4.182375354984E+00
  4.293750000000E-01  4.180200204113E+00  4.178178563185E+00  4.184063276352E+00
  4.297500000000E-01  4.181889365318E+00  4.179867731153E+00  4.185751816338E+00
  4.301250000000E-01  4.183579142183E+00  4.181557512067E+00  4.187440975187E+00
  4.305000000000E-01  4.185269534778E+00  4.183247906011E+00  4.189130752984E+00
  4.308750000000E-01  4.186960543334E+00  4.184938913224E+00  4.190821149972E+00
  4.312500000000E-01  4.188652167999E+00  4.186630533869E+00  4.192512166316E+00
  4.316250000000E-01  4.190344408924E+00  4.188322768106E+00  4.194203802181E+00
  4.320000000000E-01  4.192037266338E+00  4.190015616176E+00  4.195896057812E+00
  4.323750000000E-01  4.193730740311E+00  4.191709078162E+00  4.197588933293E+00
  4.327500000000E-01  4.195424831073E+00  4.193403154303E+00  4.199282428869E+00
  4.331250000000E-01  4.197119538772E+00  4.195097844763E+00  4.200976544704E+00
  4.335000000000E-01  4.198814863559E+00  4.196793149702E+00  4.202671280963E+00
  4.338750000000E-01  4.200510805664E+00  4.198489069361E+00  4.204366637892E+00
  4.342500000000E-01  4.202207365156E+00  4.200185603822E+00  4.206062615574E+00
  4.346250000000E-01  4.203904542265E+00  4.201882753327E+00  4.207759214254E+00
  4.350000000000E-01  4.205602337140E+00  4.203580518037E+00  4.209456434098E+00
  4.353750000000E-01  4.207300749932E+00  4.205278898113E+00  4.211154275270E+00
  4.357500000000E-01  4.208999780789E+00  4.206977893717E+00  4.212852737936E+00
  4.361250000000E-01  4.210699429863E+00  4.208677505012E+00  4.214551822259E+00
  4.365000000000E-01  4.212399697381E+00  4.210377732237E+00  4.216251528485E+00
  4.368750000000E-01  4.214100583494E+00  4.212078575555E+00  4.217951856780E+00
  4.372500000000E-01  4.215802088351E+00  4.213780035128E+00  4.219652807306E+00
  4.376250000000E-01  4.217504212103E+00  4.215482111116E+00  4.221354380231E+00
  4.380000000000E-01  4.219206954979E+00  4.217184803763E+00  4.223056575799E+00
  4.383750000000E-01  4.220910317048E+00  4.218888113149E+00  4.224759394095E+00
  4.387500000000E-01  4.222614298540E+00  4.220592039517E+00  4.226462835363E+00
  4.391250000000E-01  4.224318899604E+00  4.222296583028E+00  4.228166899770E+00
  4.395000000000E-01  4.226024120392E+00  4.224001743844E+00  4.229871587480E+00
  4.398750000000E-01  4.227729961051E+00  4.225707522126E+00  4.231576898658E+00
  4.402500000000E-01  4.229436421812E+00  4.227413918117E+00  4.233282833550E+00
  4.406250000000E-01  4.231143502824E+00  4.229120931979E+00  4.234989392321E+00
  4.410000000000E-01  4.232851204237E+00  4.230828563873E+00  4.236696575136E+00
  4.413750000000E-01  4.234559526201E+00  4.232536813961E+00  4.238404382160E+00
  4.417500000000E-01  4.236268468865E+00  4.234245682405E+00  4.240112813559E+00
  4.421250000000E-01  4.237978032380E+00  4.235955169368E+00  4.241821869498E+00
  4.425000000000E-01  4.239688216973E+00  4.237665275091E+00  4.243531550222E+00
  4.428750000000E-01  4.241399022796E+00  4.239375999736E+00  4.245241855897E+00
  4.432500000000E-01  4.243110449997E+00  4.241087343466E+00  4.246952786687E+00
  4.436250000000E-01  4.244822498727E+00  4.242799306442E+00  4.248664342760E+00
  4.440000000000E-01  4.246535169215E+00  4.244511888906E+00  4.250376524359E+00
  4.443750000000E-01  4.248248461530E+00  4.246225090941E+00  4.252089331570E+00
  4.447500000000E-01  4.249962375903E+00  4.247938912788E+00  4.253802764639E+00
  4.451250000000E-01  4.251676912482E+00  4.249653354611E+00  4.255516823732E+00
  4.455000000000E-01  4.253392071419E+00  4.251368416571E+00  4.257231509014E+00
  4.458750000000E-01  4.255107852941E+00  4.253084098910E+00  4.258946820730E+00
  4.462500000000E-01  4.256824257119E+00  4.254800401710E+00  4.260662758966E+00
  4.466250000000E-01  4.258541284182E+00  4.256517325215E+00  4.262379323968E+00
  4.470000000000E-01  4.260258934280E+00  4.258234869585E+00  4.264096515902E+00
  4.473750000000E-01  4.261977207562E+00  4.259953034984E+00  4.265814334932E+00
  4.477500000000E-01  4.263696104179E+00  4.261671821574E+00  4.267532781226E+00
  4.481250000000E-01  4.265415624360E+00  4.263391229597E+00  4.269251855027E+00
  4.485000000000E-01  4.267135768253E+00  4.265111259216E+00  4.270971556503E+00
  4.488750000000E-01  4.268856535930E+00  4.266831910513E+00  4.272691885740E+00
  4.492500000000E-01  4.270577927619E+00  4.268553183730E+00  4.274412842982E+00
  4.496250000000E-01  4.272299943551E+00  4.270275079110E+00  4.276134428475E+00
  4.500000000000E-01  4.274022583794E+00  4.271997596736E+00  4.277856642307E+00
  4.503750000000E-01  4.275745848578E+00  4.273720736849E+00  4.279579484721E+00
  4.507500000000E-01  4.277469738053E+00  4.275444499613E+00  4.281302955886E+00
  4.511250000000E-01  4.279194252369E+00  4.277168885190E+00  4.283027055965E+00
  4.515000000000E-01  4.280919391674E+00  4.278893893743E+00  4.284751785126E+00
  4.518750000000E-01  4.282645156119E+00  4.280619525434E+00  4.286477143534E+00
  4.522500000000E-01  4.284371545934E+00  4.282345780506E+00  4.288203131435E+00
  4.526250000000E-01  4.286098561267E+00  4.284072659122E+00  4.289929748996E+00
  4.530000000000E-01  4.287826202268E+00  4.285800161444E+00  4.291656996382E+00
  4.533750000000E-01  4.289554469087E+00  4.287528287635E+00  4.293384873759E+00
  4.537500000000E-01  4.291283361874E+00  4.289257037858E+00  4.295113381295E+00
  4.541250000000E-01  4.293012880858E+00  4.290986412355E+00  4.296842519233E+00
  4.545000000000E-01  4.294743026188E+00  4.292716411290E+00  4.298572287742E+00
  4.548750000000E-01  4.296473798014E+00  4.294447034825E+00  4.300302686987E+00
  4.552500000000E-01  4.298205196486E+00  4.296178283123E+00  4.302033717135E+00
  4.556250000000E-01  4.299937221753E+00  4.297910156347E+00  4.303765378351E+00
  4.560000000000E-01  4.301669874045E+00  4.299642654740E+00  4.305497670882E+00
  4.563750000000E-01  4.303403153431E+00  4.301375778384E+00  4.307230594814E+00
  4.567500000000E-01  4.305137060141E+00  4.303109527523E+00  4.308964150394E+00
  4.571250000000E-01  4.306871594324E+00  4.304843902320E+00  4.310698337787E+00
  4.575000000000E-01  4.308606756210E+00  4.306578903018E+00  4.312433157241E+00
  4.578750000000E-01  4.310342545869E+00  4.308314529699E+00  4.314168608842E+00
  4.582500000000E-01  4.312078963529E+00  4.310050782607E+00  4.315904692835E+00
  4.586250000000E-01  4.313816009341E+00  4.311787661905E+00  4.317641409389E+00
  4.590000000000E-01  4.315553683455E+00  4.313525167755E+00  4.319378758668E+00
  4.593750000000E-01  4.317291986018E+00  4.315263300322E+00  4.321116740840E+00
  4.597500000000E-01  4.319030917262E+00  4.317002059848E+00  4.322855356151E+00
  4.601250000000E-01  4.320770477255E+00  4.318741446416E+00  4.324594604688E+00
  4.605000000000E-01  4.322510666227E+00  4.320481460270E+00  4.326334486697E+00
  4.608750000000E-01  4.324251484328E+00  4.322222101572E+00  4.328075002345E+00
  4.612500000000E-01  4.325992931707E+00  4.323963370487E+00  4.329816151799E+00
  4.616250000000E-01  4.327735008594E+00  4.325705267257E+00  4.331557935304E+00
  4.620000000000E-01  4.329477715058E+00  4.327447791965E+00  4.333300352949E+00
  4.623750000000E-01  4.331221051328E+00  4.329190944855E+00  4.335043404979E+00
  4.627500000000E-01  4.332965017554E+00  4.330934726091E+00  4.336787091562E+00
  4.631250000000E-01  4.334709613886E+00  4.332679135835E+00  4.338531412864E+00
  4.635000000000E-01  4.336454840553E+00  4.334424174332E+00  4.340276369132E+00
  4.638750000000E-01  4.338200697625E+00  4.336169841663E+00  4.342021960452E+00
  4.642500000000E-01  4.339947185330E+00  4.337916138074E+00  4.343768187073E+00
  4.646250000000E-01  4.341694303820E+00  4.339663063727E+00  4.345515049159E+00
  4.650000000000E-01  4.343442053242E+00  4.341410618786E+00  4.347262546880E+00
  4.653750000000E-01  4.345190433746E+00  4.343158803415E+00  4.349010680400E+00
  4.657500000000E-01  4.346939445563E+00  4.344907617856E+00  4.350759449968E+00
  4.661250000000E-01  4.348689088841E+00  4.346657062274E+00  4.352508855750E+00
  4.665000000000E-01  4.350439363729E+00  4.348407136832E+00  4.354258897914E+00
  4.668750000000E-01  4.352190270378E+00  4.350157841694E+00  4.356009576626E+00
  4.672500000000E-01  4.353941808937E+00  4.351909177024E+00  4.357760892053E+00
  4.676250000000E-01  4.355693979635E+00  4.353661143064E+00  4.359512844443E+00
  4.680000000000E-01  4.357446782542E+00  4.355413739899E+00  4.361265433882E+00
  4.683750000000E-01  4.359200217887E+00  4.357166967773E+00  4.363018660618E+00
  4.687500000000E-01  4.360954285819E+00  4.358920826849E+00  4.364772524818E+00
  4.691250000000E-01  4.362708986569E+00  4.360675317371E+00  4.366527026729E+00
  4.695000000000E-01  4.364464320204E+00  4.362430439423E+00  4.368282166438E+00
  4.698750000000E-01  4.366220286956E+00  4.364186193249E+00  4.370037944193E+00
  4.702500000000E-01  4.367976886973E+00  4.365942579012E+00  4.371794360161E+00
  4.706250000000E-01  4.369734120405E+00  4.367699596877E+00  4.373551414509E+00
  4.710000000000E-01  4.371491987401E+00  4.369457247007E+00  4.375309107405E+00
  4.713750000000E-01  4.373250488190E+00  4.371215529646E+00  4.377067439095E+00
  4.717500000000E-01  4.375009622843E+00  4.372974444878E+00  4.378826409668E+00
  4.721250000000E-01  4.376769391587E+00  4.374733992948E+00  4.380586019370E+00
  4.725000000000E-01  4.378529794574E+00  4.376494174019E+00  4.382346268369E+00
  4.728750000000E-01  4.380290831951E+00  4.378254988254E+00  4.384107156832E+00
  4.732500000000E-01  4.382052503950E+00  4.380016435900E+00  4.385868685008E+00
  4.736250000000E-01  4.383814810638E+00  4.381778517038E+00  4.387630852982E+00
  4.740000000000E-01  4.385577752246E+00  4.383541231914E+00  4.389393661004E+00
  4.743750000000E-01  4.387341328922E+00  4.385304580691E+00  4.391157109241E+00
  4.747500000000E-01  4.389105540816E+00  4.387068563534E+00  4.392921197859E+00
  4.751250000000E-01  4.390870388158E+00  4.388833180688E+00  4.394685927107E+00
  4.755000000000E-01  4.392635871017E+00  4.390598432235E+00  4.396451297073E+00
  4.758750000000E-01  4.394401989622E+00  4.392364318420E+00  4.398217308004E+00
  4.762500000000E-01  4.396168744123E+00  4.394130839408E+00  4.399983960067E+00
  4.766250000000E-01  4.397936134669E+00  4.395897995363E+00  4.401751253431E+00
  4.770000000000E-01  4.399704161489E+00  4.397665786529E+00  4.403519188343E+00
  4.773750000000E-01  4.401472824653E+00  4.399434212990E+00  4.405287764891E+00
  4.777500000000E-01  4.403242124390E+00  4.401203274992E+00  4.407056983322E+00
  4.781250000000E-01  4.405012060850E+00  4.402972972697E+00  4.408826843806E+00
  4.785000000000E-01  4.406782634181E+00  4.404743306272E+00  4.410597346508E+00
  4.788750000000E-01  4.408553844613E+00  4.406514275959E+00  4.412368491679E+00
  4.792500000000E-01  4.410325692216E+00  4.408285881844E+00  4.414140279404E+00
  4.796250000000E-01  4.412098177219E+00  4.410058124171E+00  4.415912709932E+00
  4.800000000000E-01  4.413871299770E+00  4.411831003104E+00  4.417685783432E+00
  4.803750000000E-01  4.415645060021E+00  4.413604518808E+00  4.419459500070E+00
  4.807500000000E-01  4.417419458199E+00  4.415378671529E+00  4.421233860096E+00
  4.811250000000E-01  4.419194494374E+00  4.417153461349E+00  4.423008863596E+00
  4.815000000000E-01  4.420970168775E+00  4.418928888514E+00  4.424784510820E+00
  4.818750000000E-01  4.422746481553E+00  4.420704953188E+00  4.426560801935E+00
  4.822500000000E-01  4.424523432855E+00  4.422481655537E+00  4.428337737110E+00
  4.826250000000E-01  4.426301022831E+00  4.424258995724E+00  4.430115316511E+00
  4.830000000000E-01  4.428079251712E+00  4.426036973995E+00  4.431893540389E+00
  4.833750000000E-01  4.429858119645E+00  4.427815590514E+00  4.433672408910E+00
  4.837500000000E-01  4.431637626781E+00  4.429594845446E+00  4.435451922244E+00
  4.841250000000E-01  4.433417773268E+00  4.431374738955E+00  4.437232080558E+00
  4.845000000000E-01  4.435198559255E+00  4.433155271207E+00  4.439012884020E+00
  4.848750000000E-01  4.436979984973E+00  4.434936442447E+00  4.440794332879E+00
  4.852500000000E-01  4.438762050490E+00  4.436718252759E+00  4.442576427223E+00
  4.856250000000E-01  4.440544756035E+00  4.438500702387E+00  4.444359167300E+00
  4.860000000000E-01  4.442328101758E+00  4.440283791498E+00  4.446142553279E+00
  4.863750000000E-01  4.444112087889E+00  4.442067520336E+00  4.447926585409E+00
  4.867500000000E-01  4.445896714495E+00  4.443851888985E+00  4.449711263777E+00
  4.871250000000E-01  4.447681981808E+00  4.445636897692E+00  4.451496588633E+00
  4.875000000000E-01  4.449467889975E+00  4.447422546620E+00  4.453282560144E+00
  4.878750000000E-01  4.451254439146E+00  4.449208835936E+00  4.455069178479E+00
  4.882500000000E-01  4.453041629471E+00  4.450995765803E+00  4.456856443807E+00
  4.886250000000E-01  4.454829461178E+00  4.452783336467E+00  4.458644356376E+00
  4.890000000000E-01  4.456617934417E+00  4.454571548094E+00  4.460432916355E+00
  4.893750000000E-01  4.458407049257E+00  4.456360400768E+00  4.462222123832E+00
  4.897500000000E-01  4.460196806007E+00  4.458149894815E+00  4.464011979136E+00
  4.901250000000E-01  4.461987204737E+00  4.459940030319E+00  4.465802482356E+00
  4.905000000000E-01  4.463778245595E+00  4.461730807446E+00  4.467593633660E+00
  4.908750000000E-01  4.465569928811E+00  4.463522226441E+00  4.469385433297E+00
  4.912500000000E-01  4.467362254534E+00  4.465314287470E+00  4.471177881437E+00
  4.916250000000E-01  4.469155222913E+00  4.467106990697E+00  4.472970978246E+00
  4.920000000000E-01  4.470948834097E+00  4.468900336288E+00  4.474764723895E+00
  4.923750000000E-01  4.472743088317E+00  4.470694324488E+00  4.476559118632E+00
  4.927500000000E-01  4.474537985720E+00  4.472488955464E+00  4.478354162627E+00
  4.931250000000E-01  4.476333526376E+00  4.474284229299E+00  4.480149855967E+00
  4.935000000000E-01  4.478129710595E+00  4.476080146320E+00  4.481946198982E+00
  4.938750000000E-01  4.479926538444E+00  4.477876706612E+00  4.483743191761E+00
  4.942500000000E-01  4.481724010074E+00  4.479673910340E+00  4.485540834472E+00
  4.946250000000E-01  4.483522125713E+00  4.481471757749E+00  4.487339127365E+00
  4.950000000000E-01  4.485320885512E+00  4.483270249007E+00  4.489138070608E+00
  4.953750000000E-01  4.487120289618E+00  4.485069384277E+00  4.490937664371E+00
  4.957500000000E-01  4.488920338181E+00  4.486869163725E+00  4.492737908823E+00
  4.961250000000E-01  4.490721031430E+00  4.488669587598E+00  4.494538804213E+00
  4.965000000000E-01  4.492522369515E+00  4.490470656061E+00  4.496340350710E+00
  4.968750000000E-01  4.494324352504E+00  4.492272369199E+00  4.498142548402E+00
  4.972500000000E-01  4.496126980627E+00  4.494074727257E+00  4.499945397540E+00
  4.976250000000E-01  4.497930254112E+00  4.495877730483E+00  4.501748898372E+00
  4.980000000000E-01  4.499734173029E+00  4.497681378961E+00  4.503553050988E+00
  4.983750000000E-01  4.501538737607E+00  4.499485672937E+00  4.505357855637E+00
  4.987500000000E-01  4.503343947996E+00  4.501290612577E+00  4.507163312488E+00
  4.991250000000E-01  4.505149804343E+00  4.503096198047E+00  4.508969421710E+00
  4.995000000000E-01  4.506956306798E+00  4.504902429512E+00  4.510776183472E+00
  4.998750000000E-01  4.508763455591E+00  4.506709307218E+00  4.512583598026E+00
  5.002500000000E-01  4.510571250789E+00  4.508516831080E+00  4.514391684135E+00
  5.006250000000E-01  4.512379692623E+00  4.510325000026E+00  4.516200534980E+00
  5.010000000000E-01  4.514188781242E+00  4.512133814059E+00  4.518010150561E+00
  5.013750000000E-01  4.515998516875E+00  4.513943273177E+00  4.519820530879E+00
  5.017500000000E-01  4.517808899590E+00  4.515753377380E+00  4.521631675933E+00
  5.021250000000E-01  4.519619929617E+00  4.517564126669E+00  4.523443585723E+00
  5.025000000000E-01  4.521431607106E+00  4.519375521044E+00  4.525256260249E+00
  5.028750000000E-01  4.523243932204E+00  4.521187560505E+00  4.527069699511E+00
  5.032500000000E-01  4.525056905062E+00  4.523000245051E+00  4.528883903509E+00
  5.036250000000E-01  4.526870525909E+00  4.524813574682E+00  4.530698872243E+00
  5.040000000000E-01  4.528684794814E+00  4.526627549400E+00  4.532514605714E+00
  5.043750000000E-01  4.530499712006E+00  4.528442169202E+00  4.534331103921E+00
  5.047500000000E-01  4.532315277634E+00  4.530257434091E+00  4.536148366863E+00
  5.051250000000E-01  4.534131491929E+00  4.532073344065E+00  4.537966394542E+00
  5.055000000000E-01  4.535948354958E+00  4.533889899125E+00  4.539785186958E+00
  5.058750000000E-01  4.537765866953E+00  4.535707099270E+00  4.541604744109E+00
  5.062500000000E-01  4.539584028061E+00  4.537524944501E+00  4.543425065996E+00
  5.066250000000E-01  4.541402838433E+00  4.539343434817E+00  4.545246152620E+00
  5.070000000000E-01  4.543222298217E+00  4.541162570220E+00  4.547068003979E+00
  5.073750000000E-01  4.545042407643E+00  4.542982350707E+00  4.548890620075E+00
  5.077500000000E-01  4.546863166861E+00  4.544802776281E+00  4.550714000907E+00
  5.081250000000E-01  4.548684575940E+00  4.546623846940E+00  4.552538146475E+00
  5.085000000000E-01  4.550506635190E+00  4.548445562684E+00  4.554363056780E+00
  5.088750000000E-01  4.552329344679E+00  4.550267923514E+00  4.556188731820E+00
  5.092500000000E-01  4.554152704558E+00  4.552090929430E+00  4.558015171596E+00
  5.096250000000E-01  4.555976715056E+00  4.553914580432E+00  4.559842376109E+00
  5.100000000000E-01  4.557801376322E+00  4.555738876519E+00  4.561670345358E+00
  5.103750000000E-01  4.559626688507E+00  4.557563817691E+00  4.563499079343E+00
  5.107500000000E-01  4.561452651840E+00  4.559389403950E+00  4.565328578064E+00
  5.111250000000E-01  4.563279266390E+00  4.561215635293E+00  4.567158841521E+00
  5.115000000000E-01  4.565106532388E+00  4.563042511723E+00  4.568989869715E+00
  5.118750000000E-01  4.566934449982E+00  4.564870033238E+00  4.570821662644E+00
  5.122500000000E-01  4.568763019322E+00  4.566698199839E+00  4.572654220310E+00
  5.126250000000E-01  4.570592240558E+00  4.568527011525E+00  4.574487542711E+00
  5.130000000000E-01  4.572422113921E+00  4.570356468297E+00  4.576321629849E+00
  5.133750000000E-01  4.574252639559E+00  4.572186570154E+00  4.578156481723E+00
  5.137500000000E-01  4.576083817622E+00  4.574017317098E+00  4.579992098334E+00
  5.141250000000E-01  4.577915648261E+00  4.575848709126E+00  4.581828479680E+00
  5.145000000000E-01  4.579748131624E+00  4.577680746241E+00  4.583665625762E+00
  5.148750000000E-01  4.581581267942E+00  4.579513428441E+00  4.585503536581E+00
  5.152500000000E-01  4.583415057283E+00  4.581346755726E+00  4.587342212136E+00
  5.156250000000E-01  4.585249499879E+00  4.583180728097E+00  4.589181652427E+00
  5.160000000000E-01  4.587084595961E+00  4.585015345554E+00  4.591021857454E+00
  5.163750000000E-01  4.588920345595E+00  4.586850608097E+00  4.592862827217E+00
  5.167500000000E-01  4.590756749015E+00  4.588686515725E+00  4.594704561716E+00
  5.171250000000E-01  4.592593806287E+00  4.590523068438E+00  4.596547060952E+00
  5.175000000000E-01  4.594431517643E+00  4.592360266237E+00  4.598390324923E+00
  5.178750000000E-01  4.596269883314E+00  4.594198109122E+00  4.600234353631E+00
  5.182500000000E-01  4.598108903369E+00  4.596036597093E+00  4.602079147075E+00
  5.186250000000E-01  4.599948578037E+00  4.597875730149E+00  4.603924705255E+00
  5.190000000000E-01  4.601788907389E+00  4.599715508291E+00  4.605771028171E+00
  5.193750000000E-01  4.603629891654E+00  4.601555931518E+00  4.607618115824E+00
  5.197500000000E-01  4.605471531065E+00  4.603396999831E+00  4.609465968212E+00
  5.201250000000E-01  4.607313825689E+00  4.605238713229E+00  4.611314585337E+00
  5.205000000000E-01  4.609156775757E+00  4.607081071713E+00  4.613163967197E+00
  5.208750000000E-01  4.611000381339E+00  4.608924075283E+00  4.615014113794E+00
  5.212500000000E-01  4.612844642665E+00  4.610767723939E+00  4.616865025127E+00
  5.216250000000E-01  4.614689559966E+00  4.612612017679E+00  4.618716701196E+00
  5.220000000000E-01  4.616535133312E+00  4.614456956506E+00  4.620569142002E+00
  5.223750000000E-01  4.618381362934E+00  4.616302540418E+00  4.622422347543E+00
  5.227500000000E-01  4.620228248980E+00  4.618148769416E+00  4.624276317821E+00
  5.231250000000E-01  4.622075791602E+00  4.619995643499E+00  4.626131052835E+00
  5.235000000000E-01  4.623923990949E+00  4.621843162668E+00  4.627986552584E+00
  5.238750000000E-01  4.625772847172E+00  4.623691326923E+00  4.629842817070E+00
  5.242500000000E-01  4.627622360501E+00  4.625540136263E+00  4.631699846293E+00
  5.246250000000E-01  4.629472531087E+00  4.627389590689E+00  4.633557640251E+00
  5.250000000000E-01  4.631323359080E+00  4.629239690201E+00  4.635416198945E+00
  5.253750000000E-01  4.633174844629E+00  4.631090434798E+00  4.637275522376E+00
  5.257500000000E-01  4.635026987967E+00  4.632941824480E+00  4.639135610542E+00
  5.261250000000E-01  4.636879789243E+00  4.634793859249E+00  4.640996463445E+00
  5.265000000000E-01  4.638733248527E+00  4.636646539103E+00  4.642858081084E+00
  5.268750000000E-01  4.640587366130E+00  4.638499864042E+00  4.644720463459E+00
  5.272500000000E-01  4.642442142122E+00  4.640353834067E+00  4.646583610571E+00
  5.276250000000E-01  4.644297576654E+00  4.642208449178E+00  4.648447522418E+00
  5.280000000000E-01  4.646153669956E+00  4.644063709374E+00  4.650312199002E+00
  5.283750000000E-01  4.648010422179E+00  4.645919614656E+00  4.652177640321E+00
  5.287500000000E-01  4.649867833473E+00  4.647776165024E+00  4.654043846377E+00
  5.291250000000E-01  4.651725904070E+00  4.649633360477E+00  4.655910817169E+00
  5.295000000000E-01  4.653584634038E+00  4.651491201016E+00  4.657778552697E+00
  5.298750000000E-01  4.655444023610E+00  4.653349686640E+00  4.659647052962E+00
  5.302500000000E-01  4.657304072936E+00  4.655208817350E+00  4.661516317962E+00
  5.306250000000E-01  4.659164782165E+00  4.657068593146E+00  4.663386347698E+00
  5.310000000000E-01  4.661026151449E+00  4.658929014027E+00  4.665257142171E+00
  5.313750000000E-01  4.662888181019E+00  4.660790079994E+00  4.667128701380E+00
  5.317500000000E-01  4.664750871026E+00  4.662651791046E+00  4.669001025325E+00
  5.321250000000E-01  4.666614221619E+00  4.664514147184E+00  4.670874114006E+00
  5.325000000000E-01  4.668478232950E+00  4.666377148408E+00  4.672747967423E+00
  5.328750000000E-01  4.670342905169E+00  4.668240794717E+00  4.674622585577E+00
  5.332500000000E-01  4.672208238507E+00  4.670105086112E+00  4.676497968466E+00
  5.336250000000E-01  4.674074233116E+00  4.671970022593E+00  4.678374116092E+00
  5.340000000000E-01  4.675940889146E+00  4.673835604159E+00  4.680251028454E+00
  5.343750000000E-01  4.677808206747E+00  4.675701830811E+00  4.682128705551E+00
  5.347500000000E-01  4.679676186069E+00  4.677568702548E+00  4.684007147386E+00
  5.351250000000E-01  4.681544827345E+00  4.679436219371E+00  4.685886353956E+00
  5.355000000000E-01  4.683414130726E+00  4.681304381280E+00  4.687766325262E+00
  5.358750000000E-01  4.685284096362E+00  4.683173188274E+00  4.689647061305E+00
  5.362500000000E-01  4.687154724404E+00  4.685042640354E+00  4.691528562083E+00
  5.366250000000E-01  4.689026015083E+00  4.686912737519E+00  4.693410827598E+00
  5.370000000000E-01  4.690897968469E+00  4.688783479770E+00  4.695293857849E+00
  5.373750000000E-01  4.692770584794E+00  4.690654867107E+00  4.697177652836E+00
  5.377500000000E-01  4.694643864209E+00  4.692526899529E+00  4.699062212559E+00
  5.381250000000E-01  4.696517806945E+00  4.694399577037E+00  4.700947537019E+00
  5.385000000000E-01  4.698392413073E+00  4.696272899630E+00  4.702833626214E+00
  5.388750000000E-01  4.700267682825E+00  4.698146867309E+00  4.704720480146E+00
  5.392500000000E-01  4.702143616351E+00  4.700021480074E+00  4.706608098813E+00
  5.396250000000E-01  4.704020213801E+00  4.701896737924E+00  4.708496482217E+00
  5.400000000000E-01  4.705897475328E+00  4.703772640860E+00  4.710385630357E+00
  5.403750000000E-01  4.707775401162E+00  4.705649188882E+00  4.712275543234E+00
  5.407500000000E-01  4.709653991374E+00  4.707526381989E+00  4.714166220846E+00
  5.411250000000E-01  4.711533246196E+00  4.709404220181E+00  4.716057663194E+00
  5.415000000000E-01  4.713413165860E+00  4.711282703460E+00  4.717949870279E+00
  5.418750000000E-01  4.715293750436E+00  4.713161831824E+00  4.719842842100E+00
  5.422500000000E-01  4.717175000156E+00  4.715041605273E+00  4.721736578657E+00
  5.426250000000E-01  4.719056915089E+00  4.716922023808E+00  4.723631079950E+00
  5.430000000000E-01  4.720939495468E+00  4.718803087429E+00  4.725526345979E+00
  5.433750000000E-01  4.722822741525E+00  4.720684796136E+00  4.727422376744E+00
  5.437500000000E-01  4.724706653331E+00  4.722567149928E+00  4.729319172246E+00
  5.441250000000E-01  4.726591231117E+00  4.724450148805E+00  4.731216732483E+00
  5.445000000000E-01  4.728476474953E+00  4.726333792768E+00  4.733115057457E+00
  5.448750000000E-01  4.730362385071E+00  4.728218081817E+00  4.735014147167E+00
  5.452500000000E-01  4.732248961705E+00  4.730103015952E+00  4.736914001613E+00
  5.456250000000E-01  4.734136204923E+00  4.731988595172E+00  4.738814620795E+00
  5.460000000000E-01  4.736024114959E+00  4.733874819477E+00  4.740716004713E+00
  5.463750000000E-01  4.737912691964E+00  4.735761688869E+00  4.742618153368E+00
  5.467500000000E-01  4.739801936088E+00  4.737649203346E+00  4.744521066758E+00
  5.471250000000E-01  4.741691847482E+00  4.739537362908E+00  4.746424744885E+00
  5.475000000000E-01  4.743582426381E+00  4.741426167556E+00  4.748329187748E+00
  5.478750000000E-01  4.745473672852E+00  4.743315617290E+00  4.750234395347E+00
  5.482500000000E-01  4.747365587130E+00  4.745205712109E+00  4.752140367682E+00
  5.486250000000E-01  4.749258169364E+00  4.747096452014E+00  4.754047104753E+00
  5.490000000000E-01  4.751151419789E+00  4.748987837005E+00  4.755954606561E+00
  5.493750000000E-01  4.753045338474E+00  4.750879867081E+00  4.757862873104E+00
  5.497500000000E-01  4.754939925651E+00  4.752772542243E+00  4.759771904384E+00
  5.501250000000E-01  4.756835181473E+00  4.754665862490E+00  4.761681700400E+00
  5.505000000000E-01  4.758731106089E+00  4.756559827823E+00  4.763592261152E+00
  5.508750000000E-01  4.760627699734E+00  4.758454438242E+00  4.765503586640E+00
  5.512500000000E-01  4.762524962477E+00  4.760349693746E+00  4.767415676864E+00
  5.516250000000E-01  4.764422894551E+00  4.762245594336E+00  4.769328531824E+00
  5.520000000000E-01  4.766321496108E+00  4.764142140011E+00  4.771242151521E+00
  5.523750000000E-01  4.768220767298E+00  4.766039330772E+00  4.773156535954E+00
  5.527500000000E-01  4.770120708356E+00  4.767937166619E+00  4.775071685123E+00
  5.531250000000E-01  4.772021319350E+00  4.769835647551E+00  4.776987599027E+00
  5.535000000000E-01  4.773922600514E+00  4.771734773569E+00  4.778904277669E+00
  5.538750000000E-01  4.775824551999E+00  4.773634544673E+00  4.780821721046E+00
  5.542500000000E-01  4.777727173957E+00  4.775534960862E+00  4.782739929159E+00
  5.546250000000E-01  4.779630466622E+00  4.777436022136E+00  4.784658902009E+00
  5.550000000000E-01  4.781534430144E+00  4.779337728497E+00  4.786578639594E+00
  5.553750000000E-01  4.783439064676E+00  4.781240079943E+00  4.788499141916E+00
  5.557500000000E-01  4.785344370369E+00  4.783143076474E+00  4.790420408974E+00
  5.561250000000E-01  4.787250347374E+00  4.785046718091E+00  4.792342440768E+00
  5.565000000000E-01  4.789156995843E+00  4.786951004794E+00  4.794265237298E+00
  5.568750000000E-01  4.791064316009E+00  4.788855936583E+00  4.796188798565E+00
  5.572500000000E-01  4.792972308025E+00  4.790761513457E+00  4.798113124567E+00
  5.576250000000E-01  4.794880972041E+00  4.792667735416E+00  4.800038215306E+00
  5.580000000000E-01  4.796790308292E+00  4.794574602461E+00  4.801964070781E+00
  5.583750000000E-01  4.798700316847E+00  4.796482114592E+00  4.803890690992E+00
  5.587500000000E-01  4.800610997940E+00  4.798390271809E+00  4.805818075939E+00
  5.591250000000E-01  4.802522351722E+00  4.800299074111E+00  4.807746225622E+00
  5.595000000000E-01  4.804434378345E+00  4.802208521498E+00  4.809675140041E+00
  5.598750000000E-01  4.806347078044E+00  4.804118613972E+00  4.811604819197E+00
  5.602500000000E-01  4.808260450887E+00  4.806029351531E+00  4.813535263088E+00
  5.606250000000E-01  4.810174497108E+00  4.807940734175E+00  4.815466471716E+00
  5.610000000000E-01  4.812089216860E+00  4.809852761905E+00  4.817398445080E+00
  5.613750000000E-01  4.814004610376E+00  4.811765434721E+00  4.819331183180E+00
  5.617500000000E-01  4.815920677726E+00  4.813678752622E+00  4.821264686016E+00
  5.621250000000E-01  4.817837419144E+00  4.815592715609E+00  4.823198953589E+00
  5.625000000000E-01  4.819754834782E+00  4.817507323682E+00  4.825133985897E+00
  5.628750000000E-01  4.821672924791E+00  4.819422576840E+00  4.827069782942E+00
  5.632500000000E-01  4.823591689324E+00  4.821338475084E+00  4.829006344723E+00
  5.636250000000E-01  4.825511128614E+00  4.823255018413E+00  4.830943671240E+00
  5.640000000000E-01  4.827431242732E+00  4.825172206828E+00  4.832881762493E+00
  5.643750000000E-01  4.829352031911E+00  4.827090040329E+00  4.834820618482E+00
  5.647500000000E-01  4.831273496386E+00  4.829008518915E+00  4.836760239207E+00
  5.651250000000E-01  4.833195636226E+00  4.830927642587E+00  4.838700624669E+00
  5.655000000000E-01  4.835118451665E+00  4.832847411344E+00  4.840641774866E+00
  5.658750000000E-01  4.837041942775E+00  4.834767825187E+00  4.842583689800E+00
  5.662500000000E-01  4.838966109787E+00  4.836688884116E+00  4.844526369470E+00
  5.666250000000E-01  4.840890952938E+00  4.838610588130E+00  4.846469813876E+00
  5.670000000000E-01  4.842816472297E+00  4.840532937230E+00  4.848414023018E+00
  5.673750000000E-01  4.844742668097E+00  4.842455931415E+00  4.850358996896E+00
  5.677500000000E-01  4.846669540492E+00  4.844379570686E+00  4.852304735511E+00
  5.681250000000E-01  4.848597089633E+00  4.846303855043E+00  4.854251238861E+00
  5.685000000000E-01  4.850525315673E+00  4.848228784486E+00  4.856198506948E+00
  5.688750000000E-01  4.852454218846E+00  4.850154359013E+00  4.858146539771E+00
  5.692500000000E-01  4.854383799221E+00  4.852080578627E+00  4.860095337330E+00
  5.696250000000E-01  4.856314057034E+00  4.854007443326E+00  4.862044899625E+00
  5.700000000000E-01  4.858244992436E+00  4.855934953111E+00  4.863995226656E+00
  5.703750000000E-01  4.860176605663E+00  4.857863107981E+00  4.865946318424E+00
  5.707500000000E-01  4.862108896783E+00  4.859791907937E+00  4.867898174927E+00
  5.711250000000E-01  4.864041866032E+00  4.861721352979E+00  4.869850796167E+00
  5.715000000000E-01  4.865975513563E+00  4.863651443106E+00  4.871804182143E+00
  5.718750000000E-01  4.867909839526E+00  4.865582178319E+00  4.873758332855E+00
  5.722500000000E-01  4.869844844157E+00  4.867513558617E+00  4.875713248303E+00
  5.726250000000E-01  4.871780527608E+00  4.869445584001E+00  4.877668928487E+00
  5.730000000000E-01  4.873716889950E+00  4.871378254471E+00  4.879625373408E+00
  5.733750000000E-01  4.875653931417E+00  4.873311570026E+00  4.881582583064E+00
  5.737500000000E-01  4.877591652243E+00  4.875245530667E+00  4.883540557457E+00
  5.741250000000E-01  4.879530052499E+00  4.877180136394E+00  4.885499296586E+00
  5.745000000000E-01  4.881469132420E+00  4.879115387206E+00  4.887458800451E+00
  5.748750000000E-01  4.883408892158E+00  4.881051283103E+00  4.889419069052E+00
  5.752500000000E-01  4.885349331866E+00  4.882987824087E+00  4.891380102389E+00
  5.756250000000E-01  4.887290451696E+00  4.884925010156E+00  4.893341900462E+00
  5.760000000000E-01  4.889232251882E+00  4.886862841310E+00  4.895304463272E+00
  5.763750000000E-01  4.891174732579E+00  4.888801317550E+00  4.897267790818E+00
  5.767500000000E-01  4.893117893937E+00  4.890740438876E+00  4.899231883099E+00
  5.771250000000E-01  4.895061736110E+00  4.892680205288E+00  4.901196740117E+00
  5.775000000000E-01  4.897006259250E+00  4.894620616785E+00  4.903162361872E+00
  5.778750000000E-01  4.898951463593E+00  4.896561673367E+00  4.905128748362E+00
  5.782500000000E-01  4.900897349290E+00  4.898503375035E+00  4.907095899588E+00
  5.786250000000E-01  4.902843916495E+00  4.900445721789E+00  4.909063815551E+00
  5.790000000000E-01  4.904791165360E+00  4.902388713629E+00  4.911032496249E+00
  5.793750000000E-01  4.906739096121E+00  4.904332350554E+00  4.913001941684E+00
  5.797500000000E-01  4.908687708847E+00  4.906276632564E+00  4.914972151855E+00
  5.801250000000E-01  4.910637003774E+00  4.908221559661E+00  4.916943126762E+00
  5.805000000000E-01  4.912586981055E+00  4.910167131842E+00  4.918914866405E+00
  5.808750000000E-01  4.914537640925E+00  4.912113349110E+00  4.920887370785E+00
  5.812500000000E-01  4.916488983453E+00  4.914060211463E+00  4.922860639900E+00
  5.816250000000E-01  4.918441008876E+00  4.916007718902E+00  4.924834673752E+00
  5.820000000000E-01  4.920393717346E+00  4.917955871426E+00  4.926809472340E+00
  5.823750000000E-01  4.922347109016E+00  4.919904669036E+00  4.928785035664E+00
  5.827500000000E-01  4.924301184122E+00  4.921854111731E+00  4.930761363724E+00
  5.831250000000E-01  4.926255942733E+00  4.923804199513E+00  4.932738456520E+00
  5.835000000000E-01  4.928211385085E+00  4.925754932379E+00  4.934716314052E+00
  5.838750000000E-01  4.930167511332E+00  4.927706310332E+00  4.936694936321E+00
  5.842500000000E-01  4.932124321708E+00  4.929658333370E+00  4.938674323325E+00
  5.846250000000E-01  4.934081816284E+00  4.931611001493E+00  4.940654475066E+00
  5.850000000000E-01  4.936039995295E+00  4.933564314702E+00  4.942635391543E+00
  5.853750000000E-01  4.937998858895E+00  4.935518272997E+00  4.944617072756E+00
  5.857500000000E-01  4.939958407236E+00  4.937472876378E+00  4.946599518705E+00
  5.861250000000E-01  4.941918640472E+00  4.939428124844E+00  4.948582729391E+00
  5.865000000000E-01  4.943879558838E+00  4.941384018395E+00  4.950566704812E+00
  5.868750000000E-01  4.945841162487E+00  4.943340557033E+00  4.952551444970E+00
  5.872500000000E-01  4.947803451572E+00  4.945297740756E+00  4.954536949863E+00
  5.876250000000E-01  4.949766426247E+00  4.947255569564E+00  4.956523219493E+00
  5.880000000000E-01  4.951730086664E+00  4.949214043458E+00  4.958510253859E+00
  5.883750000000E-01  4.953694433059E+00  4.951173162438E+00  4.960498052962E+00
  5.887500000000E-01  4.955659465586E+00  4.953132926503E+00  4.962486616800E+00
  5.891250000000E-01  4.957625184397E+00  4.955093335654E+00  4.964475945374E+00
  5.895000000000E-01  4.959591589645E+00  4.957054389891E+00  4.966466038685E+00
  5.898750000000E-01  4.961558681568E+00  4.959016089213E+00  4.968456896732E+00
  5.902500000000E-01  4.963526460234E+00  4.960978433620E+00  4.970448519514E+00
  5.906250000000E-01  4.965494925881E+00  4.962941423114E+00  4.972440907034E+00
  5.910000000000E-01  4.967464078661E+00  4.964905057693E+00  4.974434059289E+00
  5.913750000000E-01  4.969433918809E+00  4.966869337357E+00  4.976427976280E+00
  5.917500000000E-01  4.971404446398E+00  4.968834262108E+00  4.978422658007E+00
  5.921250000000E-01  4.973375661663E+00  4.970799831943E+00  4.980418104471E+00
  5.925000000000E-01  4.975347564757E+00  4.972766046865E+00  4.982414315671E+00
  5.928750000000E-01  4.977320155834E+00  4.974732906872E+00  4.984411291607E+00
  5.932500000000E-01  4.979293435129E+00  4.976700411964E+00  4.986409032279E+00
  5.936250000000E-01  4.981267402796E+00  4.978668562143E+00  4.988407537687E+00
  5.940000000000E-01  4.983242058906E+00  4.980637357407E+00  4.990406807831E+00
  5.943750000000E-01  4.985217403778E+00  4.982606797756E+00  4.992406842711E+00
  5.947500000000E-01  4.987193437482E+00  4.984576883191E+00  4.994407642328E+00
  5.951250000000E-01  4.989170160171E+00  4.986547613712E+00  4.996409206681E+00
  5.955000000000E-01  4.991147572083E+00  4.988518989318E+00  4.998411535770E+00
  5.958750000000E-01  4.993125673371E+00  4.990491010010E+00  5.000414629594E+00
  5.962500000000E-01  4.995104464187E+00  4.992463675788E+00  5.002418488156E+00
  5.966250000000E-01  4.997083944769E+00  4.994436986651E+00  5.004423111453E+00
  5.970000000000E-01  4.999064115187E+00  4.996410942599E+00  5.006428499486E+00
  5.973750000000E-01  5.001044975678E+00  4.998385543634E+00  5.008434652256E+00
  5.977500000000E-01  5.003026526395E+00  5.000360789754E+00  5.010441569762E+00
  5.981250000000E-01  5.005008767574E+00  5.002336680959E+00  5.012449252003E+00
  5.985000000000E-01  5.006991699287E+00  5.004313217251E+00  5.014457698981E+00
  5.988750000000E-01  5.008975321769E+00  5.006290398627E+00  5.016466910695E+00
  5.992500000000E-01  5.010959635176E+00  5.008268225090E+00  5.018476887146E+00
  5.996250000000E-01  5.012944639659E+00  5.010246696638E+00  5.020487628332E+00
  6.000000000000E-01  5.014930335373E+00  5.012225813271E+00  5.022499134255E+00
  6.003750000000E-01  5.016916722555E+00  5.014205574991E+00  5.024511404913E+00
  6.007500000000E-01  5.018903801359E+00  5.016185981796E+00  5.026524440308E+00
  6.011250000000E-01  5.020891571937E+00  5.018167033686E+00  5.028538240439E+00
  6.015000000000E-01  5.022880034444E+00  5.020148730662E+00  5.030552805306E+00
  6.018750000000E-01  5.024869189034E+00  5.022131072724E+00  5.032568134909E+00
  6.022500000000E-01  5.026859035943E+00  5.024114059871E+00  5.034584229249E+00
  6.026250000000E-01  5.028849575325E+00  5.026097692104E+00  5.036601088324E+00
  6.030000000000E-01  5.030840807335E+00  5.028081969423E+00  5.038618712136E+00
  6.033750000000E-01  5.032832732125E+00  5.030066891827E+00  5.040637100684E+00
  6.037500000000E-01  5.034825349933E+00  5.032052459316E+00  5.042656253968E+00
  6.041250000000E-01  5.036818660913E+00  5.034038671892E+00  5.044676171988E+00
  6.045000000000E-01  5.038812665219E+00  5.036025529553E+00  5.046696854744E+00
  6.048750000000E-01  5.040807363004E+00  5.038013032299E+00  5.048718302236E+00
  6.052500000000E-01  5.042802754422E+00  5.040001180131E+00  5.050740514465E+00
  6.056250000000E-01  5.044798839711E+00  5.041989973049E+00  5.052763491429E+00
  6.060000000000E-01  5.046795619025E+00  5.043979411053E+00  5.054787233130E+00
  6.063750000000E-01  5.048793092517E+00  5.045969494142E+00  5.056811739567E+00
  6.067500000000E-01  5.050791260342E+00  5.047960222316E+00  5.058837010740E+00
  6.071250000000E-01  5.052790122736E+00  5.049951595577E+00  5.060863046649E+00
  6.075000000000E-01  5.054789679771E+00  5.051943613922E+00  5.062889847295E+00
  6.078750000000E-01  5.056789931684E+00  5.053936277354E+00  5.064917412676E+00
  6.082500000000E-01  5.058790878629E+00  5.055929585871E+00  5.066945742794E+00
  6.086250000000E-01  5.060792520843E+00  5.057923539474E+00  5.068974837648E+00
  6.090000000000E-01  5.062794858398E+00  5.059918138162E+00  5.071004697237E+00
  6.093750000000E-01  5.064797891530E+00  5.061913381936E+00  5.073035321564E+00
  6.097500000000E-01  5.066801620393E+00  5.063909270795E+00  5.075066710626E+00
  6.101250000000E-01  5.068806045142E+00  5.065905804741E+00  5.077098864424E+00
  6.105000000000E-01  5.070811166015E+00  5.067902983771E+00  5.079131782958E+00
  6.108750000000E-01  5.072816983165E+00  5.069900807888E+00  5.081165466229E+00
  6.112500000000E-01  5.074823496747E+00  5.071899277090E+00  5.083199914236E+00
  6.116250000000E-01  5.076830706914E+00  5.073898391377E+00  5.085235126979E+00
  6.120000000000E-01  5.078838613822E+00  5.075898150750E+00  5.087271104458E+00
  6.123750000000E-01  5.080847217708E+00  5.077898555209E+00  5.089307846673E+00
  6.127500000000E-01  5.082856518643E+00  5.079899604754E+00  5.091345353624E+00
  6.131250000000E-01  5.084866516864E+00  5.081901299384E+00  5.093383625312E+00
  6.135000000000E-01  5.086877212609E+00  5.083903639099E+00  5.095422661735E+00
  6.138750000000E-01  5.088888605949E+00  5.085906623900E+00  5.097462462895E+00
  6.142500000000E-01  5.090900697123E+00  5.087910253787E+00  5.099503028791E+00
  6.146250000000E-01  5.092913486283E+00  5.089914528760E+00  5.101544359423E+00
  6.150000000000E-01  5.094926973585E+00  5.091919448818E+00  5.103586454791E+00
  6.153750000000E-01  5.096941159184E+00  5.093925013961E+00  5.105629314895E+00
  6.157500000000E-01  5.098956043316E+00  5.095931224191E+00  5.107672939736E+00
  6.161250000000E-01  5.100971626053E+00  5.097938079506E+00  5.109717329312E+00
  6.165000000000E-01  5.102987907634E+00  5.099945579906E+00  5.111762483625E+00
  6.168750000000E-01  5.105004888295E+00  5.101953725392E+00  5.113808402674E+00
  6.172500000000E-01  5.107022568108E+00  5.103962515964E+00  5.115855086459E+00
  6.176250000000E-01  5.109040947310E+00  5.105971951621E+00  5.117902534980E+00
  6.180000000000E-01  5.111060026058E+00  5.107982032364E+00  5.119950748237E+00
  6.183750000000E-01  5.113079804504E+00  5.109992758193E+00  5.121999726231E+00
  6.187500000000E-01  5.115100282804E+00  5.112004129107E+00  5.124049468960E+00
  6.191250000000E-01  5.117121461113E+00  5.114016145107E+00  5.126099976426E+00
  6.195000000000E-01  5.119143339668E+00  5.116028806192E+00  5.128151248628E+00
  6.198750000000E-01  5.121165918624E+00  5.118042112363E+00  5.130203285566E+00
  6.202500000000E-01  5.123189198136E+00  5.120056063620E+00  5.132256087240E+00
  6.206250000000E-01  5.125213178441E+00  5.122070659962E+00  5.134309653650E+00
  6.210000000000E-01  5.127237859612E+00  5.124085901390E+00  5.136363984797E+00
  6.213750000000E-01  5.129263241886E+00  5.126101787903E+00  5.138419080679E+00
  6.217500000000E-01  5.131289325418E+00  5.128118319503E+00  5.140474941298E+00
  6.221250000000E-01  5.133316110447E+00  5.130135496187E+00  5.142531566653E+00
  6.225000000000E-01  5.135343597043E+00  5.132153317957E+00  5.144588956744E+00
  6.228750000000E-01  5.137371785445E+00  5.134171784813E+00  5.146647111571E+00
  6.232500000000E-01  5.139400675808E+00  5.136190896755E+00  5.148706031134E+00
  6.236250000000E-01  5.141430268287E+00  5.138210653782E+00  5.150765715433E+00
  6.240000000000E-01  5.143460563036E+00  5.140231055895E+00  5.152826164469E+00
  6.243750000000E-01  5.145491560295E+00  5.142252103093E+00  5.154887378240E+00
  6.247500000000E-01  5.147523260217E+00  5.144273795377E+00  5.156949356748E+00
  6.251250000000E-01  5.149555662958E+00  5.146296132747E+00  5.159012099992E+00
  6.255000000000E-01  5.151588768673E+00  5.148319115202E+00  5.161075607972E+00
  6.258750000000E-01  5.153622577599E+00  5.150342742743E+00  5.163139880689E+00
  6.262500000000E-01  5.155657089810E+00  5.152367015369E+00  5.165204918141E+00
  6.266250000000E-01  5.157692305544E+00  5.154391933081E+00  5.167270720329E+00
  6.270000000000E-01  5.159728225038E+00  5.156417495879E+00  5.169337287254E+00
  6.273750000000E-01  5.161764848364E+00  5.158443703762E+00  5.171404618915E+00
  6.277500000000E-01  5.163802175761E+00  5.160470556731E+00  5.173472715312E+00
  6.281250000000E-01  5.165840207301E+00  5.162498054785E+00  5.175541576445E+00
  6.285000000000E-01  5.167878943223E+00  5.164526197925E+00  5.177611202314E+00
  6.288750000000E-01  5.169918383764E+00  5.166554986151E+00  5.179681592919E+00
  6.292500000000E-01  5.171958528996E+00  5.168584419462E+00  5.181752748261E+00
  6.296250000000E-01  5.173999379159E+00  5.170614497859E+00  5.183824668339E+00
  6.300000000000E-01  5.176040934408E+00  5.172645221342E+00  5.185897353152E+00
  6.303750000000E-01  5.178083194897E+00  5.174676589910E+00  5.187970802702E+00
  6.307500000000E-01  5.180126160782E+00  5.176708603563E+00  5.190045016988E+00
  6.311250000000E-01  5.182169832301E+00  5.178741262303E+00  5.192119996010E+00
  6.315000000000E-01  5.184214209611E+00  5.180774566128E+00  5.194195739769E+00
  6.318750000000E-01  5.186259292866E+00  5.182808515038E+00  5.196272248263E+00
  6.322500000000E-01  5.188305082221E+00  5.184843109034E+00  5.198349521494E+00
  6.326250000000E-01  5.190351577916E+00  5.186878348116E+00  5.200427559461E+00
  6.330000000000E-01  5.192398780022E+00  5.188914232284E+00  5.202506362164E+00
  6.333750000000E-01  5.194446688779E+00  5.190950761537E+00  5.204585929603E+00
  6.337500000000E-01  5.196495304425E+00  5.192987935875E+00  5.206666261778E+00
  6.341250000000E-01  5.198544627032E+00  5.195025755299E+00  5.208747358689E+00
  6.345000000000E-01  5.200594656839E+00  5.197064219809E+00  5.210829220337E+00
  6.348750000000E-01  5.202645393918E+00  5.199103329405E+00  5.212911846720E+00
  6.352500000000E-01  5.204696838508E+00  5.201143084086E+00  5.214995237840E+00
  6.356250000000E-01  5.206748990848E+00  5.203183483852E+00  5.217079393696E+00
  6.360000000000E-01  5.208801851010E+00  5.205224528705E+00  5.219164314288E+00
  6.363750000000E-01  5.210855419233E+00  5.207266218643E+00  5.221249999616E+00
  6.367500000000E-01  5.212909695674E+00  5.209308553666E+00  5.223336449680E+00
  6.371250000000E-01  5.214964680486E+00  5.211351533775E+00  5.225423664481E+00
  6.375000000000E-01  5.217020373827E+00  5.213395158970E+00  5.227511644017E+00
  6.378750000000E-01  5.219076775934E+00  5.215439429250E+00  5.229600388290E+00
  6.382500000000E-01  5.221133886965E+00  5.217484344616E+00  5.231689897299E+00
  6.386250000000E-01  5.223191707074E+00  5.219529905068E+00  5.233780171044E+00
  6.390000000000E-01  5.225250236417E+00  5.221576110605E+00  5.235871209525E+00
  6.393750000000E-01  5.227309475233E+00  5.223622961228E+00  5.237963012742E+00
  6.397500000000E-01  5.229369423595E+00  5.225670456936E+00  5.240055580696E+00
  6.401250000000E-01  5.231430081743E+00  5.227718597730E+00  5.242148913385E+00
  6.405000000000E-01  5.233491449914E+00  5.229767383610E+00  5.244243010811E+00
  6.408750000000E-01  5.235553528182E+00  5.231816814575E+00  5.246337872973E+00
  6.412500000000E-01  5.237616316786E+00  5.233866890626E+00  5.248433499871E+00
  6.416250000000E-01  5.239679815798E+00  5.235917611762E+00  5.250529891505E+00
  6.420000000000E-01  5.241744025541E+00  5.237968977984E+00  5.252627047875E+00
  6.423750000000E-01  5.243808946088E+00  5.240020989292E+00  5.254724968982E+00
  6.427500000000E-01  5.245874577594E+00  5.242073645685E+00  5.256823654824E+00
  6.431250000000E-01  5.247940920299E+00  5.244126947164E+00  5.258923105403E+00
  6.435000000000E-01  5.250007974358E+00  5.246180893729E+00  5.261023320718E+00
  6.438750000000E-01  5.252075739929E+00  5.248235485379E+00  5.263124300769E+00
  6.442500000000E-01  5.254144217250E+00  5.250290722114E+00  5.265226045556E+00
  6.446250000000E-01  5.256213406394E+00  5.252346603936E+00  5.267328555079E+00
  6.450000000000E-01  5.258283307600E+00  5.254403130843E+00  5.269431829338E+00
  6.453750000000E-01  5.260353921024E+00  5.256460302835E+00  5.271535868334E+00
  6.457500000000E-01  5.262425246907E+00  5.258518119913E+00  5.273640672066E+00
  6.461250000000E-01  5.264497285320E+00  5.260576582077E+00  5.275746240533E+00
  6.465000000000E-01  5.266570036503E+00  5.262635689327E+00  5.277852573737E+00
  6.468750000000E-01  5.268643500613E+00  5.264695441662E+00  5.279959671677E+00
  6.472500000000E-01  5.270717677805E+00  5.266755839082E+00  5.282067534354E+00
  6.476250000000E-01  5.272792568236E+00  5.268816881588E+00  5.284176161766E+00
  6.480000000000E-01  5.274868172146E+00  5.270878569180E+00  5.286285553915E+00
  6.483750000000E-01  5.276944489690E+00  5.272940901858E+00  5.288395710799E+00
  6.487500000000E-01  5.279021521025E+00  5.275003879621E+00  5.290506632420E+00
  6.491250000000E-01  5.281099266308E+00  5.277067502469E+00  5.292618318777E+00
  6.495000000000E-01  5.283177725777E+00  5.279131770404E+00  5.294730769870E+00
  6.498750000000E-01  5.285256899590E+00  5.281196683423E+00  5.296843985699E+00
  6.502500000000E-01  5.287336787902E+00  5.283262241529E+00  5.298957966265E+00
  6.506250000000E-01  5.289417390871E+00  5.285328444720E+00  5.301072711566E+00
  6.510000000000E-01  5.291498708652E+00  5.287395292997E+00  5.303188221604E+00
  6.513750000000E-01  5.293580741485E+00  5.289462786359E+00  5.305304496378E+00
  6.517500000000E-01  5.295663489527E+00  5.291530924807E+00  5.307421535888E+00
  6.521250000000E-01  5.297746952934E+00  5.293599708341E+00  5.309539340134E+00
  6.525000000000E-01  5.299831131946E+00  5.295669136960E+00  5.311657909116E+00
  6.528750000000E-01  5.301916026636E+00  5.297739210665E+00  5.313777242834E+00
  6.532500000000E-01  5.304001637245E+00  5.299809929455E+00  5.315897341289E+00
  6.536250000000E-01  5.306087963928E+00  5.301881293331E+00  5.318018204479E+00
  6.540000000000E-01  5.308175006842E+00  5.303953302292E+00  5.320139832406E+00
  6.543750000000E-01  5.310262766228E+00  5.306025956340E+00  5.322262225069E+00
  6.547500000000E-01  5.312351242158E+00  5.308099255473E+00  5.324385382468E+00
  6.551250000000E-01  5.314440434872E+00  5.310173199691E+00  5.326509304603E+00
  6.555000000000E-01  5.316530344527E+00  5.312247788995E+00  5.328633991474E+00
  6.558750000000E-01  5.318620971364E+00  5.314323023385E+00  5.330759443082E+00
  6.562500000000E-01  5.320712315455E+00  5.316398902860E+00  5.332885659426E+00
  6.566250000000E-01  5.322804377041E+00  5.318475427421E+00  5.335012640505E+00
  6.570000000000E-01  5.324897156278E+00  5.320552597067E+00  5.337140386321E+00
  6.573750000000E-01  5.326990653406E+00  5.322630411799E+00  5.339268896873E+00
  6.577500000000E-01  5.329084868500E+00  5.324708871617E+00  5.341398172161E+00
  6.581250000000E-01  5.331179801799E+00  5.326787976520E+00  5.343528212186E+00
  6.585000000000E-01  5.333275453459E+00  5.328867726509E+00  5.345659016946E+00
  6.588750000000E-01  5.335371823638E+00  5.330948121584E+00  5.347790586443E+00
  6.592500000000E-01  5.337468912493E+00  5.333029161744E+00  5.349922920676E+00
  6.596250000000E-01  5.339566720264E+00  5.335110846990E+00  5.352056019644E+00
  6.600000000000E-01  5.341665247107E+00  5.337193177321E+00  5.354189883349E+00
  6.603750000000E-01  5.343764493180E+00  5.339276152738E+00  5.356324511791E+00
  6.607500000000E-01  5.345864458640E+00  5.341359773241E+00  5.358459904968E+00
  6.611250000000E-01  5.347965143727E+00  5.343444038829E+00  5.360596062881E+00
  6.615000000000E-01  5.350066548599E+00  5.345528949503E+00  5.362732985531E+00
  6.618750000000E-01  5.352168673411E+00  5.347614505262E+00  5.364870672917E+00
  6.622500000000E-01  5.354271518321E+00  5.349700706107E+00  5.367009125038E+00
  6.626250000000E-01  5.356375083486E+00  5.351787552038E+00  5.369148341896E+00
  6.630000000000E-01  5.358479369147E+00  5.353875043054E+00  5.371288323491E+00
  6.633750000000E-01  5.360584375461E+00  5.355963179156E+00  5.373429069821E+00
  6.637500000000E-01  5.362690102585E+00  5.358051960344E+00  5.375570580887E+00
  6.641250000000E-01  5.364796550675E+00  5.360141386617E+00  5.377712856690E+00
  6.645000000000E-01  5.366903719973E+00  5.362231457975E+00  5.379855897229E+00
  6.648750000000E-01  5.369011610636E+00  5.364322174420E+00  5.381999702503E+00
  6.652500000000E-01  5.371120222821E+00  5.366413535950E+00  5.384144272514E+00
  6.656250000000E-01  5.373229556685E+00  5.368505542565E+00  5.386289607261E+00
  6.660000000000E-01  5.375339612469E+00  5.370598194266E+00  5.388435706745E+00
  6.663750000000E-01  5.377450390247E+00  5.372691491053E+00  5.390582570964E+00
  6.667500000000E-01  5.379561890259E+00  5.374785432925E+00  5.392730199920E+00
  6.671250000000E-01  5.381674112662E+00  5.376880019883E+00  5.394878593611E+00
  6.675000000000E-01  5.383787057698E+00  5.378975251927E+00  5.397027752039E+00
  6.678750000000E-01  5.385900725440E+00  5.381071129056E+00  5.399177675203E+00
  6.682500000000E-01  5.388015116130E+00  5.383167651271E+00  5.401328363103E+00
  6.686250000000E-01  5.390130229924E+00  5.385264818571E+00  5.403479815740E+00
  6.690000000000E-01  5.392246067064E+00  5.387362630957E+00  5.405632033112E+00
  6.693750000000E-01  5.394362627622E+00  5.389461088429E+00  5.407785015220E+00
  6.697500000000E-01  5.396479911842E+00  5.391560190986E+00  5.409938762065E+00
  6.701250000000E-01  5.398597919879E+00  5.393659938629E+00  5.412093273646E+00
  6.705000000000E-01  5.400716651891E+00  5.395760331358E+00  5.414248549963E+00
  6.708750000000E-01  5.402836108119E+00  5.397861369172E+00  5.416404591016E+00
  6.712500000000E-01  5.404956288638E+00  5.399963052072E+00  5.418561396805E+00
  6.716250000000E-01  5.407077193688E+00  5.402065380057E+00  5.420718967331E+00
  6.720000000000E-01  5.409198823426E+00  5.404168353128E+00  5.422877302592E+00
  6.723750000000E-01  5.411321178095E+00  5.406271971284E+00  5.425036402590E+00
  6.727500000000E-01  5.413444257768E+00  5.408376234526E+00  5.427196267324E+00
  6.731250000000E-01  5.415568062686E+00  5.410481142854E+00  5.429356896793E+00
  6.735000000000E-01  5.417692593007E+00  5.412586696268E+00  5.431518291000E+00
  6.738750000000E-01  5.419817848888E+00  5.414692894767E+00  5.433680449942E+00
  6.742500000000E-01  5.421943830572E+00  5.416799738351E+00  5.435843373620E+00
  6.746250000000E-01  5.424070538214E+00  5.418907227021E+00  5.438007062035E+00
  6.750000000000E-01  5.426197971974E+00  5.421015360777E+00  5.440171515185E+00
  6.753750000000E-01  5.428326132009E+00  5.423124139619E+00  5.442336733072E+00
  6.757500000000E-01  5.430455018477E+00  5.425233563546E+00  5.444502715695E+00
  6.761250000000E-01  5.432584631618E+00  5.427343632558E+00  5.446669463054E+00
  6.765000000000E-01  5.434714971592E+00  5.429454346656E+00  5.448836975149E+00
  6.768750000000E-01  5.436846038555E+00  5.431565705840E+00  5.451005251981E+00
  6.772500000000E-01  5.438977832665E+00  5.433677710110E+00  5.453174293548E+00
  6.776250000000E-01  5.441110354165E+00  5.435790359465E+00  5.455344099852E+00
  6.780000000000E-01  5.443243603127E+00  5.437903653906E+00  5.457514670891E+00
  6.783750000000E-01  5.445377579795E+00  5.440017593432E+00  5.459686006667E+00
  6.787500000000E-01  5.447512284409E+00  5.442132178044E+00  5.461858107179E+00
  6.791250000000E-01  5.449647717043E+00  5.444247407741E+00  5.464030972427E+00
  6.795000000000E-01  5.451783877940E+00  5.446363282525E+00  5.466204602412E+00
  6.798750000000E-01  5.453920767257E+00  5.448479802393E+00  5.468378997132E+00
  6.802500000000E-01  5.456058385152E+00  5.450596967348E+00  5.470554156589E+00
  6.806250000000E-01  5.458196731783E+00  5.452714777388E+00  5.472730080782E+00
  6.810000000000E-01  5.460335807393E+00  5.454833232513E+00  5.474906769711E+00
  6.813750000000E-01  5.462475612138E+00  5.456952332724E+00  5.477084223376E+00
  6.817500000000E-01  5.464616146178E+00  5.459072078021E+00  5.479262441777E+00
  6.821250000000E-01  5.466757409669E+00  5.461192468404E+00  5.481441424914E+00
  6.825000000000E-01  5.468899402771E+00  5.463313503872E+00  5.483621172787E+00
  6.828750000000E-01  5.471042125725E+00  5.465435184425E+00  5.485801685397E+00
  6.832500000000E-01  5.473185578689E+00  5.467557510065E+00  5.487982962743E+00
  6.836250000000E-01  5.475329761822E+00  5.469680480789E+00  5.490165004825E+00
  6.840000000000E-01  5.477474675365E+00  5.471804096600E+00  5.492347811643E+00
  6.843750000000E-01  5.479620319478E+00  5.473928357496E+00  5.494531383197E+00
  6.847500000000E-01  5.481766694232E+00  5.476053263478E+00  5.496715719487E+00
  6.851250000000E-01  5.483913799957E+00  5.478178814545E+00  5.498900820514E+00
  6.855000000000E-01  5.486061636724E+00  5.480305010698E+00  5.501086686276E+00
  6.858750000000E-01  5.488210204693E+00  5.482431851936E+00  5.503273316775E+00
  6.862500000000E-01  5.490359504106E+00  5.484559338260E+00  5.505460712010E+00
  6.866250000000E-01  5.492509535121E+00  5.486687469670E+00  5.507648871981E+00
  6.870000000000E-01  5.494660297981E+00  5.488816246166E+00  5.509837796688E+00
  6.873750000000E-01  5.496811792759E+00  5.490945667747E+00  5.512027486131E+00
  6.877500000000E-01  5.498964019699E+00  5.493075734413E+00  5.514217940310E+00
  6.881250000000E-01  5.501116978958E+00  5.495206446165E+00  5.516409159226E+00
  6.885000000000E-01  5.503270670695E+00  5.497337803003E+00  5.518601142878E+00
  6.888750000000E-01  5.505425095068E+00  5.499469804927E+00  5.520793891266E+00
  6.892500000000E-01  5.507580252320E+00  5.501602451936E+00  5.522987404390E+00
  6.896250000000E-01  5.509736142609E+00  5.503735744030E+00  5.525181682250E+00
  6.900000000000E-01  5.511892766094E+00  5.505869681210E+00  5.527376724846E+00
  6.903750000000E-01  5.514050122933E+00  5.508004263476E+00  5.529572532178E+00
  6.907500000000E-01  5.516208213369E+00  5.510139490828E+00  5.531769104247E+00
  6.911250000000E-01  5.518367037561E+00  5.512275363265E+00  5.533966441052E+00
  6.915000000000E-01  5.520526595666E+00  5.514411880788E+00  5.536164542592E+00
  6.918750000000E-01  5.522686887844E+00  5.516549043396E+00  5.538363408869E+00
  6.922500000000E-01  5.524847914337E+00  5.518686851090E+00  5.540563039882E+00
  6.926250000000E-01  5.527009675219E+00  5.520825303869E+00  5.542763435632E+00
  6.930000000000E-01  5.529172170734E+00  5.522964401734E+00  5.544964596117E+00
  6.933750000000E-01  5.531335401040E+00  5.525104144685E+00  5.547166521339E+00
  6.937500000000E-01  5.533499366379E+00  5.527244532722E+00  5.549369211296E+00
  6.941250000000E-01  5.535664066827E+00  5.529385565843E+00  5.551572665990E+00
  6.945000000000E-01  5.537829502626E+00  5.531527244051E+00  5.553776885420E+00
  6.948750000000E-01  5.539995673936E+00  5.533669567344E+00  5.555981869586E+00
  6.952500000000E-01  5.542162580998E+00  5.535812535723E+00  5.558187618488E+00
  6.956250000000E-01  5.544330223887E+00  5.537956149187E+00  5.560394132127E+00
  6.960000000000E-01  5.546498602847E+00  5.540100407737E+00  5.562601410501E+00
  6.963750000000E-01  5.548667718037E+00  5.542245311373E+00  5.564809453612E+00
  6.967500000000E-01  5.550837569614E+00  5.544390860094E+00  5.567018261459E+00
  6.971250000000E-01  5.553008157822E+00  5.546537053901E+00  5.569227834041E+00
  6.975000000000E-01  5.555179482821E+00  5.548683892794E+00  5.571438171361E+00
  6.978750000000E-01  5.557351544769E+00  5.550831376772E+00  5.573649273416E+00
  6.982500000000E-01  5.559524343824E+00  5.552979505835E+00  5.575861140207E+00
  6.986250000000E-01  5.561697880146E+00  5.555128279985E+00  5.578073771735E+00
  6.990000000000E-01  5.563872153978E+00  5.557277699220E+00  5.580287167998E+00
  6.993750000000E-01  5.566047165479E+00  5.559427763540E+00  5.582501328998E+00
  6.997500000000E-01  5.568222914807E+00  5.561578472946E+00  5.584716254734E+00
  7.001250000000E-01  5.570399402123E+00  5.563729827438E+00  5.586931945206E+00
  7.005000000000E-01  5.572576627669E+00  5.565881827015E+00  5.589148400414E+00
  7.008750000000E-01  5.574754591519E+00  5.568034471678E+00  5.591365620358E+00
  7.012500000000E-01  5.576933294003E+00  5.570187761427E+00  5.593583605039E+00
  7.016250000000E-01  5.579112735193E+00  5.572341696261E+00  5.595802354456E+00
  7.020000000000E-01  5.581292915250E+00  5.574496276181E+00  5.598021868608E+00
  7.023750000000E-01  5.583473834417E+00  5.576651501186E+00  5.600242147497E+00
  7.027500000000E-01  5.585655492854E+00  5.578807371277E+00  5.602463191122E+00
  7.031250000000E-01  5.587837890718E+00  5.580963886454E+00  5.604684999483E+00
  7.035000000000E-01  5.590021028254E+00  5.583121046716E+00  5.606907572581E+00
  7.038750000000E-01  5.592204905537E+00  5.585278852064E+00  5.609130910414E+00
  7.042500000000E-01  5.594389522810E+00  5.587437302497E+00  5.611355012984E+00
  7.046250000000E-01  5.596574880233E+00  5.589596398017E+00  5.613579880290E+00
  7.050000000000E-01  5.598760978049E+00  5.591756138621E+00  5.615805512331E+00
  7.053750000000E-01  5.600947816332E+00  5.593916524311E+00  5.618031909109E+00
  7.057500000000E-01  5.603135395328E+00  5.596077555087E+00  5.620259070624E+00
  7.061250000000E-01  5.605323715194E+00  5.598239230949E+00  5.622486996874E+00
  7.065000000000E-01  5.607512776091E+00  5.600401551896E+00  5.624715687860E+00
  7.068750000000E-01  5.609702578262E+00  5.602564517929E+00  5.626945143583E+00
  7.072500000000E-01  5.611893121866E+00  5.604728129047E+00  5.629175364042E+00
  7.076250000000E-01  5.614084406979E+00  5.606892385251E+00  5.631406349237E+00
  7.080000000000E-01  5.616276433929E+00  5.609057286541E+00  5.633638099168E+00
  7.083750000000E-01  5.618469202791E+00  5.611222832916E+00  5.635870613835E+00
  7.087500000000E-01  5.620662713809E+00  5.613389024377E+00  5.638103893238E+00
  7.091250000000E-01  5.622856967141E+00  5.615555860923E+00  5.640337937377E+00
  7.095000000000E-01  5.625051962949E+00  5.617723342555E+00  5.642572746253E+00
  7.098750000000E-01  5.627247701391E+00  5.619891469273E+00  5.644808319865E+00
  7.102500000000E-01  5.629444182711E+00  5.622060241076E+00  5.647044658212E+00
  7.106250000000E-01  5.631641407069E+00  5.624229657965E+00  5.649281761296E+00
  7.110000000000E-01  5.633839374624E+00  5.626399719939E+00  5.651519629117E+00
  7.113750000000E-01  5.636038085537E+00  5.628570426999E+00  5.653758261673E+00
  7.117500000000E-01  5.638237539966E+00  5.630741779145E+00  5.655997658965E+00
  7.121250000000E-01  5.640437738156E+00  5.632913776376E+00  5.658237820994E+00
  7.125000000000E-01  5.642638680266E+00  5.635086418693E+00  5.660478747758E+00
  7.128750000000E-01  5.644840366457E+00  5.637259706096E+00  5.662720439259E+00
  7.132500000000E-01  5.647042796972E+00  5.639433638584E+00  5.664962895496E+00
  7.136250000000E-01  5.649245971972E+00  5.641608216157E+00  5.667206116469E+00
  7.140000000000E-01  5.651449891615E+00  5.643783438817E+00  5.669450102179E+00
  7.143750000000E-01  5.653654556062E+00  5.645959306562E+00  5.671694852624E+00
  7.147500000000E-01  5.655859965473E+00  5.648135819392E+00  5.673940367806E+00
  7.151250000000E-01  5.658066120092E+00  5.650312977308E+00  5.676186647723E+00
  7.155000000000E-01  5.660273020078E+00  5.652490780310E+00  5.678433692377E+00
  7.158750000000E-01  5.662480665592E+00  5.654669228398E+00  5.680681501767E+00
  7.162500000000E-01  5.664689056794E+00  5.656848321571E+00  5.682930075893E+00
  7.166250000000E-01  5.666898193927E+00  5.659028059829E+00  5.685179414755E+00
  7.170000000000E-01  5.669108077068E+00  5.661208443174E+00  5.687429518354E+00
  7.173750000000E-01  5.671318706460E+00  5.663389471603E+00  5.689680386688E+00
  7.177500000000E-01  5.673530082349E+00  5.665571145119E+00  5.691932019759E+00
  7.181250000000E-01  5.675742204810E+00  5.667753463720E+00  5.694184417566E+00
  7.185000000000E-01  5.677955074087E+00  5.669936427407E+00  5.696437580109E+00
  7.188750000000E-01  5.680168690340E+00  5.672120036179E+00  5.698691507388E+00
  7.192500000000E-01  5.682383053730E+00  5.674304290037E+00  5.700946199403E+00
  7.196250000000E-01  5.684598164416E+00  5.676489188980E+00  5.703201656154E+00
  7.200000000000E-01  5.686814022644E+00  5.678674733009E+00  5.705457877642E+00
  7.203750000000E-01  5.689030628573E+00  5.680860922124E+00  5.707714863865E+00
  7.207500000000E-01  5.691247982363E+00  5.683047756324E+00  5.709972614825E+00
  7.211250000000E-01  5.693466084175E+00  5.685235235610E+00  5.712231130521E+00
  7.215000000000E-01  5.695684934253E+00  5.687423359982E+00  5.714490410953E+00
  7.218750000000E-01  5.697904532758E+00  5.689612129439E+00  5.716750456121E+00
  7.222500000000E-01  5.700124879850E+00  5.691801543982E+00  5.719011266026E+00
  7.226250000000E-01  5.702345975688E+00  5.693991603610E+00  5.721272840666E+00
  7.230000000000E-01  5.704567820519E+00  5.696182308324E+00  5.723535180043E+00
  7.233750000000E-01  5.706790414417E+00  5.698373658124E+00  5.725798284156E+00
  7.237500000000E-01  5.709013757628E+00  5.700565653009E+00  5.728062153005E+00
  7.241250000000E-01  5.711237850397E+00  5.702758292980E+00  5.730326786590E+00
  7.245000000000E-01  5.713462692798E+00  5.704951578036E+00  5.732592184911E+00
  7.248750000000E-01  5.715688285078E+00  5.707145508178E+00  5.734858347968E+00
  7.252500000000E-01  5.717914627397E+00  5.709340083406E+00  5.737125275762E+00
  7.256250000000E-01  5.720141719914E+00  5.711535303719E+00  5.739392968291E+00
  7.260000000000E-01  5.722369562791E+00  5.713731169118E+00  5.741661425557E+00
  7.263750000000E-01  5.724598156273E+00  5.715927679603E+00  5.743930647559E+00
  7.267500000000E-01  5.726827500519E+00  5.718124835173E+00  5.746200634297E+00
  7.271250000000E-01  5.729057595692E+00  5.720322635829E+00  5.748471385771E+00
  7.275000000000E-01  5.731288441950E+00  5.722521081570E+00  5.750742901981E+00
  7.278750000000E-01  5.733520039540E+00  5.724720172397E+00  5.753015182928E+00
  7.282500000000E-01  5.735752388621E+00  5.726919908309E+00  5.755288228610E+00
  7.286250000000E-01  5.737985489355E+00  5.729120289308E+00  5.757562039029E+00
  7.290000000000E-01  5.740219341902E+00  5.731321315391E+00  5.759836614184E+00
  7.293750000000E-01  5.742453946422E+00  5.733522986561E+00  5.762111954075E+00
  7.297500000000E-01  5.744689303162E+00  5.735725302816E+00  5.764388058702E+00
  7.301250000000E-01  5.746925412281E+00  5.737928264156E+00  5.766664928065E+00
  7.305000000000E-01  5.749162273941E+00  5.740131870583E+00  5.768942562165E+00
  7.308750000000E-01  5.751399888386E+00  5.742336122094E+00  5.771220961000E+00
  7.312500000000E-01  5.753638255693E+00  5.744541018692E+00  5.773500124572E+00
  7.316250000000E-01  5.755877376108E+00  5.746746560375E+00  5.775780052880E+00
  7.320000000000E-01  5.758117249875E+00  5.748952747144E+00  5.778060745924E+00
  7.323750000000E-01  5.760357877071E+00  5.751159578998E+00  5.780342203704E+00
  7.327500000000E-01  5.762599257942E+00  5.753367055938E+00  5.782624426220E+00
  7.331250000000E-01  5.764841392563E+00  5.755575177963E+00  5.784907413473E+00
  7.335000000000E-01  5.767084281180E+00  5.757783945074E+00  5.787191165461E+00
  7.338750000000E-01  5.769327924039E+00  5.759993357271E+00  5.789475682186E+00
  7.342500000000E-01  5.771572321215E+00  5.762203414553E+00  5.791760963647E+00
  7.346250000000E-01  5.773817472955E+00  5.764414116921E+00  5.794047009844E+00
  7.350000000000E-01  5.776063379420E+00  5.766625464375E+00  5.796333820777E+00
  7.353750000000E-01  5.778310040770E+00  5.768837456914E+00  5.798621396446E+00
  7.357500000000E-01  5.780557457251E+00  5.771050094539E+00  5.800909736852E+00
  7.361250000000E-01  5.782805629025E+00  5.773263377249E+00  5.803198841993E+00
  7.365000000000E-01  5.785054556252E+00  5.775477305045E+00  5.805488711871E+00
  7.368750000000E-01  5.787304239093E+00  5.777691877927E+00  5.807779346485E+00
  7.372500000000E-01  5.789554677709E+00  5.779907095894E+00  5.810070745835E+00
  7.376250000000E-01  5.791805872347E+00  5.782122958947E+00  5.812362909921E+00
  7.380000000000E-01  5.794057823167E+00  5.784339467085E+00  5.814655838743E+00
  7.383750000000E-01  5.796310530331E+00  5.786556620309E+00  5.816949532301E+00
  7.387500000000E-01  5.798563993999E+00  5.788774418619E+00  5.819243990596E+00
  7.391250000000E-01  5.800818214417E+00  5.790992862014E+00  5.821539213627E+00
  7.395000000000E-01  5.803073191748E+00  5.793211950495E+00  5.823835201393E+00
  7.398750000000E-01  5.805328926152E+00  5.795431684062E+00  5.826131953896E+00
  7.402500000000E-01  5.807585417790E+00  5.797652062714E+00  5.828429471135E+00
  7.406250000000E-01  5.809842666908E+00  5.799873086451E+00  5.830727753111E+00
  7.410000000000E-01  5.812100673669E+00  5.802094755275E+00  5.833026799822E+00
  7.413750000000E-01  5.814359438232E+00  5.804317069184E+00  5.835326611270E+00
  7.417500000000E-01  5.816618960759E+00  5.806540028178E+00  5.837627187453E+00
  7.421250000000E-01  5.818879241497E+00  5.808763632258E+00  5.839928528373E+00
  7.425000000000E-01  5.821140280522E+00  5.810987881424E+00  5.842230634029E+00
  7.428750000000E-01  5.823402078080E+00  5.813212775676E+00  5.844533504421E+00
  7.432500000000E-01  5.825664634333E+00  5.815438315013E+00  5.846837139549E+00
  7.436250000000E-01  5.827927949527E+00  5.817664499435E+00  5.849141539414E+00
  7.440000000000E-01  5.830192023823E+00  5.819891328943E+00  5.851446704014E+00
  7.443750000000E-01  5.832456857384E+00  5.822118803537E+00  5.853752633351E+00
  7.447500000000E-01  5.834722450370E+00  5.824346923217E+00  5.856059327423E+00
  7.451250000000E-01  5.836988802942E+00  5.826575687982E+00  5.858366786232E+00
  7.455000000000E-01  5.839255915348E+00  5.828805097832E+00  5.860675009777E+00
  7.458750000000E-01  5.841523787749E+00  5.831035152769E+00  5.862983998059E+00
  7.462500000000E-01  5.843792420307E+00  5.833265852790E+00  5.865293751076E+00
  7.466250000000E-01  5.846061813182E+00  5.835497197898E+00  5.867604268829E+00
  7.470000000000E-01  5.848331966623E+00  5.837729188091E+00  5.869915551319E+00
  7.473750000000E-01  5.850602880704E+00  5.839961823370E+00  5.872227598545E+00
  7.477500000000E-01  5.852874555673E+00  5.842195103734E+00  5.874540410507E+00
  7.481250000000E-01  5.855146991778E+00  5.844429029184E+00  5.876853987205E+00
  7.485000000000E-01  5.857420189093E+00  5.846663599719E+00  5.879168328639E+00
  7.488750000000E-01  5.859694147866E+00  5.848898815341E+00  5.881483434809E+00
  7.492500000000E-01  5.861968868260E+00  5.851134676047E+00  5.883799305716E+00
  7.496250000000E-01  5.864244350434E+00  5.853371181840E+00  5.886115941358E+00
  7.500000000000E-01  5.866520594638E+00  5.855608332718E+00  5.888433341737E+00
  7.503750000000E-01  5.868797601031E+00  5.857839373657E+00  5.890751506852E+00
  7.507500000000E-01  5.871075369691E+00  5.860071306722E+00  5.893070436703E+00
  7.511250000000E-01  5.873353900950E+00  5.862304131913E+00  5.895390131290E+00
  7.515000000000E-01  5.875633194885E+00  5.864537849230E+00  5.897710590613E+00
  7.518750000000E-01  5.877913251743E+00  5.866772458674E+00  5.900031814673E+00
  7.522500000000E-01  5.880194071685E+00  5.869007960243E+00  5.902353803468E+00
  7.526250000000E-01  5.882475654873E+00  5.871244353939E+00  5.904676557000E+00
  7.530000000000E-01  5.884758001470E+00  5.873481639761E+00  5.907000075268E+00
  7.533750000000E-01  5.887041111722E+00  5.875719817709E+00  5.909324358272E+00
  7.537500000000E-01  5.889324985792E+00  5.877958887784E+00  5.911649406012E+00
  7.541250000000E-01  5.891609623842E+00  5.880198849984E+00  5.913975218489E+00
  7.545000000000E-01  5.893895026032E+00  5.882439704311E+00  5.916301795701E+00
  7.548750000000E-01  5.896181192612E+00  5.884681450764E+00  5.918629137650E+00
  7.552500000000E-01  5.898468123656E+00  5.886924089343E+00  5.920957244334E+00
  7.556250000000E-01  5.900755819414E+00  5.889167620048E+00  5.923286115755E+00
  7.560000000000E-01  5.903044280132E+00  5.891412042880E+00  5.925615751912E+00
  7.563750000000E-01  5.905333505887E+00  5.893657357838E+00  5.927946152805E+00
  7.567500000000E-01  5.907623496926E+00  5.895903564921E+00  5.930277318434E+00
  7.571250000000E-01  5.909914253412E+00  5.898150664131E+00  5.932609248800E+00
  7.575000000000E-01  5.912205775506E+00  5.900398655467E+00  5.934941943901E+00
  7.578750000000E-01  5.914498063457E+00  5.902647538930E+00  5.937275403739E+00
  7.582500000000E-01  5.916791117341E+00  5.904897314518E+00  5.939609628313E+00
  7.586250000000E-01  5.919084937405E+00  5.907147982233E+00  5.941944617623E+00
  7.590000000000E-01  5.921379523812E+00  5.909399542074E+00  5.944280371669E+00
  7.593750000000E-01  5.923674876810E+00  5.911651994041E+00  5.946616890451E+00
  7.597500000000E-01  5.925970996476E+00  5.913905338134E+00  5.948954173970E+00
  7.601250000000E-01  5.928267883056E+00  5.916159574353E+00  5.951292222224E+00
  7.605000000000E-01  5.930565536714E+00  5.918414702699E+00  5.953631035215E+00
  7.608750000000E-01  5.932863957697E+00  5.920670723171E+00  5.955970612942E+00
  7.612500000000E-01  5.935163146082E+00  5.922927635769E+00  5.958310955405E+00
  7.616250000000E-01  5.937463102117E+00  5.925185440493E+00  5.960652062604E+00
  7.620000000000E-01  5.939763825965E+00  5.927444137343E+00  5.962993934539E+00
  7.623750000000E-01  5.942065317873E+00  5.929703726319E+00  5.965336571210E+00
  7.627500000000E-01  5.944367577918E+00  5.931964207422E+00  5.967679972618E+00
  7.631250000000E-01  5.946670606348E+00  5.934225580651E+00  5.970024138762E+00
  7.635000000000E-01  5.948974403326E+00  5.936487846006E+00  5.972369069641E+00
  7.638750000000E-01  5.951278969014E+00  5.938751003487E+00  5.974714765257E+00
  7.642500000000E-01  5.953584303661E+00  5.941015053094E+00  5.977061225609E+00
  7.646250000000E-01  5.955890407342E+00  5.943279994828E+00  5.979408450698E+00
  7.650000000000E-01  5.958197280307E+00  5.945545828687E+00  5.981756440522E+00
  7.653750000000E-01  5.960504922803E+00  5.947812554673E+00  5.984105195083E+00
  7.657500000000E-01  5.962813334908E+00  5.950080172785E+00  5.986454714379E+00
  7.661250000000E-01  5.965122516870E+00  5.952348683023E+00  5.988804998412E+00
  7.665000000000E-01  5.967432468851E+00  5.954618085388E+00  5.991156047181E+00
  7.668750000000E-01  5.969743191014E+00  5.956888379878E+00  5.993507860686E+00
  7.672500000000E-01  5.972054683521E+00  5.959159566495E+00  5.995860438927E+00
  7.676250000000E-01  5.974366946622E+00  5.961431645238E+00  5.998213781904E+00
  7.680000000000E-01  5.976679980479E+00  5.963704616107E+00  6.000567889618E+00
  7.683750000000E-01  5.978993785253E+00  5.965978479102E+00  6.002922762068E+00
  7.687500000000E-01  5.981308361110E+00  5.968253234224E+00  6.005278399253E+00
  7.691250000000E-01  5.983623708296E+00  5.970528881471E+00  6.007634801175E+00
  7.695000000000E-01  5.985939826974E+00  5.972805420845E+00  6.009991967833E+00
  7.698750000000E-01  5.988256717308E+00  5.975082852345E+00  6.012349899228E+00
  7.702500000000E-01  5.990574379460E+00  5.977361175971E+00  6.014708595358E+00
  7.706250000000E-01  5.992892813679E+00  5.979640391723E+00  6.017068056224E+00
  7.710000000000E-01  5.995212020127E+00  5.981920499602E+00  6.019428281827E+00
  7.713750000000E-01  5.997531998968E+00  5.984201499607E+00  6.021789272166E+00
  7.717500000000E-01  5.999852750364E+00  5.986483391737E+00  6.024151027241E+00
  7.721250000000E-01  6.002174274479E+00  5.988766175994E+00  6.026513547052E+00
  7.725000000000E-01  6.004496571561E+00  5.991049852378E+00  6.028876831599E+00
  7.728750000000E-01  6.006819641774E+00  5.993334420887E+00  6.031240880882E+00
  7.732500000000E-01  6.009143485279E+00  5.995619881522E+00  6.033605694902E+00
  7.736250000000E-01  6.011468102326E+00  5.997906234284E+00  6.035971273657E+00
  7.740000000000E-01  6.013793493079E+00  6.000193479172E+00  6.038337617149E+00
  7.743750000000E-01  6.016119657614E+00  6.002481616186E+00  6.040704725377E+00
  7.747500000000E-01  6.018446596265E+00  6.004770645326E+00  6.043072598341E+00
  7.751250000000E-01  6.020774309112E+00  6.007060566593E+00  6.045441236041E+00
  7.755000000000E-01  6.023102796401E+00  6.009351379985E+00  6.047810638477E+00
  7.758750000000E-01  6.025432058297E+00  6.011643085504E+00  6.050180805650E+00
  7.762500000000E-01  6.027762094962E+00  6.013935683149E+00  6.052551737558E+00
  7.766250000000E-01  6.030092906561E+00  6.016229172920E+00  6.054923434203E+00
  7.770000000000E-01  6.032424493341E+00  6.018523554817E+00  6.057295895584E+00
  7.773750000000E-01  6.034756855466E+00  6.020818828841E+00  6.059669121701E+00
  7.777500000000E-01  6.037089993100E+00  6.023114994991E+00  6.062043112554E+00
  7.781250000000E-01  6.039423906406E+00  6.025412053266E+00  6.064417868143E+00
  7.785000000000E-01  6.041758595632E+00  6.027710003668E+00  6.066793388469E+00
  7.788750000000E-01  6.044094060943E+00  6.030008846197E+00  6.069169673530E+00
  7.792500000000E-01  6.046430302501E+00  6.032308580851E+00  6.071546723328E+00
  7.796250000000E-01  6.048767320470E+00  6.034609207631E+00  6.073924537862E+00
  7.800000000000E-01  6.051105115014E+00  6.036910726538E+00  6.076303117132E+00
  7.803750000000E-01  6.053443686381E+00  6.039213137571E+00  6.078682461138E+00
  7.807500000000E-01  6.055783034735E+00  6.041516440730E+00  6.081062569880E+00
  7.811250000000E-01  6.058123160326E+00  6.043820636015E+00  6.083443443359E+00
  7.815000000000E-01  6.060464063230E+00  6.046125723427E+00  6.085825081573E+00
  7.818750000000E-01  6.062805743699E+00  6.048431702964E+00  6.088207484524E+00
  7.822500000000E-01  6.065148201894E+00  6.050738574628E+00  6.090590652211E+00
  7.826250000000E-01  6.067491437980E+00  6.053046338418E+00  6.092974584634E+00
  7.830000000000E-01  6.069835452206E+00  6.055354994334E+00  6.095359281793E+00
  7.833750000000E-01  6.072180244649E+00  6.057664542376E+00  6.097744743688E+00
  7.837500000000E-01  6.074525815560E+00  6.059974982545E+00  6.100130970319E+00
  7.841250000000E-01  6.076872165102E+00  6.062286314839E+00  6.102517961687E+00
  7.845000000000E-01  6.079219293524E+00  6.064598539260E+00  6.104905717791E+00
  7.848750000000E-01  6.081567200905E+00  6.066911655807E+00  6.107294238630E+00
  7.852500000000E-01  6.083915887493E+00  6.069225664480E+00  6.109683524206E+00
  7.856250000000E-01  6.086265353453E+00  6.071540565280E+00  6.112073574518E+00
  7.860000000000E-01  6.088615599035E+00  6.073856358205E+00  6.114464389567E+00
  7.863750000000E-01  6.090966624402E+00  6.076173043257E+00  6.116855969351E+00
  7.867500000000E-01  6.093318429631E+00  6.078490620435E+00  6.119248313872E+00
  7.871250000000E-01  6.095671014973E+00  6.080809089739E+00  6.121641423128E+00
  7.875000000000E-01  6.098024380678E+00  6.083128451169E+00  6.124035297121E+00
  7.878750000000E-01  6.100378526824E+00  6.085448704725E+00  6.126429935850E+00
  7.882500000000E-01  6.102733453659E+00  6.087769850408E+00  6.128825339315E+00
  7.886250000000E-01  6.105089161349E+00  6.090091888216E+00  6.131221507516E+00
  7.890000000000E-01  6.107445650143E+00  6.092414818151E+00  6.133618440454E+00
  7.893750000000E-01  6.109802920119E+00  6.094738640212E+00  6.136016138127E+00
  7.897500000000E-01  6.112160971527E+00  6.097063354400E+00  6.138414600537E+00
  7.901250000000E-01  6.114519804532E+00  6.099388960713E+00  6.140813827683E+00
  7.905000000000E-01  6.116879419296E+00  6.101715459153E+00  6.143213819564E+00
  7.908750000000E-01  6.119239816070E+00  6.104042849719E+00  6.145614576182E+00
  7.912500000000E-01  6.121600995019E+00  6.106371132411E+00  6.148016097537E+00
  7.916250000000E-01  6.123962956306E+00  6.108700307229E+00  6.150418383627E+00
  7.920000000000E-01  6.126325700096E+00  6.111030374173E+00  6.152821434454E+00
  7.923750000000E-01  6.128689226551E+00  6.113361333243E+00  6.155225250016E+00
  7.927500000000E-01  6.131053535924E+00  6.115693184440E+00  6.157629830315E+00
  7.931250000000E-01  6.133418628377E+00  6.118025927763E+00  6.160035175350E+00
  7.935000000000E-01  6.135784504076E+00  6.120359563212E+00  6.162441285121E+00
  7.938750000000E-01  6.138151163270E+00  6.122694090787E+00  6.164848159628E+00
  7.942500000000E-01  6.140518606037E+00  6.125029510489E+00  6.167255798871E+00
  7.946250000000E-01  6.142886832629E+00  6.127365822316E+00  6.169664202851E+00
  7.950000000000E-01  6.145255843208E+00  6.129703026270E+00  6.172073371566E+00
  7.953750000000E-01  6.147625638026E+00  6.132041122350E+00  6.174483305018E+00
  7.957500000000E-01  6.149996217161E+00  6.134380110556E+00  6.176894003206E+00
  7.961250000000E-01  6.152367580862E+00  6.136719990888E+00  6.179305466130E+00
  7.965000000000E-01  6.154739729382E+00  6.139060763346E+00  6.181717693790E+00
  7.968750000000E-01  6.157112662797E+00  6.141402427931E+00  6.184130686187E+00
  7.972500000000E-01  6.159486381360E+00  6.143744984642E+00  6.186544443319E+00
  7.976250000000E-01  6.161860885146E+00  6.146088433479E+00  6.188958965188E+00
  7.980000000000E-01  6.164236174408E+00  6.148432774442E+00  6.191374251792E+00
  7.983750000000E-01  6.166612249396E+00  6.150778007531E+00  6.193790303133E+00
  7.987500000000E-01  6.168989110189E+00  6.153124132747E+00  6.196207119210E+00
  7.991250000000E-01  6.171366757036E+00  6.155471150088E+00  6.198624700023E+00
  7.995000000000E-01  6.173745190103E+00  6.157819059556E+00  6.201043045573E+00
  7.998750000000E-01  6.176124409641E+00  6.160167861150E+00  6.203462155858E+00
  8.002500000000E-01  6.178504415727E+00  6.162517554870E+00  6.205882030880E+00
  8.006250000000E-01  6.180885208612E+00  6.164868140717E+00  6.208302670637E+00
  8.010000000000E-01  6.183266788462E+00  6.167219618689E+00  6.210724075131E+00
  8.013750000000E-01  6.185649155440E+00  6.169571988788E+00  6.213146244361E+00
  8.017500000000E-01  6.188032309798E+00  6.171925251013E+00  6.215569178327E+00
  8.021250000000E-01  6.190416251700E+00  6.174279405364E+00  6.217992877030E+00
  8.025000000000E-01  6.192800981312E+00  6.176634451841E+00  6.220417340468E+00
  8.028750000000E-01  6.195186498797E+00  6.178990390444E+00  6.222842568643E+00
  8.032500000000E-01  6.197572804321E+00  6.181347221174E+00  6.225268561553E+00
  8.036250000000E-01  6.199959898134E+00  6.183704944030E+00  6.227695319200E+00
  8.040000000000E-01  6.202347780402E+00  6.186063559012E+00  6.230122841583E+00
  8.043750000000E-01  6.204736451288E+00  6.188423066120E+00  6.232551128702E+00
  8.047500000000E-01  6.207125911046E+00  6.190783465354E+00  6.234980180557E+00
  8.051250000000E-01  6.209516159751E+00  6.193144756715E+00  6.237409997149E+00
  8.055000000000E-01  6.211907197657E+00  6.195506940201E+00  6.239840578476E+00
  8.058750000000E-01  6.214299024928E+00  6.197870015814E+00  6.242271924540E+00
  8.062500000000E-01  6.216691641816E+00  6.200233983553E+00  6.244704035340E+00
  8.066250000000E-01  6.219085048484E+00  6.202598843418E+00  6.247136910876E+00
  8.070000000000E-01  6.221479245012E+00  6.204964595410E+00  6.249570551148E+00
  8.073750000000E-01  6.223874231738E+00  6.207331239527E+00  6.252004956156E+00
  8.077500000000E-01  6.226270008739E+00  6.209698775771E+00  6.254440125901E+00
  8.081250000000E-01  6.228666576269E+00  6.212067204141E+00  6.256876060381E+00
  8.085000000000E-01  6.231063934404E+00  6.214436524637E+00  6.259312759598E+00
  8.088750000000E-01  6.233462083483E+00  6.216806737259E+00  6.261750223551E+00
  8.092500000000E-01  6.235861023586E+00  6.219177842007E+00  6.264188452240E+00
  8.096250000000E-01  6.238260754962E+00  6.221549838882E+00  6.266627445665E+00
  8.100000000000E-01  6.240661277691E+00  6.223922727883E+00  6.269067203826E+00
  8.103750000000E-01  6.243062592112E+00  6.226296509010E+00  6.271507726723E+00
  8.107500000000E-01  6.245464698302E+00  6.228671182263E+00  6.273949014357E+00
  8.111250000000E-01  6.247867596427E+00  6.231046747642E+00  6.276391066726E+00
  8.115000000000E-01  6.250271286739E+00  6.233423205147E+00  6.278833883832E+00
  8.118750000000E-01  6.252675769402E+00  6.235800554779E+00  6.281277465674E+00
  8.122500000000E-01  6.255081044669E+00  6.238178796537E+00  6.283721812252E+00
  8.126250000000E-01  6.257487112619E+00  6.240557930421E+00  6.286166923566E+00
  8.130000000000E-01  6.259893973503E+00  6.242937956431E+00  6.288612799617E+00
  8.133750000000E-01  6.262301627486E+00  6.245318874567E+00  6.291059440403E+00
  8.137500000000E-01  6.264710074734E+00  6.247700684830E+00  6.293506845926E+00
  8.141250000000E-01  6.267119315499E+00  6.250083387218E+00  6.295955016185E+00
  8.145000000000E-01  6.269529349946E+00  6.252466981733E+00  6.298403951180E+00
  8.148750000000E-01  6.271940178241E+00  6.254851468374E+00  6.300853650911E+00
  8.152500000000E-01  6.274351800548E+00  6.257236847141E+00  6.303304115378E+00
  8.156250000000E-01  6.276764217034E+00  6.259623118035E+00  6.305755344581E+00
  8.160000000000E-01  6.279177427951E+00  6.262010281054E+00  6.308207338521E+00
  8.163750000000E-01  6.281591433464E+00  6.264398336200E+00  6.310660097196E+00
  8.167500000000E-01  6.284006233738E+00  6.266787283472E+00  6.313113620608E+00
  8.171250000000E-01  6.286421829026E+00  6.269177122870E+00  6.315567908756E+00
  8.175000000000E-01  6.288838219406E+00  6.271567854394E+00  6.318022961640E+00
  8.178750000000E-01  6.291255405132E+00  6.273959478045E+00  6.320478779260E+00
  8.182500000000E-01  6.293673386454E+00  6.276351993821E+00  6.322935361616E+00
  8.186250000000E-01  6.296092163453E+00  6.278745401724E+00  6.325392708709E+00
  8.190000000000E-01  6.298511736379E+00  6.281139701753E+00  6.327850820538E+00
  8.193750000000E-01  6.300932105400E+00  6.283534893908E+00  6.330309697102E+00
  8.197500000000E-01  6.303353270681E+00  6.285930978190E+00  6.332769338403E+00
  8.201250000000E-01  6.305775232387E+00  6.288327954597E+00  6.335229744440E+00
  8.205000000000E-01  6.308197990771E+00  6.290725823131E+00  6.337690915213E+00
  8.208750000000E-01  6.310621545998E+00  6.293124583791E+00  6.340152850723E+00
  8.212500000000E-01  6.313045898235E+00  6.295524236577E+00  6.342615550968E+00
  8.216250000000E-01  6.315471047647E+00  6.297924781489E+00  6.345079015950E+00
  8.220000000000E-01  6.317896994487E+00  6.300326218527E+00  6.347543245667E+00
  8.223750000000E-01  6.320323738920E+00  6.302728547692E+00  6.350008240121E+00
  8.227500000000E-01  6.322751281113E+00  6.305131768982E+00  6.352473999311E+00
  8.231250000000E-01  6.325179621231E+00  6.307535882399E+00  6.354940523237E+00
  8.235000000000E-01  6.327608759528E+00  6.309940887942E+00  6.357407811900E+00
  8.238750000000E-01  6.330038696168E+00  6.312346785612E+00  6.359875865298E+00
  8.242500000000E-01  6.332469431318E+00  6.314753575407E+00  6.362344683433E+00
  8.246250000000E-01  6.334900965143E+00  6.317161257329E+00  6.364814266303E+00
  8.250000000000E-01  6.337333297898E+00  6.319569831376E+00  6.367284613910E+00
  8.253750000000E-01  6.339766429660E+00  6.321979297550E+00  6.369755726253E+00
  8.257500000000E-01  6.342200360770E+00  6.324389655850E+00  6.372227603332E+00
  8.261250000000E-01  6.344635091307E+00  6.326800906277E+00  6.374700245148E+00
  8.265000000000E-01  6.347070621436E+00  6.329213048829E+00  6.377173651699E+00
  8.268750000000E-01  6.349506951411E+00  6.331626083508E+00  6.379647822987E+00
  8.272500000000E-01  6.351944081398E+00  6.334040010313E+00  6.382122759010E+00
  8.276250000000E-01  6.354382011650E+00  6.336454829244E+00  6.384598459770E+00
  8.280000000000E-01  6.356820742246E+00  6.338870540301E+00  6.387074925266E+00
  8.283750000000E-01  6.359260273439E+00  6.341287143484E+00  6.389552155498E+00
  8.287500000000E-01  6.361700605396E+00  6.343704638794E+00  6.392030150466E+00
  8.291250000000E-01  6.364141738283E+00  6.346123026229E+00  6.394508910171E+00
  8.295000000000E-01  6.366583672352E+00  6.348542305791E+00  6.396988434611E+00
  8.298750000000E-01  6.369026407684E+00  6.350962477479E+00  6.399468723788E+00
  8.302500000000E-01  6.371469944531E+00  6.353383541294E+00  6.401949777701E+00
  8.306250000000E-01  6.373914283147E+00  6.355805497234E+00  6.404431596350E+00
  8.310000000000E-01  6.376359423611E+00  6.358228345301E+00  6.406914179735E+00
  8.313750000000E-01  6.378805366176E+00  6.360652085493E+00  6.409397527856E+00
  8.317500000000E-01  6.381252111009E+00  6.363076717812E+00  6.411881640714E+00
  8.321250000000E-01  6.383699658276E+00  6.365502242257E+00  6.414366518307E+00
  8.325000000000E-01  6.386148008144E+00  6.367928658829E+00  6.416852160637E+00
  8.328750000000E-01  6.388597160866E+00  6.370355967526E+00  6.419338567702E+00
  8.332500000000E-01  6.391047116609E+00  6.372784168350E+00  6.421825739504E+00
  8.336250000000E-01  6.393497875538E+00  6.375213261300E+00  6.424313676043E+00
  8.340000000000E-01  6.395949437908E+00  6.377643246376E+00  6.426802377317E+00
  8.343750000000E-01  6.398401803799E+00  6.380074123578E+00  6.429291843327E+00
  8.347500000000E-01  6.400854973462E+00  6.382505892906E+00  6.431782074074E+00
  8.351250000000E-01  6.403308947154E+00  6.384938554361E+00  6.434273069556E+00
  8.355000000000E-01  6.405763724951E+00  6.387372107941E+00  6.436764829775E+00
  8.358750000000E-01  6.408219307110E+00  6.389806553648E+00  6.439257354730E+00
  8.362500000000E-01  6.410675693795E+00  6.392241891481E+00  6.441750644421E+00
  8.366250000000E-01  6.413132885175E+00  6.394678121440E+00  6.444244698848E+00
  8.370000000000E-01  6.415590881415E+00  6.397115243526E+00  6.446739518012E+00
  8.373750000000E-01  6.418049682769E+00  6.399553257737E+00  6.449235101911E+00
  8.377500000000E-01  6.420509289404E+00  6.401992164075E+00  6.451731450547E+00
  8.381250000000E-01  6.422969701487E+00  6.404431962539E+00  6.454228563918E+00
  8.385000000000E-01  6.425430919185E+00  6.406872653129E+00  6.456726442026E+00
  8.388750000000E-01  6.427892942752E+00  6.409314235845E+00  6.459225084870E+00
  8.392500000000E-01  6.430355772353E+00  6.411756710688E+00  6.461724492451E+00
  8.396250000000E-01  6.432819408157E+00  6.414200077657E+00  6.464224664767E+00
  8.400000000000E-01  6.435283850330E+00  6.416644336751E+00  6.466725601819E+00
  8.403750000000E-01  6.437749099126E+00  6.419089487972E+00  6.469227303608E+00
  8.407500000000E-01  6.440215154712E+00  6.421535531319E+00  6.471729770133E+00
  8.411250000000E-01  6.442682017255E+00  6.423982466793E+00  6.474233001394E+00
  8.415000000000E-01  6.445149686922E+00  6.426430294392E+00  6.476736997391E+00
  8.418750000000E-01  6.447618163967E+00  6.428879014118E+00  6.479241758124E+00
  8.422500000000E-01  6.450087448470E+00  6.431328625970E+00  6.481747283593E+00
  8.426250000000E-01  6.452557540685E+00  6.433779129948E+00  6.484253573799E+00
  8.430000000000E-01  6.455028440866E+00  6.436230526052E+00  6.486760628740E+00
  8.433750000000E-01  6.457500149093E+00  6.438682814282E+00  6.489268448418E+00
  8.437500000000E-01  6.459972665622E+00  6.441135994639E+00  6.491777032832E+00
  8.441250000000E-01  6.462445990617E+00  6.443590067122E+00  6.494286381982E+00
  8.445000000000E-01  6.464920124248E+00  6.446045031731E+00  6.496796495868E+00
  8.448750000000E-01  6.467395066767E+00  6.448500888466E+00  6.499307374490E+00
  8.452500000000E-01  6.469870818343E+00  6.450957637327E+00  6.501819017849E+00
  8.456250000000E-01  6.472347379143E+00  6.453415278314E+00  6.504331425943E+00
  8.460000000000E-01  6.474824749333E+00  6.455873811428E+00  6.506844598774E+00
  8.463750000000E-01  6.477302929169E+00  6.458333236668E+00  6.509358536341E+00
  8.467500000000E-01  6.479781918730E+00  6.460793554034E+00  6.511873238644E+00
  8.471250000000E-01  6.482261718271E+00  6.463254763526E+00  6.514388705683E+00
  8.475000000000E-01  6.484742328046E+00  6.465716865144E+00  6.516904937458E+00
  8.478750000000E-01  6.487223748136E+00  6.468179858889E+00  6.519421933970E+00
  8.482500000000E-01  6.489705978795E+00  6.470643744759E+00  6.521939695217E+00
  8.486250000000E-01  6.492189020190E+00  6.473108522756E+00  6.524458221201E+00
  8.490000000000E-01  6.494672872490E+00  6.475574192879E+00  6.526977511921E+00
  8.493750000000E-01  6.497157535948E+00  6.478040755128E+00  6.529497567377E+00
  8.497500000000E-01  6.499643010645E+00  6.480508209504E+00  6.532018387569E+00
  8.501250000000E-01  6.502129296836E+00  6.482976556005E+00  6.534539972497E+00
  8.505000000000E-01  6.504616394775E+00  6.485445794633E+00  6.537062322162E+00
  8.508750000000E-01  6.507104304543E+00  6.487915925387E+00  6.539585436562E+00
  8.512500000000E-01  6.509593026394E+00  6.490386948267E+00  6.542109315699E+00
  8.516250000000E-01  6.512082560497E+00  6.492858863273E+00  6.544633959572E+00
  8.520000000000E-01  6.514572907018E+00  6.495331670406E+00  6.547159368181E+00
  8.523750000000E-01  6.517064066213E+00  6.497805369664E+00  6.549685541526E+00
  8.527500000000E-01  6.519556038163E+00  6.500279961049E+00  6.552212479607E+00
  8.531250000000E-01  6.522048823121E+00  6.502755444560E+00  6.554740182424E+00
  8.535000000000E-01  6.524542421256E+00  6.505231820197E+00  6.557268649978E+00
  8.538750000000E-01  6.527036832822E+00  6.507709087960E+00  6.559797882268E+00
  8.542500000000E-01  6.529532057988E+00  6.510187247850E+00  6.562327879293E+00
  8.546250000000E-01  6.532028096834E+00  6.512666299865E+00  6.564858641055E+00
  8.550000000000E-01  6.534524949703E+00  6.515146244007E+00  6.567390167553E+00
  8.553750000000E-01  6.537022616674E+00  6.517627080275E+00  6.569922458788E+00
  8.557500000000E-01  6.539521098003E+00  6.520108808669E+00  6.572455514758E+00
  8.561250000000E-01  6.542020393858E+00  6.522591429190E+00  6.574989335465E+00
  8.565000000000E-01  6.544520504407E+00  6.525074941836E+00  6.577523920907E+00
  8.568750000000E-01  6.547021429818E+00  6.527559346609E+00  6.580059271086E+00
  8.572500000000E-01  6.549523170346E+00  6.530044643508E+00  6.582595386001E+00
  8.576250000000E-01  6.552025726159E+00  6.532530832533E+00  6.585132265652E+00
  8.580000000000E-01  6.554529097424E+00  6.535017913684E+00  6.587669910039E+00
  8.583750000000E-01  6.557033284311E+00  6.537505886962E+00  6.590208319163E+00
  8.587500000000E-01  6.559538287074E+00  6.539994752365E+00  6.592747493022E+00
  8.591250000000E-01  6.562044105882E+00  6.542484509895E+00  6.595287431618E+00
  8.595000000000E-01  6.564550740901E+00  6.544975159551E+00  6.597828134949E+00
  8.598750000000E-01  6.567058192302E+00  6.547466701333E+00  6.600369603017E+00
  8.602500000000E-01  6.569566460338E+00  6.549959135241E+00  6.602911835821E+00
  8.606250000000E-01  6.572075545179E+00  6.552452461276E+00  6.605454833362E+00
  8.610000000000E-01  6.574585446992E+00  6.554946679436E+00  6.607998595638E+00
  8.613750000000E-01  6.577096165946E+00  6.557441789723E+00  6.610543122650E+00
  8.617500000000E-01  6.579607702296E+00  6.559937792136E+00  6.613088414399E+00
  8.621250000000E-01  6.582120056211E+00  6.562434686675E+00  6.615634470884E+00
  8.625000000000E-01  6.584633227858E+00  6.564932473341E+00  6.618181292105E+00
  8.628750000000E-01  6.587147217406E+00  6.567431152132E+00  6.620728878062E+00
  8.632500000000E-01  6.589662025111E+00  6.569930723050E+00  6.623277228755E+00
  8.636250000000E-01  6.592177651140E+00  6.572431186094E+00  6.625826344184E+00
  8.640000000000E-01  6.594694095664E+00  6.574932541264E+00  6.628376224350E+00
  8.643750000000E-01  6.597211358849E+00  6.577434788560E+00  6.630926869251E+00
  8.647500000000E-01  6.599729440952E+00  6.579937927982E+00  6.633478278889E+00
  8.651250000000E-01  6.602248342140E+00  6.582441959531E+00  6.636030453263E+00
  8.655000000000E-01  6.604768062584E+00  6.584946883206E+00  6.638583392373E+00
  8.658750000000E-01  6.607288602450E+00  6.587452699007E+00  6.641137096219E+00
  8.662500000000E-01  6.609809961995E+00  6.589959406934E+00  6.643691564801E+00
  8.666250000000E-01  6.612332141388E+00  6.592467006987E+00  6.646246798120E+00
  8.670000000000E-01  6.614855140797E+00  6.594975499166E+00  6.648802796175E+00
  8.673750000000E-01  6.617378960390E+00  6.597484883472E+00  6.651359558965E+00
  8.677500000000E-01  6.619903600424E+00  6.599995159904E+00  6.653917086492E+00
  8.681250000000E-01  6.622429060980E+00  6.602506328462E+00  6.656475378755E+00
  8.685000000000E-01  6.624955342313E+00  6.605018389146E+00  6.659034435754E+00
  8.688750000000E-01  6.627482444681E+00  6.607531341956E+00  6.661594257490E+00
  8.692500000000E-01  6.630010368164E+00  6.610045186893E+00  6.664154843961E+00
  8.696250000000E-01  6.632539113019E+00  6.612559923955E+00  6.666716195169E+00
  8.700000000000E-01  6.635068679413E+00  6.615075553144E+00  6.669278311112E+00
  8.703750000000E-01  6.637599067517E+00  6.617592074459E+00  6.671841191792E+00
  8.707500000000E-01  6.640130277586E+00  6.620109487900E+00  6.674404837208E+00
  8.711250000000E-01  6.642662309788E+00  6.622627793468E+00  6.676969247360E+00
  8.715000000000E-01  6.645195164294E+00  6.625146991161E+00  6.679534422249E+00
  8.718750000000E-01  6.647728841272E+00  6.627667080981E+00  6.682100361873E+00
  8.722500000000E-01  6.650263340977E+00  6.630188062927E+00  6.684667066234E+00
  8.726250000000E-01  6.652798663492E+00  6.632709936999E+00  6.687234535330E+00
  8.730000000000E-01  6.655334809073E+00  6.635232703197E+00  6.689802769163E+00
  8.733750000000E-01  6.657871777977E+00  6.637756361522E+00  6.692371767732E+00
  8.737500000000E-01  6.660409570284E+00  6.640280911972E+00  6.694941531037E+00
  8.741250000000E-01  6.662948186252E+00  6.642806354549E+00  6.697512059078E+00
  8.745000000000E-01  6.665487626049E+00  6.645332689252E+00  6.700083351856E+00
  8.748750000000E-01  6.668027889844E+00  6.647859916081E+00  6.702655409369E+00
  8.752500000000E-01  6.670568977895E+00  6.650388035037E+00  6.705228231619E+00
  8.756250000000E-01  6.673110890370E+00  6.652917046118E+00  6.707801818605E+00
  8.760000000000E-01  6.675653627438E+00  6.655446949326E+00  6.710376170327E+00
  8.763750000000E-01  6.678197189268E+00  6.657977744660E+00  6.712951286785E+00
  8.767500000000E-01  6.680741576031E+00  6.660509432120E+00  6.715527167979E+00
  8.771250000000E-01  6.683286787981E+00  6.663042011706E+00  6.718103813910E+00
  8.775000000000E-01  6.685832825289E+00  6.665575483418E+00  6.720681224576E+00
  8.778750000000E-01  6.688379688124E+00  6.668109847257E+00  6.723259399979E+00
  8.782500000000E-01  6.690927376742E+00  6.670645103221E+00  6.725838340118E+00
  8.786250000000E-01  6.693475891314E+00  6.673181251312E+00  6.728418044992E+00
  8.790000000000E-01  6.696025232008E+00  6.675718291529E+00  6.730998514604E+00
  8.793750000000E-01  6.698575398993E+00  6.678256223873E+00  6.733579748951E+00
  8.797500000000E-01  6.701126392439E+00  6.680795048342E+00  6.736161748034E+00
  8.801250000000E-01  6.703678212603E+00  6.683334764938E+00  6.738744511854E+00
  8.805000000000E-01  6.706230859654E+00  6.685875373659E+00  6.741328040409E+00
  8.808750000000E-01  6.708784333762E+00  6.688416874507E+00  6.743912333701E+00
  8.812500000000E-01  6.711338635184E+00  6.690959267481E+00  6.746497391729E+00
  8.816250000000E-01  6.713893764089E+00  6.693502552582E+00  6.749083214493E+00
  8.820000000000E-01  6.716449720647E+00  6.696046729808E+00  6.751669801993E+00
  8.823750000000E-01  6.719006505027E+00  6.698591799161E+00  6.754257154230E+00
  8.827500000000E-01  6.721564117399E+00  6.701137760640E+00  6.756845271202E+00
  8.831250000000E-01  6.724122558020E+00  6.703684614245E+00  6.759434152911E+00
  8.835000000000E-01  6.726681827059E+00  6.706232359976E+00  6.762023799356E+00
  8.838750000000E-01  6.729241924687E+00  6.708780997833E+00  6.764614210536E+00
  8.842500000000E-01  6.731802851160E+00  6.711330527817E+00  6.767205386453E+00
  8.846250000000E-01  6.734364606561E+00  6.713880949926E+00  6.769797327107E+00
  8.850000000000E-01  6.736927191146E+00  6.716432264162E+00  6.772390032496E+00
  8.853750000000E-01  6.739490605087E+00  6.718984470524E+00  6.774983502621E+00
  8.857500000000E-01  6.742054848639E+00  6.721537569013E+00  6.777577737483E+00
  8.861250000000E-01  6.744619921973E+00  6.724091559627E+00  6.780172737081E+00
  8.865000000000E-01  6.747185825259E+00  6.726646442368E+00  6.782768501415E+00
  8.868750000000E-01  6.749752558666E+00  6.729202217234E+00  6.785365030485E+00
  8.872500000000E-01  6.752320122364E+00  6.731758884227E+00  6.787962324291E+00
  8.876250000000E-01  6.754888516610E+00  6.734316443346E+00  6.790560382833E+00
  8.880000000000E-01  6.757457741576E+00  6.736874894592E+00  6.793159206112E+00
  8.883750000000E-01  6.760027797430E+00  6.739434237963E+00  6.795758794126E+00
  8.887500000000E-01  6.762598684430E+00  6.741994473461E+00  6.798359146877E+00
  8.891250000000E-01  6.765170402658E+00  6.744555601085E+00  6.800960264364E+00
  8.895000000000E-01  6.767742952373E+00  6.747117620835E+00  6.803562146587E+00
  8.898750000000E-01  6.770316333743E+00  6.749680532711E+00  6.806164793546E+00
  8.902500000000E-01  6.772890547027E+00  6.752244336713E+00  6.808768205241E+00
  8.906250000000E-01  6.775465592308E+00  6.754809032842E+00  6.811372381673E+00
  8.910000000000E-01  6.778041469842E+00  6.757374621096E+00  6.813977322840E+00
  8.913750000000E-01  6.780618179889E+00  6.759941101477E+00  6.816583028744E+00
  8.917500000000E-01  6.783195722529E+00  6.762508473984E+00  6.819189499384E+00
  8.921250000000E-01  6.785774098021E+00  6.765076738617E+00  6.821796734760E+00
  8.925000000000E-01  6.788353306536E+00  6.767645895377E+00  6.824404734872E+00
  8.928750000000E-01  6.790933348243E+00  6.770215944262E+00  6.827013499720E+00
  8.932500000000E-01  6.793514223312E+00  6.772786885274E+00  6.829623029305E+00
  8.936250000000E-01  6.796095932002E+00  6.775358718412E+00  6.832233323625E+00
  8.940000000000E-01  6.798678474484E+00  6.777931443676E+00  6.834844382682E+00
  8.943750000000E-01  6.801261850926E+00  6.780505061066E+00  6.837456206475E+00
  8.947500000000E-01  6.803846061499E+00  6.783079570583E+00  6.840068795004E+00
  8.951250000000E-01  6.806431106463E+00  6.785654972225E+00  6.842682148269E+00
  8.955000000000E-01  6.809016985986E+00  6.788231265994E+00  6.845296266270E+00
  8.958750000000E-01  6.811603700239E+00  6.790808451889E+00  6.847911149008E+00
  8.962500000000E-01  6.814191249481E+00  6.793386529910E+00  6.850526796481E+00
  8.966250000000E-01  6.816779633794E+00  6.795965500058E+00  6.853143208691E+00
  8.970000000000E-01  6.819368853437E+00  6.798545362331E+00  6.855760385637E+00
  8.973750000000E-01  6.821958908579E+00  6.801126116731E+00  6.858378327319E+00
  8.977500000000E-01  6.824549799480E+00  6.803707763257E+00  6.860997033737E+00
  8.981250000000E-01  6.827141526222E+00  6.806290301909E+00  6.863616504891E+00
  8.985000000000E-01  6.829734089063E+00  6.808873732687E+00  6.866236740782E+00
  8.988750000000E-01  6.832327488261E+00  6.811458055591E+00  6.868857741408E+00
  8.992500000000E-01  6.834921723900E+00  6.814043270622E+00  6.871479506771E+00
  8.996250000000E-01  6.837516796238E+00  6.816629377779E+00  6.874102036870E+00
  9.000000000000E-01  6.840112705446E+00  6.819216377061E+00  6.876725331705E+00
  9.003750000000E-01  6.842709451694E+00  6.821804268471E+00  6.879349391276E+00
  9.007500000000E-01  6.845307035153E+00  6.824393052006E+00  6.881974215583E+00
  9.011250000000E-01  6.847905456081E+00  6.826982727667E+00  6.884599804626E+00
  9.015000000000E-01  6.850504714650E+00  6.829573295455E+00  6.887226158406E+00
  9.018750000000E-01  6.853104811030E+00  6.832164755369E+00  6.889853276921E+00
  9.022500000000E-01  6.855705745391E+00  6.834757107409E+00  6.892481160173E+00
  9.026250000000E-01  6.858307517993E+00  6.837350351575E+00  6.895109808161E+00
  9.030000000000E-01  6.860910129007E+00  6.839944487867E+00  6.897739220885E+00
  9.033750000000E-01  6.863513578602E+00  6.842539516285E+00  6.900369398346E+00
  9.037500000000E-01  6.866117866951E+00  6.845135436830E+00  6.903000340542E+00
  9.041250000000E-01  6.868722994312E+00  6.847732249501E+00  6.905632047474E+00
  9.045000000000E-01  6.871328960855E+00  6.850329954298E+00  6.908264519143E+00
  9.048750000000E-01  6.873935766753E+00  6.852928551221E+00  6.910897755548E+00
  9.052500000000E-01  6.876543412175E+00  6.855528040271E+00  6.913531756689E+00
  9.056250000000E-01  6.879151897381E+00  6.858128421446E+00  6.916166522566E+00
  9.060000000000E-01  6.881761222542E+00  6.860729694748E+00  6.918802053179E+00
  9.063750000000E-01  6.884371387828E+00  6.863331860176E+00  6.921438348528E+00
  9.067500000000E-01  6.886982393500E+00  6.865934917730E+00  6.924075408614E+00
  9.071250000000E-01  6.889594239639E+00  6.868538867410E+00  6.926713233435E+00
  9.075000000000E-01  6.892206926506E+00  6.871143709216E+00  6.929351822993E+00
  9.078750000000E-01  6.894820454270E+00  6.873749443149E+00  6.931991177287E+00
  9.082500000000E-01  6.897434823193E+00  6.876356069208E+00  6.934631296317E+00
  9.086250000000E-01  6.900050033355E+00  6.878963587393E+00  6.937272180083E+00
  9.090000000000E-01  6.902666085018E+00  6.881571997704E+00  6.939913828586E+00
  9.093750000000E-01  6.905282978351E+00  6.884181300141E+00  6.942556241824E+00
  9.097500000000E-01  6.907900713615E+00  6.886791494705E+00  6.945199419799E+00
  9.101250000000E-01  6.910519290893E+00  6.889402581394E+00  6.947843362509E+00
  9.105000000000E-01  6.913138710443E+00  6.892014560210E+00  6.950488069956E+00
  9.108750000000E-01  6.915758972438E+00  6.894627431152E+00  6.953133542139E+00
  9.112500000000E-01  6.918380077137E+00  6.897241194220E+00  6.955779779059E+00
  9.116250000000E-01  6.921002024622E+00  6.899855849415E+00  6.958426780714E+00
  9.120000000000E-01  6.923624815154E+00  6.902471396735E+00  6.961074547105E+00
  9.123750000000E-01  6.926248448992E+00  6.905087836182E+00  6.963723078233E+00
  9.127500000000E-01  6.928872926219E+00  6.907705167755E+00  6.966372374097E+00
  9.131250000000E-01  6.931498247096E+00  6.910323391454E+00  6.969022434697E+00
  9.135000000000E-01  6.934124411704E+00  6.912942507279E+00  6.971673260033E+00
  9.138750000000E-01  6.936751420393E+00  6.915562515230E+00  6.974324850105E+00
  9.142500000000E-01  6.939379273245E+00  6.918183415308E+00  6.976977204913E+00
  9.146250000000E-01  6.942007970521E+00  6.920805207512E+00  6.979630324457E+00
  9.150000000000E-01  6.944637512391E+00  6.923427891842E+00  6.982284208738E+00
  9.153750000000E-01  6.947267899027E+00  6.926051468298E+00  6.984938857755E+00
  9.157500000000E-01  6.949899130602E+00  6.928675936880E+00  6.987594271508E+00
  9.161250000000E-01  6.952531207375E+00  6.931301297588E+00  6.990250449997E+00
  9.165000000000E-01  6.955164129517E+00  6.933927550423E+00  6.992907393222E+00
  9.168750000000E-01  6.957797897200E+00  6.936554695384E+00  6.995565101183E+00
  9.172500000000E-01  6.960432510596E+00  6.939182732471E+00  6.998223573880E+00
  9.176250000000E-01  6.963067969965E+00  6.941811661684E+00  7.000882811314E+00
  9.180000000000E-01  6.965704275479E+00  6.944441483023E+00  7.003542813484E+00
  9.183750000000E-01  6.968341427310E+00  6.947072196489E+00  7.006203580390E+00
  9.187500000000E-01  6.970979425629E+00  6.949703802081E+00  7.008865112032E+00
  9.191250000000E-01  6.973618270696E+00  6.952336299798E+00  7.011527408410E+00
  9.195000000000E-01  6.976257962684E+00  6.954969689642E+00  7.014190469524E+00
  9.198750000000E-01  6.978898501763E+00  6.957603971613E+00  7.016854295374E+00
  9.202500000000E-01  6.981539888107E+00  6.960239145709E+00  7.019518885961E+00
  9.206250000000E-01  6.984182121976E+00  6.962875211932E+00  7.022184241284E+00
  9.210000000000E-01  6.986825203540E+00  6.965512170280E+00  7.024850361342E+00
  9.213750000000E-01  6.989469132973E+00  6.968150020755E+00  7.027517246137E+00
  9.217500000000E-01  6.992113910446E+00  6.970788763356E+00  7.030184895668E+00
  9.221250000000E-01  6.994759536220E+00  6.973428398084E+00  7.032853309936E+00
  9.225000000000E-01  6.997406010467E+00  6.976068924937E+00  7.035522488939E+00
  9.228750000000E-01  7.000053333358E+00  6.978710343917E+00  7.038192432679E+00
  9.232500000000E-01  7.002701505066E+00  6.981352655022E+00  7.040863141154E+00
  9.236250000000E-01  7.005350525852E+00  6.983995858254E+00  7.043534614366E+00
  9.240000000000E-01  7.008000395887E+00  6.986639953613E+00  7.046206852314E+00
  9.243750000000E-01  7.010651115344E+00  6.989284941097E+00  7.048879854998E+00
  9.247500000000E-01  7.013302684483E+00  6.991930820707E+00  7.051553622418E+00
  9.251250000000E-01  7.015955103389E+00  6.994577592444E+00  7.054228154575E+00
  9.255000000000E-01  7.018608372321E+00  6.997225256307E+00  7.056903451467E+00
  9.258750000000E-01  7.021262491452E+00  6.999873812296E+00  7.059579513096E+00
  9.262500000000E-01  7.023917461043E+00  7.002523260411E+00  7.062256339461E+00
  9.266250000000E-01  7.026573281177E+00  7.005173600653E+00  7.064933930562E+00
  9.270000000000E-01  7.029229952116E+00  7.007824833020E+00  7.067612286399E+00
  9.273750000000E-01  7.031887474032E+00  7.010476957514E+00  7.070291406972E+00
  9.277500000000E-01  7.034545847186E+00  7.013129974134E+00  7.072971292281E+00
  9.281250000000E-01  7.037205071660E+00  7.015783882880E+00  7.075651942327E+00
  9.285000000000E-01  7.039865147718E+00  7.018438683752E+00  7.078333357108E+00
  9.288750000000E-01  7.042526075619E+00  7.021094376750E+00  7.081015536626E+00
  9.292500000000E-01  7.045187855447E+00  7.023750961875E+00  7.083698480880E+00
  9.296250000000E-01  7.047850487464E+00  7.026408439126E+00  7.086382189870E+00
  9.300000000000E-01  7.050513971841E+00  7.029066808503E+00  7.089066663596E+00
  9.303750000000E-01  7.053178308752E+00  7.031726070006E+00  7.091751902059E+00
  9.307500000000E-01  7.055843498370E+00  7.034386223635E+00  7.094437905257E+00
  9.311250000000E-01  7.058509540954E+00  7.037047269391E+00  7.097124673192E+00
  9.315000000000E-01  7.061176436678E+00  7.039709207272E+00  7.099812205862E+00
  9.318750000000E-01  7.063844185715E+00  7.042372037280E+00  7.102500503269E+00
  9.322500000000E-01  7.066512788237E+00  7.045035759414E+00  7.105189565412E+00
  9.326250000000E-01  7.069182244505E+00  7.047700373674E+00  7.107879392292E+00
  9.330000000000E-01  7.071852554693E+00  7.050365880061E+00  7.110569983907E+00
  9.333750000000E-01  7.074523718972E+00  7.053032278573E+00  7.113261340258E+00
  9.337500000000E-01  7.077195737516E+00  7.055699569212E+00  7.115953461346E+00
  9.341250000000E-01  7.079868610586E+00  7.058367751977E+00  7.118646347170E+00
  9.345000000000E-01  7.082542338355E+00  7.061036826868E+00  7.121339997730E+00
  9.348750000000E-01  7.085216920996E+00  7.063706793885E+00  7.124034413026E+00
  9.352500000000E-01  7.087892358769E+00  7.066377653029E+00  7.126729593058E+00
  9.356250000000E-01  7.090568651760E+00  7.069049404298E+00  7.129425537826E+00
  9.360000000000E-01  7.093245800231E+00  7.071722047694E+00  7.132122247331E+00
  9.363750000000E-01  7.095923804353E+00  7.074395583216E+00  7.134819721571E+00
  9.367500000000E-01  7.098602664388E+00  7.077070010864E+00  7.137517960548E+00
  9.371250000000E-01  7.101282380422E+00  7.079745330638E+00  7.140216964261E+00
  9.375000000000E-01  7.103962952715E+00  7.082421542539E+00  7.142916732710E+00
  9.378750000000E-01  7.106644381529E+00  7.085098646565E+00  7.145617265895E+00
  9.382500000000E-01  7.109326666949E+00  7.087776642718E+00  7.148318563816E+00
  9.386250000000E-01  7.112009809236E+00  7.090455530997E+00  7.151020626474E+00
  9.390000000000E-01  7.114693808564E+00  7.093135311402E+00  7.153723453867E+00
  9.393750000000E-01  7.117378665105E+00  7.095815983934E+00  7.156427045997E+00
  9.397500000000E-01  7.120064379033E+00  7.098497548591E+00  7.159131402863E+00
  9.401250000000E-01  7.122750950610E+00  7.101180005375E+00  7.161836524465E+00
  9.405000000000E-01  7.125438380009E+00  7.103863354285E+00  7.164542410803E+00
  9.408750000000E-01  7.128126667402E+00  7.106547595321E+00  7.167249061877E+00
  9.412500000000E-01  7.130815813053E+00  7.109232728483E+00  7.169956477688E+00
  9.416250000000E-01  7.133505817046E+00  7.111918753772E+00  7.172664658234E+00
  9.420000000000E-01  7.136196679642E+00  7.114605671186E+00  7.175373603517E+00
  9.423750000000E-01  7.138888401015E+00  7.117293480727E+00  7.178083313536E+00
  9.427500000000E-01  7.141580981427E+00  7.119982182394E+00  7.180793788291E+00
  9.431250000000E-01  7.144274421052E+00  7.122671776187E+00  7.183505027782E+00
  9.435000000000E-01  7.146968719974E+00  7.125362262106E+00  7.186217032009E+00
  9.438750000000E-01  7.149663878544E+00  7.128053640152E+00  7.188929800972E+00
  9.442500000000E-01  7.152359896847E+00  7.130745910323E+00  7.191643334672E+00
  9.446250000000E-01  7.155056775145E+00  7.133439072621E+00  7.194357633108E+00
  9.450000000000E-01  7.157754513611E+00  7.136133127045E+00  7.197072696279E+00
  9.453750000000E-01  7.160453112419E+00  7.138828073595E+00  7.199788524187E+00
  9.457500000000E-01  7.163152571743E+00  7.141523912272E+00  7.202505116831E+00
  9.461250000000E-01  7.165852891845E+00  7.144220643074E+00  7.205222474212E+00
  9.465000000000E-01  7.168554072899E+00  7.146918266003E+00  7.207940596328E+00
  9.468750000000E-01  7.171256115077E+00  7.149616781058E+00  7.210659483181E+00
  9.472500000000E-01  7.173959018644E+00  7.152316188239E+00  7.213379134769E+00
  9.476250000000E-01  7.176662783771E+00  7.155016487546E+00  7.216099551094E+00
  9.480000000000E-01  7.179367410545E+00  7.157717678979E+00  7.218820732155E+00
  9.483750000000E-01  7.182072899317E+00  7.160419762539E+00  7.221542677952E+00
  9.487500000000E-01  7.184779250171E+00  7.163122738225E+00  7.224265388485E+00
  9.491250000000E-01  7.187486463370E+00  7.165826606036E+00  7.226988863755E+00
  9.495000000000E-01  7.190194539088E+00  7.168531365975E+00  7.229713103760E+00
  9.498750000000E-01  7.192903477499E+00  7.171237018039E+00  7.232438108502E+00
  9.502500000000E-01  7.195613278866E+00  7.173943562229E+00  7.235163877980E+00
  9.506250000000E-01  7.198323943273E+00  7.176650998546E+00  7.237890412194E+00
  9.510000000000E-01  7.201035470983E+00  7.179359326989E+00  7.240617711144E+00
  9.513750000000E-01  7.203747862259E+00  7.182068547558E+00  7.243345774830E+00
  9.517500000000E-01  7.206461117186E+00  7.184778660253E+00  7.246074603252E+00
  9.521250000000E-01  7.209175236028E+00  7.187489665074E+00  7.248804196411E+00
  9.525000000000E-01  7.211890218957E+00  7.190201562022E+00  7.251534554305E+00
  9.528750000000E-01  7.214606066148E+00  7.192914351095E+00  7.254265676936E+00
  9.532500000000E-01  7.217322777776E+00  7.195628032295E+00  7.256997564303E+00
  9.536250000000E-01  7.220040354102E+00  7.198342605621E+00  7.259730216406E+00
  9.540000000000E-01  7.222758795302E+00  7.201058071073E+00  7.262463633245E+00
  9.543750000000E-01  7.225478101549E+00  7.203774428652E+00  7.265197814821E+00
  9.547500000000E-01  7.228198273106E+00  7.206491678356E+00  7.267932761132E+00
  9.551250000000E-01  7.230919310148E+00  7.209209820187E+00  7.270668472180E+00
  9.555000000000E-01  7.233641212849E+00  7.211928854144E+00  7.273404947963E+00
  9.558750000000E-01  7.236363981382E+00  7.214648780227E+00  7.276142188483E+00
  9.562500000000E-01  7.239087616012E+00  7.217369598436E+00  7.278880193739E+00
  9.566250000000E-01  7.241812116823E+00  7.220091308772E+00  7.281618963731E+00
  9.570000000000E-01  7.244537484079E+00  7.222813911233E+00  7.284358498460E+00
  9.573750000000E-01  7.247263718043E+00  7.225537405821E+00  7.287098797924E+00
  9.577500000000E-01  7.249990818800E+00  7.228261792535E+00  7.289839862125E+00
  9.581250000000E-01  7.252718786614E+00  7.230987071375E+00  7.292581691062E+00
  9.585000000000E-01  7.255447621659E+00  7.233713242341E+00  7.295324284734E+00
  9.588750000000E-01  7.258177324110E+00  7.236440305434E+00  7.298067643143E+00
  9.592500000000E-01  7.260907894230E+00  7.239168260653E+00  7.300811766289E+00
  9.596250000000E-01  7.263639332104E+00  7.241897107997E+00  7.303556654170E+00
  9.600000000000E-01  7.266371637997E+00  7.244626847468E+00  7.306302306787E+00
  9.603750000000E-01  7.269104812171E+00  7.247357479066E+00  7.309048724141E+00
  9.607500000000E-01  7.271838854712E+00  7.250089002789E+00  7.311795906231E+00
  9.611250000000E-01  7.274573765883E+00  7.252821418638E+00  7.314543853057E+00
  9.615000000000E-01  7.277309545860E+00  7.255554726614E+00  7.317292564619E+00
  9.618750000000E-01  7.280046194817E+00  7.258288926716E+00  7.320042040917E+00
  9.622500000000E-01  7.282783713018E+00  7.261024018944E+00  7.322792281951E+00
  9.626250000000E-01  7.285522100636E+00  7.263760003298E+00  7.325543287721E+00
  9.630000000000E-01  7.288261357848E+00  7.266496879779E+00  7.328295058228E+00
  9.633750000000E-01  7.291001484827E+00  7.269234648385E+00  7.331047593471E+00
  9.637500000000E-01  7.293742481838E+00  7.271973309118E+00  7.333800893450E+00
  9.641250000000E-01  7.296484348967E+00  7.274712861977E+00  7.336554958165E+00
  9.645000000000E-01  7.299227086565E+00  7.277453306962E+00  7.339309787616E+00
  9.648750000000E-01  7.301970694719E+00  7.280194644074E+00  7.342065381803E+00
  9.652500000000E-01  7.304715173604E+00  7.282936873311E+00  7.344821740726E+00
  9.656250000000E-01  7.307460523484E+00  7.285679994675E+00  7.347578864386E+00
  9.660000000000E-01  7.310206744533E+00  7.288424008164E+00  7.350336752782E+00
  9.663750000000E-01  7.312953837016E+00  7.291168913780E+00  7.353095405913E+00
  9.667500000000E-01  7.315701801019E+00  7.293914711523E+00  7.355854823781E+00
  9.671250000000E-01  7.318450636805E+00  7.296661401391E+00  7.358615006385E+00
  9.675000000000E-01  7.321200344550E+00  7.299408983385E+00  7.361375953726E+00
  9.678750000000E-01  7.323950924429E+00  7.302157457506E+00  7.364137665802E+00
  9.682500000000E-01  7.326702376705E+00  7.304906823753E+00  7.366900142615E+00
  9.686250000000E-01  7.329454701554E+00  7.307657082126E+00  7.369663384163E+00
  9.690000000000E-01  7.332207899152E+00  7.310408232625E+00  7.372427390448E+00
  9.693750000000E-01  7.334961969672E+00  7.313160275251E+00  7.375192161469E+00
  9.697500000000E-01  7.337716913380E+00  7.315913210002E+00  7.377957697226E+00
  9.701250000000E-01  7.340472730451E+00  7.318667036880E+00  7.380723997719E+00
  9.705000000000E-01  7.343229421059E+00  7.321421755884E+00  7.383491062949E+00
  9.708750000000E-01  7.345986985381E+00  7.324177367014E+00  7.386258892914E+00
  9.712500000000E-01  7.348745423680E+00  7.326933870270E+00  7.389027487616E+00
  9.716250000000E-01  7.351504736131E+00  7.329691265653E+00  7.391796847054E+00
  9.720000000000E-01  7.354264922911E+00  7.332449553161E+00  7.394566971228E+00
  9.723750000000E-01  7.357025984195E+00  7.335208732796E+00  7.397337860138E+00
  9.727500000000E-01  7.359787920246E+00  7.337968804557E+00  7.400109513784E+00
  9.731250000000E-01  7.362550731241E+00  7.340729768444E+00  7.402881932166E+00
  9.735000000000E-01  7.365314417354E+00  7.343491624458E+00  7.405655115285E+00
  9.738750000000E-01  7.368078978762E+00  7.346254372597E+00  7.408429063139E+00
  9.742500000000E-01  7.370844415729E+00  7.349018012863E+00  7.411203775730E+00
  9.746250000000E-01  7.373610728341E+00  7.351782545255E+00  7.413979253057E+00
  9.750000000000E-01  7.376377916952E+00  7.354547969773E+00  7.416755495120E+00
  9.753750000000E-01  7.379145981648E+00  7.357314286417E+00  7.419532501919E+00
  9.757500000000E-01  7.381914922695E+00  7.360081495187E+00  7.422310273455E+00
  9.761250000000E-01  7.384684740267E+00  7.362849596084E+00  7.425088809726E+00
  9.765000000000E-01  7.387455434541E+00  7.365618589107E+00  7.427868110734E+00
  9.768750000000E-01  7.390227005692E+00  7.368388474256E+00  7.430648176478E+00
  9.772500000000E-01  7.392999453985E+00  7.371159251531E+00  7.433429006958E+00
  9.776250000000E-01  7.395772779596E+00  7.373930920932E+00  7.436210602174E+00
  9.780000000000E-01  7.398546982700E+00  7.376703482459E+00  7.438992962126E+00
  9.783750000000E-01  7.401322063473E+00  7.379476936113E+00  7.441776086814E+00
  9.787500000000E-01  7.404098022181E+00  7.382251281893E+00  7.444559976239E+00
  9.791250000000E-01  7.406874858998E+00  7.385026519799E+00  7.447344630399E+00
  9.795000000000E-01  7.409652574102E+00  7.387802649831E+00  7.450130049296E+00
  9.798750000000E-01  7.412431167667E+00  7.390579671989E+00  7.452916232929E+00
  9.802500000000E-01  7.415210639959E+00  7.393357586274E+00  7.455703181298E+00
  9.806250000000E-01  7.417990991153E+00  7.396136392684E+00  7.458490894403E+00
  9.810000000000E-01  7.420772221426E+00  7.398916091221E+00  7.461279372244E+00
  9.813750000000E-01  7.423554330954E+00  7.401696681884E+00  7.464068614822E+00
  9.817500000000E-01  7.426337320002E+00  7.404478164673E+00  7.466858622135E+00
  9.821250000000E-01  7.429121188745E+00  7.407260539589E+00  7.469649394185E+00
  9.825000000000E-01  7.431905937361E+00  7.410043806630E+00  7.472440930971E+00
  9.828750000000E-01  7.434691566114E+00  7.412827965798E+00  7.475233232493E+00
  9.832500000000E-01  7.437478075090E+00  7.415613017092E+00  7.478026298751E+00
  9.836250000000E-01  7.440265464557E+00  7.418398960512E+00  7.480820129745E+00
  9.840000000000E-01  7.443053734778E+00  7.421185796058E+00  7.483614725476E+00
  9.843750000000E-01  7.445842885841E+00  7.423973523731E+00  7.486410085942E+00
  9.847500000000E-01  7.448632918012E+00  7.426762143529E+00  7.489206211145E+00
  9.851250000000E-01  7.451423831465E+00  7.429551655454E+00  7.492003101084E+00
  9.855000000000E-01  7.454215626379E+00  7.432342059505E+00  7.494800755759E+00
  9.858750000000E-01  7.457008302929E+00  7.435133355682E+00  7.497599175170E+00
  9.862500000000E-01  7.459801861380E+00  7.437925543986E+00  7.500398359317E+00
  9.866250000000E-01  7.462596301909E+00  7.440718624415E+00  7.503198308201E+00
  9.870000000000E-01  7.465391624693E+00  7.443512596971E+00  7.505999021820E+00
  9.873750000000E-01  7.468187829996E+00  7.446307461652E+00  7.508800500176E+00
  9.877500000000E-01  7.470984917907E+00  7.449103218461E+00  7.511602743268E+00
  9.881250000000E-01  7.473782888690E+00  7.451899867395E+00  7.514405751096E+00
  9.885000000000E-01  7.476581742612E+00  7.454697408455E+00  7.517209523660E+00
  9.888750000000E-01  7.479381479760E+00  7.457495841642E+00  7.520014060960E+00
  9.892500000000E-01  7.482182100400E+00  7.460295166954E+00  7.522819362997E+00
  9.896250000000E-01  7.484983604708E+00  7.463095384393E+00  7.525625429769E+00
  9.900000000000E-01  7.487785992860E+00  7.465896493958E+00  7.528432261278E+00
  9.903750000000E-01  7.490589265123E+00  7.468698495649E+00  7.531239857523E+00
  9.907500000000E-01  7.493393421584E+00  7.471501389467E+00  7.534048218504E+00
  9.911250000000E-01  7.496198462509E+00  7.474305175410E+00  7.536857344221E+00
  9.915000000000E-01  7.499004388165E+00  7.477109853480E+00  7.539667234674E+00
  9.918750000000E-01  7.501811198637E+00  7.479915423676E+00  7.542477889863E+00
  9.922500000000E-01  7.504618894193E+00  7.482721885998E+00  7.545289309789E+00
  9.926250000000E-01  7.507427475009E+00  7.485529240447E+00  7.548101494451E+00
  9.930000000000E-01  7.510236941261E+00  7.488337487021E+00  7.550914443848E+00
  9.933750000000E-01  7.513047293217E+00  7.491146625722E+00  7.553728157982E+00
  9.937500000000E-01  7.515858531053E+00  7.493956656549E+00  7.556542636852E+00
  9.941250000000E-01  7.518670654946E+00  7.496767579502E+00  7.559357880459E+00
  9.945000000000E-01  7.521483665072E+00  7.499579394581E+00  7.562173888801E+00
  9.948750000000E-01  7.524297561609E+00  7.502392101786E+00  7.564990661880E+00
  9.952500000000E-01  7.527112344822E+00  7.505205701118E+00  7.567808199694E+00
  9.956250000000E-01  7.529928014890E+00  7.508020192575E+00  7.570626502245E+00
  9.960000000000E-01  7.532744572077E+00  7.510835576159E+00  7.573445569532E+00
  9.963750000000E-01  7.535562016473E+00  7.513651851869E+00  7.576265401555E+00
  9.967500000000E-01  7.538380348343E+00  7.516469019705E+00  7.579085998314E+00
  9.971250000000E-01  7.541199567864E+00  7.519287079668E+00  7.581907359810E+00
  9.975000000000E-01  7.544019675213E+00  7.522106031756E+00  7.584729486041E+00
  9.978750000000E-01  7.546840670658E+00  7.524925875971E+00  7.587552377009E+00
  9.982500000000E-01  7.549662554375E+00  7.527746612312E+00  7.590376032712E+00
  9.986250000000E-01  7.552485326541E+00  7.530568240779E+00  7.593200453152E+00
  9.990000000000E-01  7.555308987333E+00  7.533390761372E+00  7.596025638328E+00
  9.993750000000E-01  7.558133537019E+00  7.536214174092E+00  7.598851588241E+00
  9.997500000000E-01  7.560958975775E+00  7.539038478937E+00  7.601678302889E+00
  1.000125000000E+00  7.563785303778E+00  7.541863675909E+00  7.604505782273E+00
  1.000500000000E+00  7.566612521207E+00  7.544689765007E+00  7.607334236886E+00
  1.000875000000E+00  7.569440628327E+00  7.547516746231E+00  7.610163708825E+00
  1.001250000000E+00  7.572269625316E+00  7.550344619582E+00  7.612994198091E+00
  1.001625000000E+00  7.575099512352E+00  7.553173385058E+00  7.615825704684E+00
  1.002000000000E+00  7.577930289611E+00  7.556003042661E+00  7.618658228603E+00
  1.002375000000E+00  7.580761957360E+00  7.558833592390E+00  7.621491769849E+00
  1.002750000000E+00  7.583594515687E+00  7.561665034245E+00  7.624326328422E+00
  1.003125000000E+00  7.586427964948E+00  7.564497368226E+00  7.627161904321E+00
  1.003500000000E+00  7.589262305231E+00  7.567330594333E+00  7.629998497547E+00
  1.003875000000E+00  7.592097536803E+00  7.570164712567E+00  7.632836108099E+00
  1.004250000000E+00  7.594933659750E+00  7.572999722927E+00  7.635674735978E+00
  1.004625000000E+00  7.597770674430E+00  7.575835625413E+00  7.638514381184E+00
  1.005000000000E+00  7.600608580930E+00  7.578672420025E+00  7.641355043717E+00
  1.005375000000E+00  7.603447379516E+00  7.581510106763E+00  7.644196723576E+00
  1.005750000000E+00  7.606287070366E+00  7.584348685627E+00  7.647039420761E+00
  1.006125000000E+00  7.609127653657E+00  7.587188156618E+00  7.649883135274E+00
  1.006500000000E+00  7.611969129565E+00  7.590028519735E+00  7.652727867113E+00
  1.006875000000E+00  7.614811498357E+00  7.592869774978E+00  7.655573616278E+00
  1.007250000000E+00  7.617654760211E+00  7.595711922347E+00  7.658420382770E+00
  1.007625000000E+00  7.620498915303E+00  7.598554961842E+00  7.661268166589E+00
  1.008000000000E+00  7.623343963811E+00  7.601398893464E+00  7.664116967735E+00
  1.008375000000E+00  7.626189906000E+00  7.604243717211E+00  7.666966786207E+00
  1.008750000000E+00  7.629036742048E+00  7.607089433085E+00  7.669817622006E+00
  1.009125000000E+00  7.631884472132E+00  7.609936041085E+00  7.672669475131E+00
  1.009500000000E+00  7.634733096429E+00  7.612783541211E+00  7.675522345583E+00
  1.009875000000E+00  7.637582615205E+00  7.615631933464E+00  7.678376233362E+00
  1.010250000000E+00  7.640433028637E+00  7.618481217842E+00  7.681231138468E+00
  1.010625000000E+00  7.643284336901E+00  7.621331394347E+00  7.684087060900E+00
  1.011000000000E+00  7.646136540266E+00  7.624182462978E+00  7.686944000658E+00
  1.011375000000E+00  7.648989638817E+00  7.627034423735E+00  7.689801957744E+00
  1.011750000000E+00  7.651843632821E+00  7.629887276618E+00  7.692660932155E+00
  1.012125000000E+00  7.654698522545E+00  7.632741021628E+00  7.695520923894E+00
  1.012500000000E+00  7.657554308076E+00  7.635595658763E+00  7.698381932959E+00
  1.012875000000E+00  7.660410989680E+00  7.638451188025E+00  7.701243959351E+00
  1.013250000000E+00  7.663268567534E+00  7.641307609413E+00  7.704107003070E+00
  1.013625000000E+00  7.666127041815E+00  7.644164922927E+00  7.706971064115E+00
  1.014000000000E+00  7.668986412788E+00  7.647023128568E+00  7.709836142487E+00
  1.014375000000E+00  7.671846680542E+00  7.649882226334E+00  7.712702238185E+00
  1.014750000000E+00  7.674707845342E+00  7.652742216227E+00  7.715569351210E+00
  1.015125000000E+00  7.677569907366E+00  7.655603098245E+00  7.718437481562E+00
  1.015500000000E+00  7.680432866879E+00  7.658464872390E+00  7.721306629240E+00
  1.015875000000E+00  7.683296724058E+00  7.661327538662E+00  7.724176794245E+00
  1.016250000000E+00  7.686161479080E+00  7.664191097059E+00  7.727047976577E+00
  1.016625000000E+00  7.689027132122E+00  7.667055547583E+00  7.729920176235E+00
  1.017000000000E+00  7.691893683449E+00  7.669920890232E+00  7.732793393220E+00
  1.017375000000E+00  7.694761133149E+00  7.672787125008E+00  7.735667627532E+00
  1.017750000000E+00  7.697629481488E+00  7.675654251910E+00  7.738542879170E+00
  1.018125000000E+00  7.700498728732E+00  7.678522270938E+00  7.741419148135E+00
  1.018500000000E+00  7.703368874968E+00  7.681391182093E+00  7.744296434426E+00
  1.018875000000E+00  7.706239920462E+00  7.684260985373E+00  7.747174738044E+00
  1.019250000000E+00  7.709111865391E+00  7.687131680780E+00  7.750054058989E+00
  1.019625000000E+00  7.711984709931E+00  7.690003268313E+00  7.752934397261E+00
  1.020000000000E+00  7.714858454348E+00  7.692875747972E+00  7.755815752859E+00
  1.020375000000E+00  7.717733098819E+00  7.695749119758E+00  7.758698125783E+00
  1.020750000000E+00  7.720608643521E+00  7.698623383669E+00  7.761581516035E+00
  1.021125000000E+00  7.723485088629E+00  7.701498539707E+00  7.764465923613E+00
  1.021500000000E+00  7.726362434411E+00  7.704374587870E+00  7.767351348517E+00
  1.021875000000E+00  7.729240680951E+00  7.707251528160E+00  7.770237790749E+00
  1.022250000000E+00  7.732119828517E+00  7.710129360577E+00  7.773125250306E+00
  1.022625000000E+00  7.734999877375E+00  7.713008085119E+00  7.776013727191E+00
  1.023000000000E+00  7.737880827611E+00  7.715887701788E+00  7.778903221402E+00
  1.023375000000E+00  7.740762679492E+00  7.718768210582E+00  7.781793732940E+00
  1.023750000000E+00  7.743645433193E+00  7.721649611503E+00  7.784685261804E+00
  1.024125000000E+00  7.746529088981E+00  7.724531904550E+00  7.787577807996E+00
  1.024500000000E+00  7.749413646942E+00  7.727415089723E+00  7.790471371513E+00
  1.024875000000E+00  7.752299107342E+00  7.730299167023E+00  7.793365952358E+00
  1.025250000000E+00  7.755185470358E+00  7.733184136448E+00  7.796261550529E+00
  1.025625000000E+00  7.758072736255E+00  7.736069998000E+00  7.799158166026E+00
  1.026000000000E+00  7.760960905120E+00  7.738956751678E+00  7.802055798851E+00
  1.026375000000E+00  7.763849977219E+00  7.741844397482E+00  7.804954449002E+00
  1.026750000000E+00  7.766739952729E+00  7.744732935412E+00  7.807854116479E+00
  1.027125000000E+00  7.769630831914E+00  7.747622365469E+00  7.810754801284E+00
  1.027500000000E+00  7.772522614861E+00  7.750512687651E+00  7.813656503414E+00
  1.027875000000E+00  7.775415301837E+00  7.753403901960E+00  7.816559222872E+00
  1.028250000000E+00  7.778308893016E+00  7.756296008395E+00  7.819462959656E+00
  1.028625000000E+00  7.781203388667E+00  7.759189006956E+00  7.822367713767E+00
  1.029000000000E+00  7.784098788873E+00  7.762082897644E+00  7.825273485204E+00
  1.029375000000E+00  7.786995093902E+00  7.764977680457E+00  7.828180273969E+00
  1.029750000000E+00  7.789892303929E+00  7.767873355397E+00  7.831088080059E+00
  1.030125000000E+00  7.792790419220E+00  7.770769922463E+00  7.833996903477E+00
  1.030500000000E+00  7.795689439862E+00  7.773667381655E+00  7.836906744221E+00
  1.030875000000E+00  7.798589366120E+00  7.776565732973E+00  7.839817602291E+00
  1.031250000000E+00  7.801490198169E+00  7.779464976417E+00  7.842729477689E+00
  1.031625000000E+00  7.804391936277E+00  7.782365111988E+00  7.845642370413E+00
  1.032000000000E+00  7.807294580619E+00  7.785266139685E+00  7.848556280463E+00
  1.032375000000E+00  7.810198131371E+00  7.788168059508E+00  7.851471207840E+00
  1.032750000000E+00  7.813102588708E+00  7.791070871457E+00  7.854387152544E+00
  1.033125000000E+00  7.816007952806E+00  7.793974575532E+00  7.857304114575E+00
  1.033500000000E+00  7.818914223932E+00  7.796879171733E+00  7.860222093932E+00
  1.033875000000E+00  7.821821402260E+00  7.799784660061E+00  7.863141090616E+00
  1.034250000000E+00  7.824729487968E+00  7.802691040515E+00  7.866061104626E+00
  1.034625000000E+00  7.827638481230E+00  7.805598313095E+00  7.868982135963E+00
  1.035000000000E+00  7.830548382312E+00  7.808506477801E+00  7.871904184627E+00
  1.035375000000E+00  7.833459191390E+00  7.811415534633E+00  7.874827250617E+00
  1.035750000000E+00  7.836370908640E+00  7.814325483592E+00  7.877751333934E+00
  1.036125000000E+00  7.839283534328E+00  7.817236324676E+00  7.880676434578E+00
  1.036500000000E+00  7.842197068629E+00  7.820148057887E+00  7.883602552548E+00
  1.036875000000E+00  7.845111511718E+00  7.823060683224E+00  7.886529687845E+00
  1.037250000000E+00  7.848026863772E+00  7.825974200687E+00  7.889457840469E+00
  1.037625000000E+00  7.850943124966E+00  7.828888610277E+00  7.892387010419E+00
  1.038000000000E+00  7.853860295566E+00  7.831803911992E+00  7.895317197696E+00
  1.038375000000E+00  7.856778375747E+00  7.834720105834E+00  7.898248402299E+00
  1.038750000000E+00  7.859697365684E+00  7.837637191802E+00  7.901180624229E+00
  1.039125000000E+00  7.862617265645E+00  7.840555169896E+00  7.904113863486E+00
  1.039500000000E+00  7.865538075803E+00  7.843474040116E+00  7.907048120070E+00
  1.039875000000E+00  7.868459796335E+00  7.846393802463E+00  7.909983393980E+00
  1.040250000000E+00  7.871382427416E+00  7.849314456935E+00  7.912919685216E+00
  1.040625000000E+00  7.874305969311E+00  7.852236003534E+00  7.915856993780E+00
  1.041000000000E+00  7.877230422106E+00  7.855158442259E+00  7.918795319670E+00
  1.041375000000E+00  7.880155786066E+00  7.858081773110E+00  7.921734662886E+00
  1.041750000000E+00  7.883082061458E+00  7.861005996087E+00  7.924675023430E+00
  1.042125000000E+00  7.886009248365E+00  7.863931111191E+00  7.927616401300E+00
  1.042500000000E+00  7.888937347054E+00  7.866857118421E+00  7.930558796496E+00
  1.042875000000E+00  7.891866357701E+00  7.869784017776E+00  7.933502209019E+00
  1.043250000000E+00  7.894796280479E+00  7.872711809258E+00  7.936446638869E+00
  1.043625000000E+00  7.897727115656E+00  7.875640492867E+00  7.939392086046E+00
  1.044000000000E+00  7.900658863406E+00  7.878570068601E+00  7.942338550549E+00
  1.044375000000E+00  7.903591523904E+00  7.881500536461E+00  7.945286032378E+00
  1.044750000000E+00  7.906525097325E+00  7.884431896448E+00  7.948234531535E+00
  1.045125000000E+00  7.909459583936E+00  7.887364148561E+00  7.951184048018E+00
  1.045500000000E+00  7.912394983911E+00  7.890297292800E+00  7.954134581828E+00
  1.045875000000E+00  7.915331297426E+00  7.893231329165E+00  7.957086132964E+00
  1.046250000000E+00  7.918268524655E+00  7.896166257657E+00  7.960038701427E+00
  1.046625000000E+00  7.921206665864E+00  7.899102078274E+00  7.962992287216E+00
  1.047000000000E+00  7.924145721228E+00  7.902038791018E+00  7.965946890333E+00
  1.047375000000E+00  7.927085690923E+00  7.904976395888E+00  7.968902510776E+00
  1.047750000000E+00  7.930026575123E+00  7.907914892884E+00  7.971859148545E+00
  1.048125000000E+00  7.932968374094E+00  7.910854282006E+00  7.974816803641E+00
  1.048500000000E+00  7.935911088010E+00  7.913794563255E+00  7.977775476064E+00
  1.048875000000E+00  7.938854717047E+00  7.916735736630E+00  7.980735165814E+00
  1.049250000000E+00  7.941799261380E+00  7.919677802130E+00  7.983695872890E+00
  1.049625000000E+00  7.944744721274E+00  7.922620759757E+00  7.986657597292E+00
  1.050000000000E+00  7.947691096904E+00  7.925564609511E+00  7.989620339022E+00
  1.050375000000E+00  7.950638388444E+00  7.928509351390E+00  7.992584098078E+00
  1.050750000000E+00  7.953586596071E+00  7.931454985395E+00  7.995548874460E+00
  1.051125000000E+00  7.956535720049E+00  7.934401511527E+00  7.998514668170E+00
  1.051500000000E+00  7.959485760552E+00  7.937348929785E+00  8.001481479206E+00
  1.051875000000E+00  7.962436717757E+00  7.940297240169E+00  8.004449307568E+00
  1.052250000000E+00  7.965388591928E+00  7.943246442679E+00  8.007418153258E+00
  1.052625000000E+00  7.968341383149E+00  7.946196537316E+00  8.010388016273E+00
  1.053000000000E+00  7.971295091685E+00  7.949147524078E+00  8.013358896616E+00
  1.053375000000E+00  7.974249717713E+00  7.952099402967E+00  8.016330794285E+00
  1.053750000000E+00  7.977205261496E+00  7.955052173982E+00  8.019303709281E+00
  1.054125000000E+00  7.980161723209E+00  7.958005837123E+00  8.022277641603E+00
  1.054500000000E+00  7.983119102937E+00  7.960960392390E+00  8.025252591252E+00
  1.054875000000E+00  7.986077401035E+00  7.963915839784E+00  8.028228558228E+00
  1.055250000000E+00  7.989036617587E+00  7.966872179303E+00  8.031205542530E+00
  1.055625000000E+00  7.991996752859E+00  7.969829410949E+00  8.034183544159E+00
  1.056000000000E+00  7.994957807025E+00  7.972787534721E+00  8.037162563115E+00
  1.056375000000E+00  7.997919780260E+00  7.975746550619E+00  8.040142599397E+00
  1.056750000000E+00  8.000882672829E+00  7.978706458644E+00  8.043123653006E+00
  1.057125000000E+00  8.003846484816E+00  7.981667258794E+00  8.046105723942E+00
  1.057500000000E+00  8.006811216485E+00  7.984628951071E+00  8.049088812204E+00
  1.057875000000E+00  8.009776868103E+00  7.987591535474E+00  8.052072917793E+00
  1.058250000000E+00  8.012743439753E+00  7.990555012003E+00  8.055058040708E+00
  1.058625000000E+00  8.015710931699E+00  7.993519380658E+00  8.058044180951E+00
  1.059000000000E+00  8.018679344117E+00  7.996484641439E+00  8.061031338519E+00
  1.059375000000E+00  8.021648677181E+00  7.999450794347E+00  8.064019513415E+00
  1.059750000000E+00  8.024618931156E+00  8.002417839381E+00  8.067008705637E+00
  1.060125000000E+00  8.027590106125E+00  8.005385776540E+00  8.069998915186E+00
  1.060500000000E+00  8.030562202445E+00  8.008354605827E+00  8.072990142061E+00
  1.060875000000E+00  8.033535220198E+00  8.011324327239E+00  8.075982386263E+00
  1.061250000000E+00  8.036509159560E+00  8.014294940777E+00  8.078975647791E+00
  1.061625000000E+00  8.039484020795E+00  8.017266446442E+00  8.081969926647E+00
  1.062000000000E+00  8.042459804078E+00  8.020238844233E+00  8.084965222829E+00
  1.062375000000E+00  8.045436509672E+00  8.023212134150E+00  8.087961536337E+00
  1.062750000000E+00  8.048414137663E+00  8.026186316193E+00  8.090958867172E+00
  1.063125000000E+00  8.051392688315E+00  8.029161390362E+00  8.093957215334E+00
  1.063500000000E+00  8.054372161802E+00  8.032137356658E+00  8.096956580823E+00
  1.063875000000E+00  8.057352558297E+00  8.035114215079E+00  8.099956963638E+00
  1.064250000000E+00  8.060333878067E+00  8.038091965627E+00  8.102958363780E+00
  1.064625000000E+00  8.063316121285E+00  8.041070608301E+00  8.105960781248E+00
  1.065000000000E+00  8.066299288126E+00  8.044050143101E+00  8.108964216043E+00
  1.065375000000E+00  8.069283378762E+00  8.047030570028E+00  8.111968668165E+00
  1.065750000000E+00  8.072268393460E+00  8.050011889080E+00  8.114974137613E+00
  1.066125000000E+00  8.075254332393E+00  8.052994100259E+00  8.117980624388E+00
  1.066500000000E+00  8.078241195735E+00  8.055977203564E+00  8.120988128490E+00
  1.066875000000E+00  8.081228983661E+00  8.058961198995E+00  8.123996649918E+00
  1.067250000000E+00  8.084217696434E+00  8.061946086552E+00  8.127006188673E+00
  1.067625000000E+00  8.087207334229E+00  8.064931866236E+00  8.130016744754E+00
  1.068000000000E+00  8.090197897220E+00  8.067918538045E+00  8.133028318162E+00
  1.068375000000E+00  8.093189385581E+00  8.070906101981E+00  8.136040908897E+00
  1.068750000000E+00  8.096181799576E+00  8.073894558043E+00  8.139054516959E+00
  1.069125000000E+00  8.099175139379E+00  8.076883906231E+00  8.142069142347E+00
  1.069500000000E+00  8.102169405165E+00  8.079874146545E+00  8.145084785061E+00
  1.069875000000E+00  8.105164597106E+00  8.082865278986E+00  8.148101445103E+00
  1.070250000000E+00  8.108160715468E+00  8.085857303552E+00  8.151119122471E+00
  1.070625000000E+00  8.111157760424E+00  8.088850220245E+00  8.154137817166E+00
  1.071000000000E+00  8.114155732148E+00  8.091844029064E+00  8.157157529187E+00
  1.071375000000E+00  8.117154630905E+00  8.094838730009E+00  8.160178258535E+00
  1.071750000000E+00  8.120154456777E+00  8.097834323081E+00  8.163200005209E+00
  1.072125000000E+00  8.123155210030E+00  8.100830808278E+00  8.166222769211E+00
  1.072500000000E+00  8.126156890836E+00  8.103828185602E+00  8.169246550538E+00
  1.072875000000E+00  8.129159499460E+00  8.106826455052E+00  8.172271349193E+00
  1.073250000000E+00  8.132163036076E+00  8.109825616628E+00  8.175297165174E+00
  1.073625000000E+00  8.135167500766E+00  8.112825670330E+00  8.178323998482E+00
  1.074000000000E+00  8.138172893887E+00  8.115826616159E+00  8.181351849116E+00
  1.074375000000E+00  8.141179215520E+00  8.118828454113E+00  8.184380717077E+00
  1.074750000000E+00  8.144186465930E+00  8.121831184194E+00  8.187410602365E+00
  1.075125000000E+00  8.147194645291E+00  8.124834806401E+00  8.190441504980E+00
  1.075500000000E+00  8.150203753775E+00  8.127839320734E+00  8.193473424921E+00
  1.075875000000E+00  8.153213791648E+00  8.130844727193E+00  8.196506362188E+00
  1.076250000000E+00  8.156224758992E+00  8.133851025779E+00  8.199540316782E+00
  1.076625000000E+00  8.159236656071E+00  8.136858216490E+00  8.202575288703E+00
  1.077000000000E+00  8.162249483150E+00  8.139866299328E+00  8.205611277951E+00
  1.077375000000E+00  8.165263240310E+00  8.142875274292E+00  8.208648284525E+00
  1.077750000000E+00  8.168277927817E+00  8.145885141382E+00  8.211686308426E+00
  1.078125000000E+00  8.171293545844E+00  8.148895900599E+00  8.214725349654E+00
  1.078500000000E+00  8.174310094563E+00  8.151907551941E+00  8.217765408208E+00
  1.078875000000E+00  8.177327574240E+00  8.154920095410E+00  8.220806484088E+00
  1.079250000000E+00  8.180345985048E+00  8.157933531005E+00  8.223848577296E+00
  1.079625000000E+00  8.183365327159E+00  8.160947858726E+00  8.226891687830E+00
  1.080000000000E+00  8.186385600747E+00  8.163963078573E+00  8.229935815691E+00
  1.080375000000E+00  8.189406805985E+00  8.166979190546E+00  8.232980960878E+00
  1.080750000000E+00  8.192428943137E+00  8.169996194646E+00  8.236027123392E+00
  1.081125000000E+00  8.195452012377E+00  8.173014090872E+00  8.239074303233E+00
  1.081500000000E+00  8.198476013969E+00  8.176032879224E+00  8.242122500400E+00
  1.081875000000E+00  8.201500947994E+00  8.179052559702E+00  8.245171714894E+00
  1.082250000000E+00  8.204526814717E+00  8.182073132306E+00  8.248221946714E+00
  1.082625000000E+00  8.207553614311E+00  8.185094597036E+00  8.251273195861E+00
  1.083000000000E+00  8.210581346949E+00  8.188116953893E+00  8.254325462335E+00
  1.083375000000E+00  8.213610012894E+00  8.191140202876E+00  8.257378746136E+00
  1.083750000000E+00  8.216639612321E+00  8.194164343985E+00  8.260433047263E+00
  1.084125000000E+00  8.219670145402E+00  8.197189377220E+00  8.263488365717E+00
  1.084500000000E+00  8.222701612309E+00  8.200215302581E+00  8.266544701497E+00
  1.084875000000E+00  8.225734013308E+00  8.203242120069E+00  8.269602054604E+00
  1.085250000000E+00  8.228767348570E+00  8.206269829683E+00  8.272660425038E+00
  1.085625000000E+00  8.231801618269E+00  8.209298431422E+00  8.275719812798E+00
  1.086000000000E+00  8.234836822577E+00  8.212327925288E+00  8.278780217885E+00
  1.086375000000E+00  8.237872961759E+00  8.215358311281E+00  8.281841640299E+00
  1.086750000000E+00  8.240910035987E+00  8.218389589399E+00  8.284904080039E+00
  1.087125000000E+00  8.243948045434E+00  8.221421759644E+00  8.287967537106E+00
  1.087500000000E+00  8.246986990272E+00  8.224454822014E+00  8.291032011499E+00
  1.087875000000E+00  8.250026870767E+00  8.227488776511E+00  8.294097503219E+00
  1.088250000000E+00  8.253067687089E+00  8.230523623134E+00  8.297164012266E+00
  1.088625000000E+00  8.256109439413E+00  8.233559361884E+00  8.300231538640E+00
  1.089000000000E+00  8.259152128001E+00  8.236595992759E+00  8.303300082340E+00
  1.089375000000E+00  8.262195752936E+00  8.239633515761E+00  8.306369643367E+00
  1.089750000000E+00  8.265240314481E+00  8.242671930888E+00  8.309440221720E+00
  1.090125000000E+00  8.268285812809E+00  8.245711238142E+00  8.312511817400E+00
  1.090500000000E+00  8.271332248183E+00  8.248751437522E+00  8.315584430407E+00
  1.090875000000E+00  8.274379620776E+00  8.251792529029E+00  8.318658060740E+00
  1.091250000000E+00  8.277427930669E+00  8.254834512661E+00  8.321732708400E+00
  1.091625000000E+00  8.280477178218E+00  8.257877388420E+00  8.324808373386E+00
  1.092000000000E+00  8.283527363503E+00  8.260921156305E+00  8.327885055700E+00
  1.092375000000E+00  8.286578486788E+00  8.263965816316E+00  8.330962755340E+00
  1.092750000000E+00  8.289630548246E+00  8.267011368453E+00  8.334041472306E+00
  1.093125000000E+00  8.292683548049E+00  8.270057812716E+00  8.337121206599E+00
  1.093500000000E+00  8.295737486460E+00  8.273105149106E+00  8.340201958219E+00
  1.093875000000E+00  8.298792363561E+00  8.276153377622E+00  8.343283727165E+00
  1.094250000000E+00  8.301848179615E+00  8.279202498263E+00  8.346366513439E+00
  1.094625000000E+00  8.304904934886E+00  8.282252511032E+00  8.349450317038E+00
  1.095000000000E+00  8.307962629455E+00  8.285303415926E+00  8.352535137965E+00
  1.095375000000E+00  8.311021263585E+00  8.288355212946E+00  8.355620976218E+00
  1.095750000000E+00  8.314080837449E+00  8.291407902093E+00  8.358707831797E+00
  1.096125000000E+00  8.317141351219E+00  8.294461483366E+00  8.361795704704E+00
  1.096500000000E+00  8.320202805158E+00  8.297515956765E+00  8.364884594936E+00
  1.096875000000E+00  8.323265199347E+00  8.300571322290E+00  8.367974502496E+00
  1.097250000000E+00  8.326328534049E+00  8.303627579941E+00  8.371065427382E+00
  1.097625000000E+00  8.329392809529E+00  8.306684729718E+00  8.374157369595E+00
  1.098000000000E+00  8.332458025867E+00  8.309742771622E+00  8.377250329135E+00
  1.098375000000E+00  8.335524183325E+00  8.312801705652E+00  8.380344306001E+00
  1.098750000000E+00  8.338591282077E+00  8.315861531808E+00  8.383439300193E+00
  1.099125000000E+00  8.341659322294E+00  8.318922250090E+00  8.386535311713E+00
  1.099500000000E+00  8.344728304239E+00  8.321983860498E+00  8.389632340559E+00
  1.099875000000E+00  8.347798228085E+00  8.325046363033E+00  8.392730386732E+00
  1.100250000000E+00  8.350869094004E+00  8.328109757694E+00  8.395829450231E+00
  1.100625000000E+00  8.353940902167E+00  8.331174044481E+00  8.398929531057E+00
  1.101000000000E+00  8.357013652837E+00  8.334239223394E+00  8.402030629210E+00
  1.101375000000E+00  8.360087346187E+00  8.337305294433E+00  8.405132744689E+00
  1.101750000000E+00  8.363161982388E+00  8.340372257598E+00  8.408235877495E+00
  1.102125000000E+00  8.366237561612E+00  8.343440112890E+00  8.411340027627E+00
  1.102500000000E+00  8.369314084123E+00  8.346508860308E+00  8.414445195086E+00
  1.102875000000E+00  8.372391550092E+00  8.349578499852E+00  8.417551379872E+00
  1.103250000000E+00  8.375469959690E+00  8.352649031522E+00  8.420658581985E+00
  1.103625000000E+00  8.378549313090E+00  8.355720455318E+00  8.423766801424E+00
  1.104000000000E+00  8.381629610555E+00  8.358792771240E+00  8.426876038190E+00
  1.104375000000E+00  8.384710852256E+00  8.361865979289E+00  8.429986292282E+00
  1.104750000000E+00  8.387793038365E+00  8.364940079464E+00  8.433097563701E+00
  1.105125000000E+00  8.390876169054E+00  8.368015071765E+00  8.436209852447E+00
  1.105500000000E+00  8.393960244585E+00  8.371090956192E+00  8.439323158519E+00
  1.105875000000E+00  8.397045265130E+00  8.374167732745E+00  8.442437481918E+00
  1.106250000000E+00  8.400131230862E+00  8.377245401425E+00  8.445552822644E+00
  1.106625000000E+00  8.403218141950E+00  8.380323962231E+00  8.448669180696E+00
  1.107000000000E+00  8.406305998659E+00  8.383403415162E+00  8.451786556075E+00
  1.107375000000E+00  8.409394801159E+00  8.386483760220E+00  8.454904948780E+00
  1.107750000000E+00  8.412484549622E+00  8.389564997405E+00  8.458024358812E+00
  1.108125000000E+00  8.415575244220E+00  8.392647126715E+00  8.461144786171E+00
  1.108500000000E+00  8.418666885215E+00  8.395730148152E+00  8.464266230857E+00
  1.108875000000E+00  8.421759472779E+00  8.398814061714E+00  8.467388692869E+00
  1.109250000000E+00  8.424853007083E+00  8.401898867403E+00  8.470512172208E+00
  1.109625000000E+00  8.427947488391E+00  8.404984565218E+00  8.473636668873E+00
  1.110000000000E+00  8.431042916780E+00  8.408071155160E+00  8.476762182865E+00
  1.110375000000E+00  8.434139292516E+00  8.411158637227E+00  8.479888714184E+00
  1.110750000000E+00  8.437236615859E+00  8.414247011421E+00  8.483016262829E+00
  1.111125000000E+00  8.440334886891E+00  8.417336277741E+00  8.486144828801E+00
  1.111500000000E+00  8.443434105873E+00  8.420426436187E+00  8.489274412099E+00
  1.111875000000E+00  8.446534272977E+00  8.423517486759E+00  8.492405012725E+00
  1.112250000000E+00  8.449635388374E+00  8.426609429457E+00  8.495536630677E+00
  1.112625000000E+00  8.452737452327E+00  8.429702264282E+00  8.498669265955E+00
  1.113000000000E+00  8.455840464914E+00  8.432795991232E+00  8.501802918560E+00
  1.113375000000E+00  8.458944426400E+00  8.435890610309E+00  8.504937588492E+00
  1.113750000000E+00  8.462049337046E+00  8.438986121512E+00  8.508073275750E+00
  1.114125000000E+00  8.465155196932E+00  8.442082524841E+00  8.511209980336E+00
  1.114500000000E+00  8.468262006320E+00  8.445179820297E+00  8.514347702247E+00
  1.114875000000E+00  8.471369765382E+00  8.448278007878E+00  8.517486441486E+00
  1.115250000000E+00  8.474478474287E+00  8.451377087586E+00  8.520626198051E+00
  1.115625000000E+00  8.477588133300E+00  8.454477059420E+00  8.523766971942E+00
  1.116000000000E+00  8.480698742591E+00  8.457577923380E+00  8.526908763161E+00
  1.116375000000E+00  8.483810302329E+00  8.460679679466E+00  8.530051571705E+00
  1.116750000000E+00  8.486922812688E+00  8.463782327679E+00  8.533195397577E+00
  1.117125000000E+00  8.490036273836E+00  8.466885868017E+00  8.536340240775E+00
  1.117500000000E+00  8.493150686037E+00  8.469990300482E+00  8.539486101300E+00
  1.117875000000E+00  8.496266049461E+00  8.473095625073E+00  8.542632979152E+00
  1.118250000000E+00  8.499382364371E+00  8.476201841790E+00  8.545780874330E+00
  1.118625000000E+00  8.502499630846E+00  8.479308950633E+00  8.548929786834E+00
  1.119000000000E+00  8.505617849148E+00  8.482416951603E+00  8.552079716666E+00
  1.119375000000E+00  8.508737019448E+00  8.485525844699E+00  8.555230663824E+00
  1.119750000000E+00  8.511857142007E+00  8.488635629920E+00  8.558382628309E+00
  1.120125000000E+00  8.514978216905E+00  8.491746307268E+00  8.561535610120E+00
  1.120500000000E+00  8.518100244405E+00  8.494857876743E+00  8.564689609258E+00
  1.120875000000E+00  8.521223224676E+00  8.497970338343E+00  8.567844625723E+00
  1.121250000000E+00  8.524347157890E+00  8.501083692070E+00  8.571000659514E+00
  1.121625000000E+00  8.527472044308E+00  8.504197937922E+00  8.574157710632E+00
  1.122000000000E+00  8.530597884100E+00  8.507313075901E+00  8.577315779076E+00
  1.122375000000E+00  8.533724677438E+00  8.510429106006E+00  8.580474864848E+00
  1.122750000000E+00  8.536852424584E+00  8.513546028237E+00  8.583634967945E+00
  1.123125000000E+00  8.539981125615E+00  8.516663842595E+00  8.586796088370E+00
  1.123500000000E+00  8.543110780795E+00  8.519782549078E+00  8.589958226121E+00
  1.123875000000E+00  8.546241390293E+00  8.522902147688E+00  8.593121381199E+00
  1.124250000000E+00  8.549372954372E+00  8.526022638424E+00  8.596285553603E+00
  1.124625000000E+00  8.552505473110E+00  8.529144021286E+00  8.599450743334E+00
  1.125000000000E+00  8.555638946769E+00  8.532266296275E+00  8.602616950392E+00
  1.125375000000E+00  8.558773375519E+00  8.535389463389E+00  8.605784174776E+00
  1.125750000000E+00  8.561908759622E+00  8.538513522630E+00  8.608952416487E+00
  1.126125000000E+00  8.565045099157E+00  8.541638473997E+00  8.612121675525E+00
  1.126500000000E+00  8.568182394385E+00  8.544764317490E+00  8.615291951889E+00
  1.126875000000E+00  8.571320645569E+00  8.547891053109E+00  8.618463245580E+00
  1.127250000000E+00  8.574459852787E+00  8.551018680854E+00  8.621635556597E+00
  1.127625000000E+00  8.577600016300E+00  8.554147200726E+00  8.624808884942E+00
  1.128000000000E+00  8.580741136279E+00  8.557276612723E+00  8.627983230612E+00
  1.128375000000E+00  8.583883212893E+00  8.560406916847E+00  8.631158593610E+00
  1.128750000000E+00  8.587026246313E+00  8.563538113097E+00  8.634334973934E+00
  1.129125000000E+00  8.590170236800E+00  8.566670201473E+00  8.637512371585E+00
  1.129500000000E+00  8.593315184525E+00  8.569803181976E+00  8.640690786562E+00
  1.129875000000E+00  8.596461089657E+00  8.572937054604E+00  8.643870218866E+00
  1.130250000000E+00  8.599607952457E+00  8.576071819359E+00  8.647050668497E+00
  1.130625000000E+00  8.602755773097E+00  8.579207476240E+00  8.650232135454E+00
  1.131000000000E+00  8.605904551745E+00  8.582344025247E+00  8.653414619738E+00
  1.131375000000E+00  8.609054288571E+00  8.585481466381E+00  8.656598121348E+00
  1.131750000000E+00  8.612204983745E+00  8.588619799640E+00  8.659782640286E+00
  1.132125000000E+00  8.615356637529E+00  8.591759025026E+00  8.662968176550E+00
  1.132500000000E+00  8.618509250093E+00  8.594899142537E+00  8.666154730140E+00
  1.132875000000E+00  8.621662821605E+00  8.598040152175E+00  8.669342301057E+00
  1.133250000000E+00  8.624817352328E+00  8.601182053940E+00  8.672530889301E+00
  1.133625000000E+00  8.627972842431E+00  8.604324847830E+00  8.675720494871E+00
  1.134000000000E+00  8.631129292084E+00  8.607468533846E+00  8.678911117769E+00
  1.134375000000E+00  8.634286701457E+00  8.610613111989E+00  8.682102757992E+00
  1.134750000000E+00  8.637445070810E+00  8.613758582258E+00  8.685295415543E+00
  1.135125000000E+00  8.640604400221E+00  8.616904944653E+00  8.688489090420E+00
  1.135500000000E+00  8.643764690044E+00  8.620052199174E+00  8.691683782623E+00
  1.135875000000E+00  8.646925940357E+00  8.623200345822E+00  8.694879492154E+00
  1.136250000000E+00  8.650088151328E+00  8.626349384595E+00  8.698076219010E+00
  1.136625000000E+00  8.653251323219E+00  8.629499315495E+00  8.701273963194E+00
  1.137000000000E+00  8.656415456200E+00  8.632650138521E+00  8.704472724704E+00
  1.137375000000E+00  8.659580550531E+00  8.635801853673E+00  8.707672503541E+00
  1.137750000000E+00  8.662746606290E+00  8.638954460951E+00  8.710873299705E+00
  1.138125000000E+00  8.665913623739E+00  8.642107960356E+00  8.714075113195E+00
  1.138500000000E+00  8.669081603046E+00  8.645262351886E+00  8.717277944011E+00
  1.138875000000E+00  8.672250544473E+00  8.648417635543E+00  8.720481792155E+00
  1.139250000000E+00  8.675420448096E+00  8.651573811326E+00  8.723686657625E+00
  1.139625000000E+00  8.678591314178E+00  8.654730879235E+00  8.726892540422E+00
  1.140000000000E+00  8.681763142887E+00  8.657888839271E+00  8.730099440545E+00
  1.140375000000E+00  8.684935934485E+00  8.661047691432E+00  8.733307357995E+00
  1.140750000000E+00  8.688109689048E+00  8.664207435720E+00  8.736516292772E+00
  1.141125000000E+00  8.691284406837E+00  8.667368072134E+00  8.739726244875E+00
  1.141500000000E+00  8.694460088022E+00  8.670529600674E+00  8.742937214305E+00
  1.141875000000E+00  8.697636732864E+00  8.673692021340E+00  8.746149201061E+00
  1.142250000000E+00  8.700814341439E+00  8.676855334132E+00  8.749362205144E+00
  1.142625000000E+00  8.703992914008E+00  8.680019539051E+00  8.752576226554E+00
  1.143000000000E+00  8.707172450741E+00  8.683184636096E+00  8.755791265291E+00
  1.143375000000E+00  8.710352951899E+00  8.686350625266E+00  8.759007321354E+00
  1.143750000000E+00  8.713534417557E+00  8.689517506564E+00  8.762224394744E+00
  1.144125000000E+00  8.716716847978E+00  8.692685279987E+00  8.765442485460E+00
  1.144500000000E+00  8.719900243421E+00  8.695853945536E+00  8.768661593503E+00
  1.144875000000E+00  8.723084603964E+00  8.699023503212E+00  8.771881718873E+00
  1.145250000000E+00  8.726269929868E+00  8.702193953014E+00  8.775102861569E+00
  1.145625000000E+00  8.729456221301E+00  8.705365294942E+00  8.778325021592E+00
  1.146000000000E+00  8.732643478431E+00  8.708537528996E+00  8.781548198942E+00
  1.146375000000E+00  8.735831701428E+00  8.711710655176E+00  8.784772393618E+00
  1.146750000000E+00  8.739020890553E+00  8.714884673482E+00  8.787997605621E+00
  1.147125000000E+00  8.742211045973E+00  8.718059583915E+00  8.791223834950E+00
  1.147500000000E+00  8.745402167857E+00  8.721235386474E+00  8.794451081606E+00
  1.147875000000E+00  8.748594256467E+00  8.724412081159E+00  8.797679345589E+00
  1.148250000000E+00  8.751787311878E+00  8.727589667970E+00  8.800908626899E+00
  1.148625000000E+00  8.754981334351E+00  8.730768146908E+00  8.804138925535E+00
  1.149000000000E+00  8.758176324147E+00  8.733947517971E+00  8.807370241498E+00
  1.149375000000E+00  8.761372281341E+00  8.737127781161E+00  8.810602574787E+00
  1.149750000000E+00  8.764569206195E+00  8.740308936477E+00  8.813835925403E+00
  1.150125000000E+00  8.767767098877E+00  8.743490983919E+00  8.817070293346E+00
  1.150500000000E+00  8.770965959556E+00  8.746673923487E+00  8.820305678615E+00
  1.150875000000E+00  8.774165788490E+00  8.749857755181E+00  8.823542081211E+00
  1.151250000000E+00  8.777366585850E+00  8.753042479002E+00  8.826779501133E+00
  1.151625000000E+00  8.780568351803E+00  8.756228094949E+00  8.830017938383E+00
  1.152000000000E+00  8.783771086518E+00  8.759414603022E+00  8.833257392959E+00
  1.152375000000E+00  8.786974790162E+00  8.762602003221E+00  8.836497864861E+00
  1.152750000000E+00  8.790179462996E+00  8.765790295546E+00  8.839739354090E+00
  1.153125000000E+00  8.793385105188E+00  8.768979479998E+00  8.842981860646E+00
  1.153500000000E+00  8.796591716998E+00  8.772169556575E+00  8.846225384528E+00
  1.153875000000E+00  8.799799298503E+00  8.775360525279E+00  8.849469925738E+00
  1.154250000000E+00  8.803007849962E+00  8.778552386109E+00  8.852715484273E+00
  1.154625000000E+00  8.806217371544E+00  8.781745139065E+00  8.855962060136E+00
  1.155000000000E+00  8.809427863416E+00  8.784938784148E+00  8.859209653325E+00
  1.155375000000E+00  8.812639325839E+00  8.788133321356E+00  8.862458263840E+00
  1.155750000000E+00  8.815851758980E+00  8.791328750691E+00  8.865707891683E+00
  1.156125000000E+00  8.819065163008E+00  8.794525072152E+00  8.868958536851E+00
  1.156500000000E+00  8.822279538091E+00  8.797722285739E+00  8.872210199347E+00
  1.156875000000E+00  8.825494884488E+00  8.800920391452E+00  8.875462879169E+00
  1.157250000000E+00  8.828711202367E+00  8.804119389291E+00  8.878716576318E+00
  1.157625000000E+00  8.831928491896E+00  8.807319279257E+00  8.881971290794E+00
  1.158000000000E+00  8.835146753244E+00  8.810520061349E+00  8.885227022596E+00
  1.158375000000E+00  8.838365986669E+00  8.813721735567E+00  8.888483771724E+00
  1.158750000000E+00  8.841586192339E+00  8.816924301911E+00  8.891741538180E+00
  1.159125000000E+00  8.844807370422E+00  8.820127760381E+00  8.895000321962E+00
  1.159500000000E+00  8.848029521087E+00  8.823332110978E+00  8.898260123071E+00
  1.159875000000E+00  8.851252644592E+00  8.826537353700E+00  8.901520941506E+00
  1.160250000000E+00  8.854476741105E+00  8.829743488549E+00  8.904782777268E+00
  1.160625000000E+00  8.857701810794E+00  8.832950515524E+00  8.908045630357E+00
  1.161000000000E+00  8.860927853826E+00  8.836158434625E+00  8.911309500772E+00
  1.161375000000E+00  8.864154870461E+00  8.839367245852E+00  8.914574388514E+00
  1.161750000000E+00  8.867382860867E+00  8.842576949206E+00  8.917840293582E+00
  1.162125000000E+00  8.870611825211E+00  8.845787544686E+00  8.921107215977E+00
  1.162500000000E+00  8.873841763660E+00  8.848999032292E+00  8.924375155699E+00
  1.162875000000E+00  8.877072676474E+00  8.852211412024E+00  8.927644112748E+00
  1.163250000000E+00  8.880304563820E+00  8.855424683882E+00  8.930914087123E+00
  1.163625000000E+00  8.883537425866E+00  8.858638847866E+00  8.934185078825E+00
  1.164000000000E+00  8.886771262871E+00  8.861853903977E+00  8.937457087853E+00
  1.164375000000E+00  8.890006074910E+00  8.865069852213E+00  8.940730114208E+00
  1.164750000000E+00  8.893241862243E+00  8.868286692576E+00  8.944004157890E+00
  1.165125000000E+00  8.896478625037E+00  8.871504425066E+00  8.947279218898E+00
  1.165500000000E+00  8.899716363551E+00  8.874723049681E+00  8.950555297233E+00
  1.165875000000E+00  8.902955077953E+00  8.877942566422E+00  8.953832392895E+00
  1.166250000000E+00  8.906194768409E+00  8.881162975290E+00  8.957110505883E+00
  1.166625000000E+00  8.909435435087E+00  8.884384276284E+00  8.960389636198E+00
  1.167000000000E+00  8.912677078153E+00  8.887606469404E+00  8.963669783839E+00
  1.167375000000E+00  8.915919697867E+00  8.890829554650E+00  8.966950948807E+00
  1.167750000000E+00  8.919163294397E+00  8.894053532022E+00  8.970233131102E+00
  1.168125000000E+00  8.922407867908E+00  8.897278401521E+00  8.973516330724E+00
  1.168500000000E+00  8.925653418660E+00  8.900504163145E+00  8.976800547672E+00
  1.168875000000E+00  8.928899946821E+00  8.903730816896E+00  8.980085781947E+00
  1.169250000000E+00  8.932147452556E+00  8.906958362773E+00  8.983372033548E+00
  1.169625000000E+00  8.935395936033E+00  8.910186800776E+00  8.986659302476E+00
  1.170000000000E+00  8.938645397419E+00  8.913416130906E+00  8.989947588731E+00
  1.170375000000E+00  8.941895836972E+00  8.916646353161E+00  8.993236892312E+00
  1.170750000000E+00  8.945147254859E+00  8.919877467543E+00  8.996527213220E+00
  1.171125000000E+00  8.948399651248E+00  8.923109474051E+00  8.999818551454E+00
  1.171500000000E+00  8.951653026396E+00  8.926342372685E+00  9.003110907016E+00
  1.171875000000E+00  8.954907380472E+00  8.929576163445E+00  9.006404279904E+00
  1.172250000000E+00  8.958162713640E+00  8.932810846332E+00  9.009698670118E+00
  1.172625000000E+00  8.961419026069E+00  8.936046421344E+00  9.012994077659E+00
  1.173000000000E+00  8.964676318017E+00  8.939282888483E+00  9.016290502527E+00
  1.173375000000E+00  8.967934589557E+00  8.942520247748E+00  9.019587944721E+00
  1.173750000000E+00  8.971193841042E+00  8.945758499139E+00  9.022886404242E+00
  1.174125000000E+00  8.974454072545E+00  8.948997642656E+00  9.026185881090E+00
  1.174500000000E+00  8.977715284232E+00  8.952237678300E+00  9.029486375265E+00
  1.174875000000E+00  8.980977476363E+00  8.955478606070E+00  9.032787886766E+00
  1.175250000000E+00  8.984240649104E+00  8.958720425965E+00  9.036090415593E+00
  1.175625000000E+00  8.987504802714E+00  8.961963137987E+00  9.039393961747E+00
  1.176000000000E+00  8.990769937266E+00  8.965206742136E+00  9.042698525228E+00
  1.176375000000E+00  8.994036053019E+00  8.968451238410E+00  9.046004106036E+00
  1.176750000000E+00  8.997303150140E+00  8.971696626811E+00  9.049310704170E+00
  1.177125000000E+00  9.000571228887E+00  8.974942907337E+00  9.052618319631E+00
  1.177500000000E+00  9.003840289333E+00  8.978190079990E+00  9.055926952418E+00
  1.177875000000E+00  9.007110331738E+00  8.981438144769E+00  9.059236602533E+00
  1.178250000000E+00  9.010381356267E+00  8.984687101674E+00  9.062547269973E+00
  1.178625000000E+00  9.013653363180E+00  8.987936950706E+00  9.065858954741E+00
  1.179000000000E+00  9.016926352548E+00  8.991187691863E+00  9.069171656835E+00
  1.179375000000E+00  9.020200324632E+00  8.994439325147E+00  9.072485376256E+00
  1.179750000000E+00  9.023475279597E+00  8.997691850557E+00  9.075800113003E+00
  1.180125000000E+00  9.026751217701E+00  9.000945268093E+00  9.079115867077E+00
  1.180500000000E+00  9.030028139018E+00  9.004199577756E+00  9.082432638477E+00
  1.180875000000E+00  9.033306043806E+00  9.007454779544E+00  9.085750427205E+00
  1.181250000000E+00  9.036584932231E+00  9.010710873459E+00  9.089069233259E+00
  1.181625000000E+00  9.039864804552E+00  9.013967859500E+00  9.092389056639E+00
  1.182000000000E+00  9.043145660841E+00  9.017225737667E+00  9.095709897346E+00
  1.182375000000E+00  9.046427501358E+00  9.020484507960E+00  9.099031755380E+00
  1.182750000000E+00  9.049710326359E+00  9.023744170379E+00  9.102354630741E+00
  1.183125000000E+00  9.052994135919E+00  9.027004724925E+00  9.105678523428E+00
  1.183500000000E+00  9.056278930295E+00  9.030266171596E+00  9.109003433442E+00
  1.183875000000E+00  9.059564709653E+00  9.033528510394E+00  9.112329360782E+00
  1.184250000000E+00  9.062851474159E+00  9.036791741318E+00  9.115656305449E+00
  1.184625000000E+00  9.066139223979E+00  9.040055864368E+00  9.118984267443E+00
  1.185000000000E+00  9.069427959369E+00  9.043320879545E+00  9.122313246763E+00
  1.185375000000E+00  9.072717680496E+00  9.046586786847E+00  9.125643243410E+00
  1.185750000000E+00  9.076008387526E+00  9.049853586276E+00  9.128974257384E+00
  1.186125000000E+00  9.079300080716E+00  9.053121277831E+00  9.132306288684E+00
  1.186500000000E+00  9.082592760139E+00  9.056389861512E+00  9.135639337311E+00
  1.186875000000E+00  9.085886426053E+00  9.059659337320E+00  9.138973403264E+00
  1.187250000000E+00  9.089181078623E+00  9.062929705253E+00  9.142308486544E+00
  1.187625000000E+00  9.092476718107E+00  9.066200965313E+00  9.145644587151E+00
  1.188000000000E+00  9.095773344671E+00  9.069473117498E+00  9.148981705085E+00
  1.188375000000E+00  9.099070958480E+00  9.072746161810E+00  9.152319840345E+00
  1.188750000000E+00  9.102369559698E+00  9.076020098249E+00  9.155658992931E+00
  1.189125000000E+00  9.105669148492E+00  9.079294926813E+00  9.158999162845E+00
  1.189500000000E+00  9.108969725118E+00  9.082570647503E+00  9.162340350085E+00
  1.189875000000E+00  9.112271289742E+00  9.085847260320E+00  9.165682554652E+00
  1.190250000000E+00  9.115573842529E+00  9.089124765263E+00  9.169025776545E+00
  1.190625000000E+00  9.118877383737E+00  9.092403162332E+00  9.172370015765E+00
  1.191000000000E+00  9.122181913530E+00  9.095682451527E+00  9.175715272311E+00
  1.191375000000E+00  9.125487432074E+00  9.098962632849E+00  9.179061546185E+00
  1.191750000000E+00  9.128793939534E+00  9.102243706296E+00  9.182408837384E+00
  1.192125000000E+00  9.132101436166E+00  9.105525671870E+00  9.185757145911E+00
  1.192500000000E+00  9.135409922043E+00  9.108808529570E+00  9.189106471764E+00
  1.192875000000E+00  9.138719397424E+00  9.112092279396E+00  9.192456814944E+00
  1.193250000000E+00  9.142029862564E+00  9.115376921348E+00  9.195808175450E+00
  1.193625000000E+00  9.145341317537E+00  9.118662455427E+00  9.199160553283E+00
  1.194000000000E+00  9.148653762599E+00  9.121948881631E+00  9.202513948443E+00
  1.194375000000E+00  9.151967197916E+00  9.125236199962E+00  9.205868360929E+00
  1.194750000000E+00  9.155281623652E+00  9.128524410419E+00  9.209223790742E+00
  1.195125000000E+00  9.158597040064E+00  9.131813513002E+00  9.212580237882E+00
  1.195500000000E+00  9.161913447317E+00  9.135103507711E+00  9.215937702348E+00
  1.195875000000E+00  9.165230845576E+00  9.138394394547E+00  9.219296184141E+00
  1.196250000000E+00  9.168549235004E+00  9.141686173509E+00  9.222655683261E+00
  1.196625000000E+00  9.171868615860E+00  9.144978844596E+00  9.226016199707E+00
  1.197000000000E+00  9.175188988308E+00  9.148272407811E+00  9.229377733480E+00
  1.197375000000E+00  9.178510352511E+00  9.151566863151E+00  9.232740284579E+00
  1.197750000000E+00  9.181832708636E+00  9.154862210617E+00  9.236103853006E+00
  1.198125000000E+00  9.185156056937E+00  9.158158450210E+00  9.239468438758E+00
  1.198500000000E+00  9.188480397581E+00  9.161455581928E+00  9.242834041838E+00
  1.198875000000E+00  9.191805730731E+00  9.164753605773E+00  9.246200662244E+00
  1.199250000000E+00  9.195132056551E+00  9.168052521744E+00  9.249568299976E+00
  1.199625000000E+00  9.198459375299E+00  9.171352329842E+00  9.252936955036E+00
  1.200000000000E+00  9.201787687138E+00  9.174653030065E+00  9.256306627422E+00
  1.200375000000E+00  9.205116992234E+00  9.177954622415E+00  9.259677317134E+00
  1.200750000000E+00  9.208447290749E+00  9.181257106890E+00  9.263049024174E+00
  1.201125000000E+00  9.211778582940E+00  9.184560483492E+00  9.266421748540E+00
  1.201500000000E+00  9.215110868973E+00  9.187864752221E+00  9.269795490232E+00
  1.201875000000E+00  9.218444149010E+00  9.191169913075E+00  9.273170249251E+00
  1.202250000000E+00  9.221778423217E+00  9.194475966055E+00  9.276546025597E+00
  1.202625000000E+00  9.225113691848E+00  9.197782911162E+00  9.279922819270E+00
  1.203000000000E+00  9.228449955069E+00  9.201090748395E+00  9.283300630269E+00
  1.203375000000E+00  9.231787213044E+00  9.204399477754E+00  9.286679458594E+00
  1.203750000000E+00  9.235125465935E+00  9.207709099239E+00  9.290059304247E+00
  1.204125000000E+00  9.238464714001E+00  9.211019612850E+00  9.293440167226E+00
  1.204500000000E+00  9.241804957404E+00  9.214331018588E+00  9.296822047532E+00
  1.204875000000E+00  9.245146196308E+00  9.217643316452E+00  9.300204945164E+00
  1.205250000000E+00  9.248488430970E+00  9.220956506442E+00  9.303588860123E+00
  1.205625000000E+00  9.251831661461E+00  9.224270588558E+00  9.306973792408E+00
  1.206000000000E+00  9.255175888036E+00  9.227585562800E+00  9.310359742021E+00
  1.206375000000E+00  9.258521110861E+00  9.230901429168E+00  9.313746708960E+00
  1.206750000000E+00  9.261867330191E+00  9.234218187663E+00  9.317134693225E+00
  1.207125000000E+00  9.265214546189E+00  9.237535838284E+00  9.320523694817E+00
  1.207500000000E+00  9.268562758927E+00  9.240854381031E+00  9.323913713736E+00
  1.207875000000E+00  9.271911968753E+00  9.244173815904E+00  9.327304749982E+00
  1.208250000000E+00  9.275262175739E+00  9.247494142903E+00  9.330696803554E+00
  1.208625000000E+00  9.278613380139E+00  9.250815362028E+00  9.334089874452E+00
  1.209000000000E+00  9.281965582119E+00  9.254137473280E+00  9.337483962678E+00
  1.209375000000E+00  9.285318781840E+00  9.257460476658E+00  9.340879068230E+00
  1.209750000000E+00  9.288672979560E+00  9.260784372162E+00  9.344275191108E+00
  1.210125000000E+00  9.292028175348E+00  9.264109159792E+00  9.347672331314E+00
  1.210500000000E+00  9.295384369461E+00  9.267434839548E+00  9.351070488846E+00
  1.210875000000E+00  9.298741562154E+00  9.270761411431E+00  9.354469663704E+00
  1.211250000000E+00  9.302099753499E+00  9.274088875440E+00  9.357869855889E+00
  1.211625000000E+00  9.305458943750E+00  9.277417231575E+00  9.361271065401E+00
  1.212000000000E+00  9.308819133072E+00  9.280746479836E+00  9.364673292240E+00
  1.212375000000E+00  9.312180321627E+00  9.284076620223E+00  9.368076536405E+00
  1.212750000000E+00  9.315542509671E+00  9.287407652736E+00  9.371480797897E+00
  1.213125000000E+00  9.318905697274E+00  9.290739577376E+00  9.374886076715E+00
  1.213500000000E+00  9.322269884691E+00  9.294072394142E+00  9.378292372860E+00
  1.213875000000E+00  9.325635072180E+00  9.297406103033E+00  9.381699686332E+00
  1.214250000000E+00  9.329001259810E+00  9.300740704052E+00  9.385108017130E+00
  1.214625000000E+00  9.332368447835E+00  9.304076197196E+00  9.388517365255E+00
  1.215000000000E+00  9.335736636421E+00  9.307412582466E+00  9.391927730707E+00
  1.215375000000E+00  9.339105825728E+00  9.310749859863E+00  9.395339113485E+00
  1.215750000000E+00  9.342476016013E+00  9.314088029386E+00  9.398751513590E+00
  1.216125000000E+00  9.345847207438E+00  9.317427091035E+00  9.402164931022E+00
  1.216500000000E+00  9.349219400167E+00  9.320767044810E+00  9.405579365780E+00
  1.216875000000E+00  9.352592594361E+00  9.324107890711E+00  9.408994817865E+00
  1.217250000000E+00  9.355966790183E+00  9.327449628739E+00  9.412411287276E+00
  1.217625000000E+00  9.359341987889E+00  9.330792258892E+00  9.415828774014E+00
  1.218000000000E+00  9.362718187642E+00  9.334135781172E+00  9.419247278079E+00
  1.218375000000E+00  9.366095389696E+00  9.337480195578E+00  9.422666799471E+00
  1.218750000000E+00  9.369473594121E+00  9.340825502111E+00  9.426087338189E+00
  1.219125000000E+00  9.372852801173E+00  9.344171700769E+00  9.429508894233E+00
  1.219500000000E+00  9.376233011014E+00  9.347518791553E+00  9.432931467605E+00
  1.219875000000E+00  9.379614223806E+00  9.350866774464E+00  9.436355058303E+00
  1.220250000000E+00  9.382996439805E+00  9.354215649501E+00  9.439779666327E+00
  1.220625000000E+00  9.386379659173E+00  9.357565416664E+00  9.443205291679E+00
  1.221000000000E+00  9.389763882072E+00  9.360916075953E+00  9.446631934356E+00
  1.221375000000E+00  9.393149108663E+00  9.364267627369E+00  9.450059594361E+00
  1.221750000000E+00  9.396535339204E+00  9.367620070911E+00  9.453488271692E+00
  1.222125000000E+00  9.399922573855E+00  9.370973406578E+00  9.456917966350E+00
  1.222500000000E+00  9.403310812779E+00  9.374327634372E+00  9.460348678334E+00
  1.222875000000E+00  9.406700056137E+00  9.377682754292E+00  9.463780407646E+00
  1.223250000000E+00  9.410090304185E+00  9.381038766339E+00  9.467213154283E+00
  1.223625000000E+00  9.413481557084E+00  9.384395670511E+00  9.470646918248E+00
  1.224000000000E+00  9.416873814998E+00  9.387753466810E+00  9.474081699539E+00
  1.224375000000E+00  9.420267078086E+00  9.391112155235E+00  9.477517498156E+00
  1.224750000000E+00  9.423661346605E+00  9.394471735786E+00  9.480954314101E+00
  1.225125000000E+00  9.427056620717E+00  9.397832208463E+00  9.484392147372E+00
  1.225500000000E+00  9.430452900582E+00  9.401193573266E+00  9.487830997969E+00
  1.225875000000E+00  9.433850186363E+00  9.404555830196E+00  9.491270865894E+00
  1.226250000000E+00  9.437248478315E+00  9.407918979252E+00  9.494711751144E+00
  1.226625000000E+00  9.440647776599E+00  9.411283020434E+00  9.498153653722E+00
  1.227000000000E+00  9.444048081376E+00  9.414647953742E+00  9.501596573626E+00
  1.227375000000E+00  9.447449392810E+00  9.418013779176E+00  9.505040510857E+00
  1.227750000000E+00  9.450851711153E+00  9.421380496736E+00  9.508485465414E+00
  1.228125000000E+00  9.454255036568E+00  9.424748106423E+00  9.511931437299E+00
  1.228500000000E+00  9.457659369216E+00  9.428116608236E+00  9.515378426509E+00
  1.228875000000E+00  9.461064709352E+00  9.431486002175E+00  9.518826433047E+00
  1.229250000000E+00  9.464471057044E+00  9.434856288240E+00  9.522275456911E+00
  1.229625000000E+00  9.467878412546E+00  9.438227466431E+00  9.525725498101E+00
  1.230000000000E+00  9.471286776020E+00  9.441599536749E+00  9.529176556619E+00
  1.230375000000E+00  9.474696147721E+00  9.444972499192E+00  9.532628632463E+00
  1.230750000000E+00  9.478106527715E+00  9.448346353762E+00  9.536081725633E+00
  1.231125000000E+00  9.481517916259E+00  9.451721100458E+00  9.539535836130E+00
  1.231500000000E+00  9.484930313606E+00  9.455096739280E+00  9.542990963954E+00
  1.231875000000E+00  9.488343719824E+00  9.458473270229E+00  9.546447109105E+00
  1.232250000000E+00  9.491758135167E+00  9.461850693303E+00  9.549904271582E+00
  1.232625000000E+00  9.495173559797E+00  9.465229008504E+00  9.553362451386E+00
  1.233000000000E+00  9.498589993874E+00  9.468608215831E+00  9.556821648516E+00
  1.233375000000E+00  9.502007437560E+00  9.471988315284E+00  9.560281862973E+00
  1.233750000000E+00  9.505425891108E+00  9.475369306863E+00  9.563743094757E+00
  1.234125000000E+00  9.508845354680E+00  9.478751190569E+00  9.567205343867E+00
  1.234500000000E+00  9.512265828437E+00  9.482133966400E+00  9.570668610304E+00
  1.234875000000E+00  9.515687312632E+00  9.485517634358E+00  9.574132894068E+00
  1.235250000000E+00  9.519109807333E+00  9.488902194442E+00  9.577598195158E+00
  1.235625000000E+00  9.522533312794E+00  9.492287646652E+00  9.581064513575E+00
  1.236000000000E+00  9.525957829270E+00  9.495673990988E+00  9.584531849319E+00
  1.236375000000E+00  9.529383356827E+00  9.499061227451E+00  9.588000202389E+00
  1.236750000000E+00  9.532809895719E+00  9.502449356039E+00  9.591469572786E+00
  1.237125000000E+00  9.536237446108E+00  9.505838376754E+00  9.594939960509E+00
  1.237500000000E+00  9.539666008153E+00  9.509228289595E+00  9.598411365559E+00
  1.237875000000E+00  9.543095582015E+00  9.512619094562E+00  9.601883787936E+00
  1.238250000000E+00  9.546526167948E+00  9.516010791656E+00  9.605357227639E+00
  1.238625000000E+00  9.549957766113E+00  9.519403380875E+00  9.608831684670E+00
  1.239000000000E+00  9.553390376669E+00  9.522796862221E+00  9.612307159026E+00
  1.239375000000E+00  9.556823999871E+00  9.526191235693E+00  9.615783650710E+00
  1.239750000000E+00  9.560258635879E+00  9.529586501291E+00  9.619261159720E+00
  1.240125000000E+00  9.563694284853E+00  9.532982659015E+00  9.622739686056E+00
  1.240500000000E+00  9.567130946954E+00  9.536379708865E+00  9.626219229719E+00
  1.240875000000E+00  9.570568622435E+00  9.539777650842E+00  9.629699790709E+00
  1.241250000000E+00  9.574007311362E+00  9.543176484945E+00  9.633181369026E+00
  1.241625000000E+00  9.577447013990E+00  9.546576211174E+00  9.636663964669E+00
  1.242000000000E+00  9.580887730572E+00  9.549976829529E+00  9.640147577639E+00
  1.242375000000E+00  9.584329461174E+00  9.553378340010E+00  9.643632207935E+00
  1.242750000000E+00  9.587772206050E+00  9.556780742618E+00  9.647117855558E+00
  1.243125000000E+00  9.591215965360E+00  9.560184037351E+00  9.650604520508E+00
  1.243500000000E+00  9.594660739264E+00  9.563588224211E+00  9.654092202785E+00
  1.243875000000E+00  9.598106528015E+00  9.566993303197E+00  9.657580902388E+00
  1.244250000000E+00  9.601553331774E+00  9.570399274309E+00  9.661070619317E+00
  1.244625000000E+00  9.605001150699E+00  9.573806137547E+00  9.664561353574E+00
  1.245000000000E+00  9.608449984951E+00  9.577213892912E+00  9.668053105157E+00
  1.245375000000E+00  9.611899834783E+00  9.580622540403E+00  9.671545874066E+00
  1.245750000000E+00  9.615350700260E+00  9.584032080020E+00  9.675039660302E+00
  1.246125000000E+00  9.618802581637E+00  9.587442511763E+00  9.678534463865E+00
  1.246500000000E+00  9.622255479167E+00  9.590853835632E+00  9.682030284755E+00
  1.246875000000E+00  9.625709392915E+00  9.594266051627E+00  9.685527122971E+00
  1.247250000000E+00  9.629164323135E+00  9.597679159749E+00  9.689024978514E+00
  1.247625000000E+00  9.632620269985E+00  9.601093159996E+00  9.692523851383E+00
  1.248000000000E+00  9.636077233627E+00  9.604508052370E+00  9.696023741579E+00
  1.248375000000E+00  9.639535214311E+00  9.607923836870E+00  9.699524649102E+00
  1.248750000000E+00  9.642994212199E+00  9.611340513497E+00  9.703026573951E+00
  1.249125000000E+00  9.646454227448E+00  9.614758082249E+00  9.706529516127E+00
  1.249500000000E+00  9.649915260220E+00  9.618176543128E+00  9.710033475630E+00
  1.249875000000E+00  9.653377310765E+00  9.621595896133E+00  9.713538452459E+00
  1.250250000000E+00  9.656840379245E+00  9.625022563780E+00  9.717044446615E+00
  1.250625000000E+00  9.660304465817E+00  9.628450355230E+00  9.720551458098E+00
  1.251000000000E+00  9.663769570640E+00  9.631879270484E+00  9.724059486907E+00
  1.251375000000E+00  9.667235693969E+00  9.635309309542E+00  9.727568533043E+00
  1.251750000000E+00  9.670702835961E+00  9.638740472402E+00  9.731078596506E+00
  1.252125000000E+00  9.674170996776E+00  9.642172759067E+00  9.734589677295E+00
  1.252500000000E+00  9.677640176573E+00  9.645606169534E+00  9.738101775410E+00
  1.252875000000E+00  9.681110375603E+00  9.649040703805E+00  9.741614890853E+00
  1.253250000000E+00  9.684581594027E+00  9.652476361880E+00  9.745129023622E+00
  1.253625000000E+00  9.688053832003E+00  9.655913143758E+00  9.748644173718E+00
  1.254000000000E+00  9.691527089690E+00  9.659351049439E+00  9.752160341140E+00
  1.254375000000E+00  9.695001367341E+00  9.662790078924E+00  9.755677525889E+00
  1.254750000000E+00  9.698476665113E+00  9.666230232213E+00  9.759195727965E+00
  1.255125000000E+00  9.701952983166E+00  9.669671509304E+00  9.762714947367E+00
  1.255500000000E+00  9.705430321658E+00  9.673113910200E+00  9.766235184096E+00
  1.255875000000E+00  9.708908680842E+00  9.676557434898E+00  9.769756438151E+00
  1.256250000000E+00  9.712388060877E+00  9.680002083400E+00  9.773278709534E+00
  1.256625000000E+00  9.715868461920E+00  9.683447855706E+00  9.776801998243E+00
  1.257000000000E+00  9.719349884130E+00  9.686894751815E+00  9.780326304278E+00
  1.257375000000E+00  9.722832327760E+00  9.690342771727E+00  9.783851627640E+00
  1.257750000000E+00  9.726315792968E+00  9.693791915443E+00  9.787377968329E+00
  1.258125000000E+00  9.729800279912E+00  9.697242182962E+00  9.790905326344E+00
  1.258500000000E+00  9.733285788751E+00  9.700693574285E+00  9.794433701686E+00
  1.258875000000E+00  9.736772319736E+00  9.704146089411E+00  9.797963094355E+00
  1.259250000000E+00  9.740259873027E+00  9.707599728340E+00  9.801493504350E+00
  1.259625000000E+00  9.743748448780E+00  9.711054491073E+00  9.805024931672E+00
  1.260000000000E+00  9.747238047155E+00  9.714510377610E+00  9.808557376321E+00
  1.260375000000E+00  9.750728668403E+00  9.717967387950E+00  9.812090838296E+00
  1.260750000000E+00  9.754220312682E+00  9.721425522093E+00  9.815625317598E+00
  1.261125000000E+00  9.757712980151E+00  9.724884780040E+00  9.819160814227E+00
  1.261500000000E+00  9.761206670967E+00  9.728345161790E+00  9.822697328182E+00
  1.261875000000E+00  9.764701385382E+00  9.731806667344E+00  9.826234859464E+00
  1.262250000000E+00  9.768197123554E+00  9.735269296701E+00  9.829773408072E+00
  1.262625000000E+00  9.771693885641E+00  9.738733049861E+00  9.833312974007E+00
  1.263000000000E+00  9.775191671895E+00  9.742197926825E+00  9.836853557269E+00
  1.263375000000E+00  9.778690482379E+00  9.745663927592E+00  9.840395157857E+00
  1.263750000000E+00  9.782190317346E+00  9.749131052163E+00  9.843937775772E+00
  1.264125000000E+00  9.785691176952E+00  9.752599300537E+00  9.847481411014E+00
  1.264500000000E+00  9.789193061449E+00  9.756068672715E+00  9.851026063582E+00
  1.264875000000E+00  9.792695970902E+00  9.759539168696E+00  9.854571733477E+00
  1.265250000000E+00  9.796199905562E+00  9.763010788481E+00  9.858118420699E+00
  1.265625000000E+00  9.799704865679E+00  9.766483532069E+00  9.861666125247E+00
  1.266000000000E+00  9.803210851318E+00  9.769957399460E+00  9.865214847122E+00
  1.266375000000E+00  9.806717862731E+00  9.773432390655E+00  9.868764586324E+00
  1.266750000000E+00  9.810225900073E+00  9.776908505653E+00  9.872315342852E+00
  1.267125000000E+00  9.813734963504E+00  9.780385744455E+00  9.875867116707E+00
  1.267500000000E+00  9.817245053180E+00  9.783864107060E+00  9.879419907888E+00
  1.267875000000E+00  9.820756169352E+00  9.787343593469E+00  9.882973716396E+00
  1.268250000000E+00  9.824268312178E+00  9.790824203681E+00  9.886528542231E+00
  1.268625000000E+00  9.827781481815E+00  9.794305937696E+00  9.890084385392E+00
  1.269000000000E+00  9.831295678514E+00  9.797788795515E+00  9.893641245880E+00
  1.269375000000E+00  9.834810902338E+00  9.801272777137E+00  9.897199123695E+00
  1.269750000000E+00  9.838327153538E+00  9.804757882563E+00  9.900758018836E+00
  1.270125000000E+00  9.841844432271E+00  9.808244111792E+00  9.904317931304E+00
  1.270500000000E+00  9.845362738789E+00  9.811731464825E+00  9.907878861099E+00
  1.270875000000E+00  9.848882073248E+00  9.815219941661E+00  9.911440808220E+00
  1.271250000000E+00  9.852402435806E+00  9.818709542301E+00  9.915003772668E+00
  1.271625000000E+00  9.855923826618E+00  9.822200266744E+00  9.918567754442E+00
  1.272000000000E+00  9.859446245842E+00  9.825692114990E+00  9.922132753544E+00
  1.272375000000E+00  9.862969693729E+00  9.829185087040E+00  9.925698769971E+00
  1.272750000000E+00  9.866494170435E+00  9.832679182893E+00  9.929265803726E+00
  1.273125000000E+00  9.870019676117E+00  9.836174402550E+00  9.932833854807E+00
  1.273500000000E+00  9.873546211027E+00  9.839670746010E+00  9.936402923215E+00
  1.273875000000E+00  9.877073775225E+00  9.843168213274E+00  9.939973008949E+00
  1.274250000000E+00  9.880602368964E+00  9.846666804341E+00  9.943544112010E+00
  1.274625000000E+00  9.884131992493E+00  9.850166519211E+00  9.947116232398E+00
  1.275000000000E+00  9.887662645875E+00  9.853667357885E+00  9.950689370112E+00
  1.275375000000E+00  9.891194329361E+00  9.857169320362E+00  9.954263525153E+00
  1.275750000000E+00  9.894727043107E+00  9.860672406643E+00  9.957838697520E+00
  1.276125000000E+00  9.898260787269E+00  9.864176616727E+00  9.961414887214E+00
  1.276500000000E+00  9.901795562099E+00  9.867681950615E+00  9.964992094235E+00
  1.276875000000E+00  9.905331367657E+00  9.871188408306E+00  9.968570318583E+00
  1.277250000000E+00  9.908868204194E+00  9.874695989800E+00  9.972149560257E+00
  1.277625000000E+00  9.912406071961E+00  9.878204695098E+00  9.975729819258E+00
  1.278000000000E+00  9.915944971020E+00  9.881714524200E+00  9.979311095585E+00
  1.278375000000E+00  9.919484901620E+00  9.885225477105E+00  9.982893389239E+00
  1.278750000000E+00  9.923025863919E+00  9.888737553813E+00  9.986476700220E+00
  1.279125000000E+00  9.926567858071E+00  9.892250754325E+00  9.990061028527E+00
  1.279500000000E+00  9.930110884328E+00  9.895765078640E+00  9.993646374161E+00
  1.279875000000E+00  9.933654942750E+00  9.899280526758E+00  9.997232737122E+00
  1.280250000000E+00  9.937200033589E+00  9.902797098680E+00  1.000082011741E+01
  1.280625000000E+00  9.940746157093E+00  9.906314794406E+00  1.000440851502E+01
  1.281000000000E+00  9.944293313325E+00  9.909833613934E+00  1.000799792996E+01
  1.281375000000E+00  9.947841502534E+00  9.913353557267E+00  1.001158836223E+01
  1.281750000000E+00  9.951390724877E+00  9.916874624403E+00  1.001517981182E+01
  1.282125000000E+00  9.954940980509E+00  9.920396815342E+00  1.001877227874E+01
  1.282500000000E+00  9.958492269680E+00  9.923920130084E+00  1.002236576299E+01
  1.282875000000E+00  9.962044592544E+00  9.927444568630E+00  1.002596026457E+01
  1.283250000000E+00  9.965597949259E+00  9.930970130980E+00  1.002955578347E+01
  1.283625000000E+00  9.969152339980E+00  9.934496817133E+00  1.003315231969E+01
  1.284000000000E+00  9.972707764861E+00  9.938024627089E+00  1.003674987325E+01
  1.284375000000E+00  9.976264224152E+00  9.941553560849E+00  1.004034844413E+01
  1.284750000000E+00  9.979821718010E+00  9.945083618412E+00  1.004394803233E+01
  1.285125000000E+00  9.983380246589E+00  9.948614799779E+00  1.004754863787E+01
  1.285500000000E+00  9.986939810138E+00  9.952147104949E+00  1.005115026073E+01
  1.285875000000E+00  9.990500408814E+00  9.955680533923E+00  1.005475290091E+01
  1.286250000000E+00  9.994062042771E+00  9.959215086700E+00  1.005835655843E+01
  1.286625000000E+00  9.997624712164E+00  9.962750763280E+00  1.006196123327E+01
  1.287000000000E+00  1.000118841724E+01  9.966287563664E+00  1.006556692544E+01
  1.287375000000E+00  1.000475315807E+01  9.969825487851E+00  1.006917363493E+01
  1.287750000000E+00  1.000831893489E+01  9.973364535842E+00  1.007278136175E+01
  1.288125000000E+00  1.001188574796E+01  9.976904707636E+00  1.007639010590E+01
  1.288500000000E+00  1.001545359733E+01  9.980446003234E+00  1.007999986737E+01
  1.288875000000E+00  1.001902248326E+01  9.983988422635E+00  1.008361064617E+01
  1.289250000000E+00  1.002259240589E+01  9.987531965839E+00  1.008722244230E+01
  1.289625000000E+00  1.002616336540E+01  9.991076632847E+00  1.009083525575E+01
  1.290000000000E+00  1.002973536201E+01  9.994622423658E+00  1.009444908653E+01
  1.290375000000E+00  1.003330839590E+01  9.998169338273E+00  1.009806393464E+01
  1.290750000000E+00  1.003688246720E+01  1.000171737669E+01  1.010167980007E+01
  1.291125000000E+00  1.004045757609E+01  1.000526653891E+01  1.010529668283E+01
  1.291500000000E+00  1.004403372280E+01  1.000881682494E+01  1.010891458292E+01
  1.291875000000E+00  1.004761090740E+01  1.001236823477E+01  1.011253350033E+01
  1.292250000000E+00  1.005118913013E+01  1.001592076840E+01  1.011615343507E+01
  1.292625000000E+00  1.005476839125E+01  1.001947442583E+01  1.011977438713E+01
  1.293000000000E+00  1.005834869081E+01  1.002302920707E+01  1.012339635653E+01
  1.293375000000E+00  1.006193002907E+01  1.002658511212E+01  1.012701934325E+01
  1.293750000000E+00  1.006551240617E+01  1.003014214096E+01  1.013064334729E+01
  1.294125000000E+00  1.006909582228E+01  1.003370029361E+01  1.013426836867E+01
  1.294500000000E+00  1.007268027764E+01  1.003725957006E+01  1.013789440737E+01
  1.294875000000E+00  1.007626577240E+01  1.004081997032E+01  1.014152146339E+01
  1.295250000000E+00  1.007985230672E+01  1.004438149438E+01  1.014514953675E+01
  1.295625000000E+00  1.008343988075E+01  1.004794414224E+01  1.014877862743E+01
  1.296000000000E+00  1.008702849475E+01  1.005150791391E+01  1.015240873543E+01
  1.296375000000E+00  1.009061814886E+01  1.005507280938E+01  1.015603986076E+01
  1.296750000000E+00  1.009420884324E+01  1.005863882865E+01  1.015967200342E+01
  1.297125000000E+00  1.009780057804E+01  1.006220597173E+01  1.016330516341E+01
  1.297500000000E+00  1.010139335342E+01  1.006577423861E+01  1.016693934072E+01
  1.297875000000E+00  1.010498716963E+01  1.006934362929E+01  1.017057453536E+01
  1.298250000000E+00  1.010858202681E+01  1.007291414378E+01  1.017421074733E+01
  1.298625000000E+00  1.011217792522E+01  1.007648578207E+01  1.017784797662E+01
  1.299000000000E+00  1.011577486492E+01  1.008005854416E+01  1.018148622324E+01
  1.299375000000E+00  1.011937284616E+01  1.008363243006E+01  1.018512548719E+01
  1.299750000000E+00  1.012297186908E+01  1.008720743976E+01  1.018876576846E+01
  1.300125000000E+00  1.012657193384E+01  1.009078357326E+01  1.019240706706E+01
  1.300500000000E+00  1.013017304070E+01  1.009436083057E+01  1.019604938298E+01
  1.300875000000E+00  1.013377518979E+01  1.009793921168E+01  1.019969271624E+01
  1.301250000000E+00  1.013737838129E+01  1.010151871660E+01  1.020333706682E+01
  1.301625000000E+00  1.014098261533E+01  1.010509934531E+01  1.020698243472E+01
  1.302000000000E+00  1.014458789218E+01  1.010868109784E+01  1.021062881995E+01
  1.302375000000E+00  1.014819421197E+01  1.011226397416E+01  1.021427622251E+01
  1.302750000000E+00  1.015180157487E+01  1.011584797429E+01  1.021792464240E+01
  1.303125000000E+00  1.015540998103E+01  1.011943309822E+01  1.022157407961E+01
  1.303500000000E+00  1.015901943069E+01  1.012301934596E+01  1.022522453415E+01
  1.303875000000E+00  1.016262992391E+01  1.012660671749E+01  1.022887600602E+01
  1.304250000000E+00  1.016624146095E+01  1.013019521284E+01  1.023252849521E+01
  1.304625000000E+00  1.016985404205E+01  1.013378483198E+01  1.023618200173E+01
  1.305000000000E+00  1.017346766726E+01  1.013737557493E+01  1.023983652557E+01
  1.305375000000E+00  1.017708233684E+01  1.014096744168E+01  1.024349206674E+01
  1.305750000000E+00  1.018069805094E+01  1.014456043224E+01  1.024714862524E+01
  1.306125000000E+00  1.018431480980E+01  1.014815454660E+01  1.025080620107E+01
  1.306500000000E+00  1.018793261349E+01  1.015174978476E+01  1.025446479422E+01
  1.306875000000E+00  1.019155146225E+01  1.015534614673E+01  1.025812440470E+01
  1.307250000000E+00  1.019517135623E+01  1.015894363250E+01  1.026178503251E+01
  1.307625000000E+00  1.019879229559E+01  1.016254224207E+01  1.026544667764E+01
  1.308000000000E+00  1.020241428057E+01  1.016614197544E+01  1.026910934010E+01
  1.308375000000E+00  1.020603731132E+01  1.016974283262E+01  1.027277301988E+01
  1.308750000000E+00  1.020966138801E+01  1.017334481361E+01  1.027643771699E+01
  1.309125000000E+00  1.021328651078E+01  1.017694791839E+01  1.028010343143E+01
  1.309500000000E+00  1.021691267987E+01  1.018055214698E+01  1.028377016320E+01
  1.309875000000E+00  1.022053989545E+01  1.018415749938E+01  1.028743791229E+01
  1.310250000000E+00  1.022416815765E+01  1.018776397557E+01  1.029110667871E+01
  1.310625000000E+00  1.022779746665E+01  1.019137157557E+01  1.029477646245E+01
  1.311000000000E+00  1.023142782267E+01  1.019498029938E+01  1.029844726353E+01
  1.311375000000E+00  1.023505922579E+01  1.019859014699E+01  1.030211908192E+01
  1.311750000000E+00  1.023869167633E+01  1.020220111840E+01  1.030579191765E+01
  1.312125000000E+00  1.024232517437E+01  1.020581321361E+01  1.030946577070E+01
  1.312500000000E+00  1.024595972004E+01  1.020942643263E+01  1.031314064108E+01
  1.312875000000E+00  1.024959531360E+01  1.021304077545E+01  1.031681652878E+01
  1.313250000000E+00  1.025323195520E+01  1.021665624207E+01  1.032049343382E+01
  1.313625000000E+00  1.025686964509E+01  1.022027283250E+01  1.032417135617E+01
  1.314000000000E+00  1.026050838331E+01  1.022389054673E+01  1.032785029586E+01
  1.314375000000E+00  1.026414817013E+01  1.022750938477E+01  1.033153025287E+01
  1.314750000000E+00  1.026778900569E+01  1.023112934661E+01  1.033521122721E+01
  1.315125000000E+00  1.027143089024E+01  1.023475043225E+01  1.033889321887E+01
  1.315500000000E+00  1.027507382383E+01  1.023837264169E+01  1.034257622787E+01
  1.315875000000E+00  1.027871780671E+01  1.024199597494E+01  1.034626025418E+01
  1.316250000000E+00  1.028236283903E+01  1.024562043199E+01  1.034994529783E+01
  1.316625000000E+00  1.028600892095E+01  1.024924601285E+01  1.035363135880E+01
  1.317000000000E+00  1.028965605271E+01  1.025287271751E+01  1.035731843710E+01
  1.317375000000E+00  1.029330423446E+01  1.025650054597E+01  1.036100653272E+01
  1.317750000000E+00  1.029695346635E+01  1.026012949823E+01  1.036469564567E+01
  1.318125000000E+00  1.030060374854E+01  1.026375957430E+01  1.036838577595E+01
  1.318500000000E+00  1.030425508126E+01  1.026739077418E+01  1.037207692356E+01
  1.318875000000E+00  1.030790746468E+01  1.027102309785E+01  1.037576908849E+01
  1.319250000000E+00  1.031156089894E+01  1.027465654533E+01  1.037946227075E+01
  1.319625000000E+00  1.031521538420E+01  1.027829111661E+01  1.038315647033E+01
  1.320000000000E+00  1.031887092069E+01  1.028192681170E+01  1.038685168724E+01
  1.320375000000E+00  1.032252750848E+01  1.028556363059E+01  1.039054792148E+01
  1.320750000000E+00  1.032618514782E+01  1.028920157328E+01  1.039424517305E+01
  1.321125000000E+00  1.032984383894E+01  1.029284063978E+01  1.039794344194E+01
  1.321500000000E+00  1.033350358190E+01  1.029648083008E+01  1.040164272815E+01
  1.321875000000E+00  1.033716437696E+01  1.030012214418E+01  1.040534303170E+01
  1.322250000000E+00  1.034082622425E+01  1.030376458209E+01  1.040904435257E+01
  1.322625000000E+00  1.034448912403E+01  1.030740814380E+01  1.041274669077E+01
  1.323000000000E+00  1.034815307635E+01  1.031105282931E+01  1.041645004629E+01
  1.323375000000E+00  1.035181808146E+01  1.031469863863E+01  1.042015441914E+01
  1.323750000000E+00  1.035548413951E+01  1.031834557175E+01  1.042385980932E+01
  1.324125000000E+00  1.035915125065E+01  1.032199362868E+01  1.042756621682E+01
  1.324500000000E+00  1.036281941512E+01  1.032564280940E+01  1.043127364166E+01
  1.324875000000E+00  1.036648863307E+01  1.032929311393E+01  1.043498208381E+01
  1.325250000000E+00  1.037015890466E+01  1.033294454227E+01  1.043869154330E+01
  1.325625000000E+00  1.037383023004E+01  1.033659709441E+01  1.044240202011E+01
  1.326000000000E+00  1.037750260944E+01  1.034025077035E+01  1.044611351425E+01
  1.326375000000E+00  1.038117604303E+01  1.034390557009E+01  1.044982602571E+01
  1.326750000000E+00  1.038485053095E+01  1.034756149364E+01  1.045353955450E+01
  1.327125000000E+00  1.038852607335E+01  1.035121854099E+01  1.045725410062E+01
  1.327500000000E+00  1.039220267037E+01  1.035487671215E+01  1.046096966406E+01
  1.327875000000E+00  1.039588032228E+01  1.035853600711E+01  1.046468624483E+01
  1.328250000000E+00  1.039955902921E+01  1.036219642587E+01  1.046840384293E+01
  1.328625000000E+00  1.040323879142E+01  1.036585796843E+01  1.047212245835E+01
  1.329000000000E+00  1.040691960895E+01  1.036952063480E+01  1.047584209111E+01
  1.329375000000E+00  1.041060148205E+01  1.037318442497E+01  1.047956274118E+01
  1.329750000000E+00  1.041428441087E+01  1.037684933895E+01  1.048328440859E+01
  1.330125000000E+00  1.041796839557E+01  1.038051537673E+01  1.048700709332E+01
  1.330500000000E+00  1.042165343638E+01  1.038418253831E+01  1.049073079537E+01
  1.330875000000E+00  1.042533953345E+01  1.038785082370E+01  1.049445551476E+01
  1.331250000000E+00  1.042902668694E+01  1.039152023289E+01  1.049818125147E+01
  1.331625000000E+00  1.043271489700E+01  1.039519076588E+01  1.050190800551E+01
  1.332000000000E+00  1.043640416386E+01  1.039886242268E+01  1.050563577687E+01
  1.332375000000E+00  1.044009448768E+01  1.040253520327E+01  1.050936456556E+01
  1.332750000000E+00  1.044378586861E+01  1.040620910768E+01  1.051309437158E+01
  1.333125000000E+00  1.044747830680E+01  1.040988413588E+01  1.051682519492E+01
  1.333500000000E+00  1.045117180240E+01  1.041356028789E+01  1.052055703559E+01
  1.333875000000E+00  1.045486635564E+01  1.041723756371E+01  1.052428989359E+01
  1.334250000000E+00  1.045856196669E+01  1.042091596332E+01  1.052802376891E+01
  1.334625000000E+00  1.046225863578E+01  1.042459548675E+01  1.053175866156E+01
  1.335000000000E+00  1.046595636297E+01  1.042827613397E+01  1.053549457154E+01
  1.335375000000E+00  1.046965514851E+01  1.043195790500E+01  1.053923149884E+01
  1.335750000000E+00  1.047335499254E+01  1.043564079983E+01  1.054296944347E+01
  1.336125000000E+00  1.047705589520E+01  1.043932481846E+01  1.054670840543E+01
  1.336500000000E+00  1.048075785676E+01  1.044300996090E+01  1.055044838471E+01
  1.336875000000E+00  1.048446087734E+01  1.044669622714E+01  1.055418938132E+01
  1.337250000000E+00  1.048816495711E+01  1.045038361718E+01  1.055793139526E+01
  1.337625000000E+00  1.049187009622E+01  1.045407213103E+01  1.056167442652E+01
  1.338000000000E+00  1.049557629489E+01  1.045776176868E+01  1.056541847511E+01
  1.338375000000E+00  1.049928355320E+01  1.046145253014E+01  1.056916354103E+01
  1.338750000000E+00  1.050299187138E+01  1.046514441540E+01  1.057290962427E+01
  1.339125000000E+00  1.050670124968E+01  1.046883742446E+01  1.057665672484E+01
  1.339500000000E+00  1.051041168815E+01  1.047253155732E+01  1.058040484274E+01
  1.339875000000E+00  1.051412318703E+01  1.047622681399E+01  1.058415397796E+01
  1.340250000000E+00  1.051783574647E+01  1.047992319446E+01  1.058790413051E+01
  1.340625000000E+00  1.052154936663E+01  1.048362069874E+01  1.059165530039E+01
  1.341000000000E+00  1.052526404774E+01  1.048731932682E+01  1.059540748759E+01
  1.341375000000E+00  1.052897978995E+01  1.049101907870E+01  1.059916069212E+01
  1.341750000000E+00  1.053269659342E+01  1.049471995438E+01  1.060291491398E+01
  1.342125000000E+00  1.053641445828E+01  1.049842195387E+01  1.060667015316E+01
  1.342500000000E+00  1.054013338469E+01  1.050212507717E+01  1.061042640967E+01
  1.342875000000E+00  1.054385337289E+01  1.050582932426E+01  1.061418368351E+01
  1.343250000000E+00  1.054757442303E+01  1.050953469516E+01  1.061794197467E+01
  1.343625000000E+00  1.055129653526E+01  1.051324118986E+01  1.062170128316E+01
  1.344000000000E+00  1.055501970982E+01  1.051694880837E+01  1.062546160898E+01
  1.344375000000E+00  1.055874394686E+01  1.052065755068E+01  1.062922295212E+01
  1.344750000000E+00  1.056246924652E+01  1.052436741679E+01  1.063298531259E+01
  1.345125000000E+00  1.056619560895E+01  1.052807840671E+01  1.063674869039E+01
  1.345500000000E+00  1.056992303441E+01  1.053179052043E+01  1.064051308551E+01
  1.345875000000E+00  1.057365152293E+01  1.053550375795E+01  1.064427849796E+01
  1.346250000000E+00  1.057738107476E+01  1.053921811928E+01  1.064804492773E+01
  1.346625000000E+00  1.058111169015E+01  1.054293360441E+01  1.065181237484E+01
  1.347000000000E+00  1.058484336914E+01  1.054665021334E+01  1.065558083927E+01
  1.347375000000E+00  1.058857611199E+01  1.055036794608E+01  1.065935032102E+01
  1.347750000000E+00  1.059230991883E+01  1.055408680262E+01  1.066312082011E+01
  1.348125000000E+00  1.059604478982E+01  1.055780678296E+01  1.066689233652E+01
  1.348500000000E+00  1.059978072520E+01  1.056152788711E+01  1.067066487025E+01
  1.348875000000E+00  1.060351772501E+01  1.056525011506E+01  1.067443842131E+01
  1.349250000000E+00  1.060725578951E+01  1.056897346682E+01  1.067821298970E+01
  1.349625000000E+00  1.061099491884E+01  1.057269794237E+01  1.068198857542E+01
  1.350000000000E+00  1.061473511324E+01  1.057642354174E+01  1.068576517846E+01
  1.350375000000E+00  1.061847637286E+01  1.058015026490E+01  1.068954279883E+01
  1.350750000000E+00  1.062221869784E+01  1.058387811187E+01  1.069332143653E+01
  1.351125000000E+00  1.062596208834E+01  1.058760708264E+01  1.069710109155E+01
  1.351500000000E+00  1.062970654450E+01  1.059133717721E+01  1.070088176390E+01
  1.351875000000E+00  1.063345206656E+01  1.059506839559E+01  1.070466345357E+01
  1.352250000000E+00  1.063719865467E+01  1.059880073778E+01  1.070844616058E+01
  1.352625000000E+00  1.064094630897E+01  1.060253420376E+01  1.071222988491E+01
  1.353000000000E+00  1.064469502972E+01  1.060626879355E+01  1.071601462656E+01
  1.353375000000E+00  1.064844481705E+01  1.061000450714E+01  1.071980038554E+01
  1.353750000000E+00  1.065219567111E+01  1.061374134454E+01  1.072358716185E+01
  1.354125000000E+00  1.065594759204E+01  1.061747930574E+01  1.072737495549E+01
  1.354500000000E+00  1.065970058001E+01  1.062121839074E+01  1.073116376645E+01
  1.354875000000E+00  1.066345463523E+01  1.062495859954E+01  1.073495359474E+01
  1.355250000000E+00  1.066720975788E+01  1.062869993215E+01  1.073874444036E+01
  1.355625000000E+00  1.067096594808E+01  1.063244238857E+01  1.074253630330E+01
  1.356000000000E+00  1.067472320608E+01  1.063618596878E+01  1.074632918357E+01
  1.356375000000E+00  1.067848153194E+01  1.063993067280E+01  1.075012308116E+01
  1.356750000000E+00  1.068224092588E+01  1.064367650062E+01  1.075391799608E+01
  1.357125000000E+00  1.068600138807E+01  1.064742345225E+01  1.075771392833E+01
  1.357500000000E+00  1.068976291874E+01  1.065117152768E+01  1.076151087791E+01
  1.357875000000E+00  1.069352551804E+01  1.065492072691E+01  1.076530884481E+01
  1.358250000000E+00  1.069728918601E+01  1.065867104995E+01  1.076910782904E+01
  1.358625000000E+00  1.070105392300E+01  1.066242249679E+01  1.077290783059E+01
  1.359000000000E+00  1.070481972906E+01  1.066617506744E+01  1.077670884948E+01
  1.359375000000E+00  1.070858660442E+01  1.066992876188E+01  1.078051088568E+01
  1.359750000000E+00  1.071235454924E+01  1.067368358013E+01  1.078431393922E+01
  1.360125000000E+00  1.071612356365E+01  1.067743952219E+01  1.078811801008E+01
  1.360500000000E+00  1.071989364781E+01  1.068119658804E+01  1.079192309827E+01
  1.360875000000E+00  1.072366480195E+01  1.068495477771E+01  1.079572920379E+01
  1.361250000000E+00  1.072743702622E+01  1.068871409117E+01  1.079953632663E+01
  1.361625000000E+00  1.073121032077E+01  1.069247452844E+01  1.080334446680E+01
  1.362000000000E+00  1.073498468574E+01  1.069623608951E+01  1.080715362429E+01
  1.362375000000E+00  1.073876012138E+01  1.069999877438E+01  1.081096379911E+01
  1.362750000000E+00  1.074253662782E+01  1.070376258306E+01  1.081477499126E+01
  1.363125000000E+00  1.074631420522E+01  1.070752751554E+01  1.081858720074E+01
  1.363500000000E+00  1.075009285381E+01  1.071129357183E+01  1.082240042754E+01
  1.363875000000E+00  1.075387257365E+01  1.071506075192E+01  1.082621467167E+01
  1.364250000000E+00  1.075765336497E+01  1.071882905581E+01  1.083002993312E+01
  1.364625000000E+00  1.076143522792E+01  1.072259848350E+01  1.083384621190E+01
  1.365000000000E+00  1.076521816274E+01  1.072636903500E+01  1.083766350801E+01
  1.365375000000E+00  1.076900216948E+01  1.073014071030E+01  1.084148182145E+01
  1.365750000000E+00  1.077278724838E+01  1.073391350941E+01  1.084530115221E+01
  1.366125000000E+00  1.077657339959E+01  1.073768743232E+01  1.084912150030E+01
  1.366500000000E+00  1.078036062335E+01  1.074146247903E+01  1.085294286571E+01
  1.366875000000E+00  1.078414891970E+01  1.074523864955E+01  1.085676524845E+01
  1.367250000000E+00  1.078793828888E+01  1.074901594387E+01  1.086058864852E+01
  1.367625000000E+00  1.079172873105E+01  1.075279436199E+01  1.086441306591E+01
  1.368000000000E+00  1.079552024644E+01  1.075657390391E+01  1.086823850064E+01
  1.368375000000E+00  1.079931283510E+01  1.076035456964E+01  1.087206495268E+01
  1.368750000000E+00  1.080310649726E+01  1.076413635918E+01  1.087589242206E+01
  1.369125000000E+00  1.080690123308E+01  1.076791927251E+01  1.087972090876E+01
  1.369500000000E+00  1.081069704280E+01  1.077170330965E+01  1.088355041279E+01
  1.369875000000E+00  1.081449392646E+01  1.077548847060E+01  1.088738093414E+01
  1.370250000000E+00  1.081829188430E+01  1.077927475534E+01  1.089121247282E+01
  1.370625000000E+00  1.082209091647E+01  1.078306216389E+01  1.089504502883E+01
  1.371000000000E+00  1.082589102321E+01  1.078685069625E+01  1.089887860217E+01
  1.371375000000E+00  1.082969220457E+01  1.079064035240E+01  1.090271319283E+01
  1.371750000000E+00  1.083349446078E+01  1.079443113236E+01  1.090654880081E+01
  1.372125000000E+00  1.083729779199E+01  1.079822303613E+01  1.091038542613E+01
  1.372500000000E+00  1.084110219834E+01  1.080201606370E+01  1.091422306877E+01
  1.372875000000E+00  1.084490768008E+01  1.080581021507E+01  1.091806172874E+01
  1.373250000000E+00  1.084871423734E+01  1.080960549024E+01  1.092190140603E+01
  1.373625000000E+00  1.085252187028E+01  1.081340188922E+01  1.092574210065E+01
  1.374000000000E+00  1.085633057903E+01  1.081719941200E+01  1.092958381260E+01
  1.374375000000E+00  1.086014036384E+01  1.082099805858E+01  1.093342654188E+01
  1.374750000000E+00  1.086395122485E+01  1.082479782897E+01  1.093727028848E+01
  1.375125000000E+00  1.086776316219E+01  1.082859872316E+01  1.094111505240E+01
  1.375500000000E+00  1.087157617603E+01  1.083240074116E+01  1.094496083366E+01
  1.375875000000E+00  1.087539026659E+01  1.083620388296E+01  1.094880763224E+01
  1.376250000000E+00  1.087920543392E+01  1.084000814856E+01  1.095265544815E+01
  1.376625000000E+00  1.088302167826E+01  1.084381353796E+01  1.095650428138E+01
  1.377000000000E+00  1.088683899985E+01  1.084762005117E+01  1.096035413194E+01
  1.377375000000E+00  1.089065739875E+01  1.085142768818E+01  1.096420499983E+01
  1.377750000000E+00  1.089447687518E+01  1.085523644900E+01  1.096805688504E+01
  1.378125000000E+00  1.089829742929E+01  1.085904633362E+01  1.097190978758E+01
  1.378500000000E+00  1.090211906122E+01  1.086285734204E+01  1.097576370745E+01
  1.378875000000E+00  1.090594177122E+01  1.086666947427E+01  1.097961864464E+01
  1.379250000000E+00  1.090976555943E+01  1.087048273030E+01  1.098347459917E+01
  1.379625000000E+00  1.091359042598E+01  1.087429711013E+01  1.098733157101E+01
  1.380000000000E+00  1.091741637102E+01  1.087811261376E+01  1.099118956019E+01
  1.380375000000E+00  1.092124339470E+01  1.088192924120E+01  1.099504856669E+01
  1.380750000000E+00  1.092507149726E+01  1.088574699245E+01  1.099890859051E+01
  1.381125000000E+00  1.092890067883E+01  1.088956586749E+01  1.100276963167E+01
  1.381500000000E+00  1.093273093956E+01  1.089338586634E+01  1.100663169015E+01
  1.381875000000E+00  1.093656227968E+01  1.089720698900E+01  1.101049476596E+01
  1.382250000000E+00  1.094039469935E+01  1.090102923545E+01  1.101435885909E+01
  1.382625000000E+00  1.094422819870E+01  1.090485260571E+01  1.101822396955E+01
  1.383000000000E+00  1.094806277787E+01  1.090867709978E+01  1.102209009734E+01
  1.383375000000E+00  1.095189843702E+01  1.091250271764E+01  1.102595724245E+01
  1.383750000000E+00  1.095573517636E+01  1.091632945931E+01  1.102982540489E+01
  1.384125000000E+00  1.095957299606E+01  1.092015732479E+01  1.103369458466E+01
  1.384500000000E+00  1.096341189625E+01  1.092398631407E+01  1.103756478175E+01
  1.384875000000E+00  1.096725187716E+01  1.092781642715E+01  1.104143599617E+01
  1.385250000000E+00  1.097109293886E+01  1.093164766403E+01  1.104530822792E+01
  1.385625000000E+00  1.097493508156E+01  1.093548002472E+01  1.104918147699E+01
  1.386000000000E+00  1.097877830551E+01  1.093931350921E+01  1.105305574339E+01
  1.386375000000E+00  1.098262261077E+01  1.094314811750E+01  1.105693102712E+01
  1.386750000000E+00  1.098646799755E+01  1.094698384960E+01  1.106080732817E+01
  1.387125000000E+00  1.099031446602E+01  1.095082070550E+01  1.106468464655E+01
  1.387500000000E+00  1.099416201630E+01  1.095465868521E+01  1.106856298226E+01
  1.387875000000E+00  1.099801064854E+01  1.095849778872E+01  1.107244233529E+01
  1.388250000000E+00  1.100186036299E+01  1.096233801603E+01  1.107632270565E+01
  1.388625000000E+00  1.100571115977E+01  1.096617936714E+01  1.108020409334E+01
  1.389000000000E+00  1.100956303903E+01  1.097002184206E+01  1.108408649835E+01
  1.389375000000E+00  1.101341600092E+01  1.097386544078E+01  1.108796992069E+01
  1.389750000000E+00  1.101727004566E+01  1.097771016331E+01  1.109185436036E+01
  1.390125000000E+00  1.102112517341E+01  1.098155600964E+01  1.109573981735E+01
  1.390500000000E+00  1.102498138431E+01  1.098540297977E+01  1.109962629167E+01
  1.390875000000E+00  1.102883867848E+01  1.098925107371E+01  1.110351378332E+01
  1.391250000000E+00  1.103269705618E+01  1.099310029145E+01  1.110740229229E+01
  1.391625000000E+00  1.103655651755E+01  1.099695063299E+01  1.111129181859E+01
  1.392000000000E+00  1.104041706271E+01  1.100080209833E+01  1.111518236222E+01
  1.392375000000E+00  1.104427869183E+01  1.100465468748E+01  1.111907392317E+01
  1.392750000000E+00  1.104814140512E+01  1.100850840044E+01  1.112296650145E+01
  1.393125000000E+00  1.105200520274E+01  1.101236323719E+01  1.112686009706E+01
  1.393500000000E+00  1.105587008482E+01  1.101621919775E+01  1.113075470999E+01
  1.393875000000E+00  1.105973605151E+01  1.102007628212E+01  1.113465034025E+01
  1.394250000000E+00  1.106360310305E+01  1.102393449028E+01  1.113854698784E+01
  1.394625000000E+00  1.106747123956E+01  1.102779382225E+01  1.114244465275E+01
  1.395000000000E+00  1.107134046120E+01  1.103165427803E+01  1.114634333499E+01
  1.395375000000E+00  1.107521076811E+01  1.103551585760E+01  1.115024303455E+01
  1.395750000000E+00  1.107908216051E+01  1.103937856098E+01  1.115414375145E+01
  1.396125000000E+00  1.108295463856E+01  1.104324238817E+01  1.115804548567E+01
  1.396500000000E+00  1.108682820239E+01  1.104710733916E+01  1.116194823721E+01
  1.396875000000E+00  1.109070285214E+01  1.105097341395E+01  1.116585200609E+01
  1.397250000000E+00  1.109457858805E+01  1.105484061254E+01  1.116975679229E+01
  1.397625000000E+00  1.109845541017E+01  1.105870893494E+01  1.117366259581E+01
  1.398000000000E+00  1.110233331882E+01  1.106257838114E+01  1.117756941666E+01
  1.398375000000E+00  1.110621231405E+01  1.106644895114E+01  1.118147725484E+01
  1.398750000000E+00  1.111009239601E+01  1.107032064495E+01  1.118538611035E+01
  1.399125000000E+00  1.111397356491E+01  1.107419346256E+01  1.118929598318E+01
  1.399500000000E+00  1.111785582092E+01  1.107806740398E+01  1.119320687334E+01
  1.399875000000E+00  1.112173916416E+01  1.108194246920E+01  1.119711878083E+01
  1.400250000000E+00  1.112562359488E+01  1.108581865822E+01  1.120103170564E+01
  1.400625000000E+00  1.112950911321E+01  1.108969597104E+01  1.120494564778E+01
  1.401000000000E+00  1.113339571929E+01  1.109357440767E+01  1.120886060724E+01
  1.401375000000E+00  1.113728341326E+01  1.109745396810E+01  1.121277658404E+01
  1.401750000000E+00  1.114117219536E+01  1.110133465234E+01  1.121669357816E+01
  1.402125000000E+00  1.114506206563E+01  1.110521646038E+01  1.122061158960E+01
  1.402500000000E+00  1.114895302431E+01  1.110909939222E+01  1.122453061837E+01
  1.402875000000E+00  1.115284507164E+01  1.111298344787E+01  1.122845066447E+01
  1.403250000000E+00  1.115673820765E+01  1.111686862731E+01  1.123237172790E+01
  1.403625000000E+00  1.116063243258E+01  1.112075493057E+01  1.123629380865E+01
  1.404000000000E+00  1.116452774657E+01  1.112464235762E+01  1.124021690673E+01
  1.404375000000E+00  1.116842414976E+01  1.112853090848E+01  1.124414102214E+01
  1.404750000000E+00  1.117232164230E+01  1.113242058315E+01  1.124806615487E+01
  1.405125000000E+00  1.117622022441E+01  1.113631138161E+01  1.125199230493E+01
  1.405500000000E+00  1.118011989623E+01  1.114020330388E+01  1.125591947231E+01
  1.405875000000E+00  1.118402065791E+01  1.114409634996E+01  1.125984765702E+01
  1.406250000000E+00  1.118792250967E+01  1.114799051983E+01  1.126377685906E+01
  1.406625000000E+00  1.119182545157E+01  1.115188581351E+01  1.126770707843E+01
  1.407000000000E+00  1.119572948383E+01  1.115578223100E+01  1.127163831512E+01
  1.407375000000E+00  1.119963460660E+01  1.115967977228E+01  1.127557056914E+01
  1.407750000000E+00  1.120354082011E+01  1.116357843737E+01  1.127950384049E+01
  1.408125000000E+00  1.120744812450E+01  1.116747822627E+01  1.128343812916E+01
  1.408500000000E+00  1.121135651982E+01  1.117137913896E+01  1.128737343516E+01
  1.408875000000E+00  1.121526600638E+01  1.117528117546E+01  1.129130975848E+01
  1.409250000000E+00  1.121917658424E+01  1.117918433577E+01  1.129524709913E+01
  1.409625000000E+00  1.122308825363E+01  1.118308861988E+01  1.129918545711E+01
  1.410000000000E+00  1.122700101469E+01  1.118699402779E+01  1.130312483242E+01
  1.410375000000E+00  1.123091486755E+01  1.119090055950E+01  1.130706522505E+01
  1.410750000000E+00  1.123482981236E+01  1.119480821502E+01  1.131100663501E+01
  1.411125000000E+00  1.123874584935E+01  1.119871699434E+01  1.131494906229E+01
  1.411500000000E+00  1.124266297857E+01  1.120262689747E+01  1.131889250690E+01
  1.411875000000E+00  1.124658120033E+01  1.120653792439E+01  1.132283696884E+01
  1.412250000000E+00  1.125050051469E+01  1.121045007513E+01  1.132678244811E+01
  1.412625000000E+00  1.125442092188E+01  1.121436334966E+01  1.133072894470E+01
  1.413000000000E+00  1.125834242194E+01  1.121827774800E+01  1.133467645862E+01
  1.413375000000E+00  1.126226501510E+01  1.122219327014E+01  1.133862498986E+01
  1.413750000000E+00  1.126618870160E+01  1.122610991609E+01  1.134257453843E+01
  1.414125000000E+00  1.127011348148E+01  1.123002768584E+01  1.134652510433E+01
  1.414500000000E+00  1.127403935498E+01  1.123394657939E+01  1.135047668756E+01
  1.414875000000E+00  1.127796632222E+01  1.123786659674E+01  1.135442928811E+01
  1.415250000000E+00  1.128189438346E+01  1.124178773790E+01  1.135838290599E+01
  1.415625000000E+00  1.128582353872E+01  1.124571000287E+01  1.136233754119E+01
  1.416000000000E+00  1.128975378824E+01  1.124963339163E+01  1.136629319372E+01
  1.416375000000E+00  1.129368513216E+01  1.125355790420E+01  1.137024986358E+01
  1.416750000000E+00  1.129761757062E+01  1.125748354057E+01  1.137420755077E+01
  1.417125000000E+00  1.130155110384E+01  1.126141030075E+01  1.137816625528E+01
  1.417500000000E+00  1.130548573188E+01  1.126533818473E+01  1.138212597712E+01
  1.417875000000E+00  1.130942145496E+01  1.126926719251E+01  1.138608671628E+01
  1.418250000000E+00  1.131335827332E+01  1.127319732410E+01  1.139004847277E+01
  1.418625000000E+00  1.131729618700E+01  1.127712857949E+01  1.139401124659E+01
  1.419000000000E+00  1.132123519623E+01  1.128106095868E+01  1.139797503773E+01
  1.419375000000E+00  1.132517530114E+01  1.128499446168E+01  1.140193984621E+01
  1.419750000000E+00  1.132911650189E+01  1.128892908848E+01  1.140590567200E+01
  1.420125000000E+00  1.133305879869E+01  1.129286483908E+01  1.140987251513E+01
  1.420500000000E+00  1.133700219159E+01  1.129680171349E+01  1.141384037558E+01
  1.420875000000E+00  1.134094668083E+01  1.130073971170E+01  1.141780925336E+01
  1.421250000000E+00  1.134489226653E+01  1.130467883372E+01  1.142177914846E+01
  1.421625000000E+00  1.134883894894E+01  1.130861907953E+01  1.142575006089E+01
  1.422000000000E+00  1.135278672819E+01  1.131256044915E+01  1.142972199065E+01
  1.422375000000E+00  1.135673560441E+01  1.131650294258E+01  1.143369493774E+01
  1.422750000000E+00  1.136068557774E+01  1.132044655981E+01  1.143766890215E+01
  1.423125000000E+00  1.136463664833E+01  1.132439130084E+01  1.144164388388E+01
  1.423500000000E+00  1.136858881639E+01  1.132833716567E+01  1.144561988295E+01
  1.423875000000E+00  1.137254208207E+01  1.133228415431E+01  1.144959689934E+01
  1.424250000000E+00  1.137649644550E+01  1.133623226675E+01  1.145357493306E+01
  1.424625000000E+00  1.138045190683E+01  1.134018150300E+01  1.145755398410E+01
  1.425000000000E+00  1.138440846628E+01  1.134413186305E+01  1.146153405247E+01
  1.425375000000E+00  1.138836612398E+01  1.134808334690E+01  1.146551513817E+01
  1.425750000000E+00  1.139232488008E+01  1.135203595455E+01  1.146949724119E+01
  1.426125000000E+00  1.139628473471E+01  1.135598968601E+01  1.147348036154E+01
  1.426500000000E+00  1.140024568811E+01  1.135994454127E+01  1.147746449922E+01
  1.426875000000E+00  1.140420774040E+01  1.136390052034E+01  1.148144965423E+01
  1.427250000000E+00  1.140817089173E+01  1.136785762321E+01  1.148543582656E+01
  1.427625000000E+00  1.141213514222E+01  1.137181584988E+01  1.148942301621E+01
  1.428000000000E+00  1.141610049212E+01  1.137577520036E+01  1.149341122320E+01
  1.428375000000E+00  1.142006694146E+01  1.137973567464E+01  1.149740044751E+01
  1.428750000000E+00  1.142403449057E+01  1.138369727272E+01  1.150139068915E+01
  1.429125000000E+00  1.142800313949E+01  1.138765999461E+01  1.150538194811E+01
  1.429500000000E+00  1.143197288835E+01  1.139162384030E+01  1.150937422440E+01
  1.429875000000E+00  1.143594373739E+01  1.139558880979E+01  1.151336751802E+01
  1.430250000000E+00  1.143991568674E+01  1.139955490309E+01  1.151736182896E+01
  1.430625000000E+00  1.144388873653E+01  1.140352212019E+01  1.152135715723E+01
  1.431000000000E+00  1.144786288701E+01  1.140749046109E+01  1.152535350283E+01
  1.431375000000E+00  1.145183813829E+01  1.141145992580E+01  1.152935086575E+01
  1.431750000000E+00  1.145581449053E+01  1.141543051431E+01  1.153334924600E+01
  1.432125000000E+00  1.145979194385E+01  1.141940222662E+01  1.153734864358E+01
  1.432500000000E+00  1.146377049838E+01  1.142337506274E+01  1.154134905848E+01
  1.432875000000E+00  1.146775015437E+01  1.142734902266E+01  1.154535049071E+01
  1.433250000000E+00  1.147173091194E+01  1.143132410638E+01  1.154935294027E+01
  1.433625000000E+00  1.147571277123E+01  1.143530031391E+01  1.155335640716E+01
  1.434000000000E+00  1.147969573247E+01  1.143927764524E+01  1.155736089137E+01
  1.434375000000E+00  1.148367979579E+01  1.144325610038E+01  1.156136639290E+01
  1.434750000000E+00  1.148766496133E+01  1.144723567931E+01  1.156537291177E+01
  1.435125000000E+00  1.149165122923E+01  1.145121638205E+01  1.156938044796E+01
  1.435500000000E+00  1.149563859961E+01  1.145519820860E+01  1.157338900147E+01
  1.435875000000E+00  1.149962707272E+01  1.145918115895E+01  1.157739857232E+01
  1.436250000000E+00  1.150361664868E+01  1.146316523310E+01  1.158140916049E+01
  1.436625000000E+00  1.150760732762E+01  1.146715043105E+01  1.158542076598E+01
  1.437000000000E+00  1.151159910969E+01  1.147113675281E+01  1.158943338881E+01
  1.437375000000E+00  1.151559199511E+01  1.147512419837E+01  1.159344702896E+01
  1.437750000000E+00  1.151958598402E+01  1.147911276774E+01  1.159746168643E+01
  1.438125000000E+00  1.152358107654E+01  1.148310246091E+01  1.160147736124E+01
  1.438500000000E+00  1.152757727283E+01  1.148709327788E+01  1.160549405337E+01
  1.438875000000E+00  1.153157457309E+01  1.149108521866E+01  1.160951176282E+01
  1.439250000000E+00  1.153557297748E+01  1.149507828324E+01  1.161353048961E+01
  1.439625000000E+00  1.153957248612E+01  1.149907247162E+01  1.161755023372E+01
  1.440000000000E+00  1.154357309914E+01  1.150306778380E+01  1.162157099515E+01
  1.440375000000E+00  1.154757481679E+01  1.150706421979E+01  1.162559277392E+01
  1.440750000000E+00  1.155157763918E+01  1.151106177959E+01  1.162961557001E+01
  1.441125000000E+00  1.155558156645E+01  1.151506046318E+01  1.163363938342E+01
  1.441500000000E+00  1.155958659875E+01  1.151906027058E+01  1.163766421417E+01
  1.441875000000E+00  1.156359273629E+01  1.152306120178E+01  1.164169006224E+01
  1.442250000000E+00  1.156759997911E+01  1.152706325679E+01  1.164571692763E+01
  1.442625000000E+00  1.157160832745E+01  1.153106643560E+01  1.164974481035E+01
  1.443000000000E+00  1.157561778153E+01  1.153507073821E+01  1.165377371040E+01
  1.443375000000E+00  1.157962834139E+01  1.153907616463E+01  1.165780362778E+01
  1.443750000000E+00  1.158364000726E+01  1.154308271485E+01  1.166183456248E+01
  1.444125000000E+00  1.158765277928E+01  1.154709038888E+01  1.166586651451E+01
  1.444500000000E+00  1.159166665756E+01  1.155109918670E+01  1.166989948387E+01
  1.444875000000E+00  1.159568164236E+01  1.155510910833E+01  1.167393347055E+01
  1.445250000000E+00  1.159969773370E+01  1.155912015377E+01  1.167796847456E+01
  1.445625000000E+00  1.160371493180E+01  1.156313232301E+01  1.168200449590E+01
  1.446000000000E+00  1.160773323682E+01  1.156714561605E+01  1.168604153456E+01
  1.446375000000E+00  1.161175264896E+01  1.157116003289E+01  1.169007959055E+01
  1.446750000000E+00  1.161577316837E+01  1.157517557354E+01  1.169411866387E+01
  1.447125000000E+00  1.161979479518E+01  1.157919223799E+01  1.169815875451E+01
  1.447500000000E+00  1.162381752952E+01  1.158321002624E+01  1.170219986248E+01
  1.447875000000E+00  1.162784137152E+01  1.158722893830E+01  1.170624198777E+01
  1.448250000000E+00  1.163186632141E+01  1.159124897416E+01  1.171028513040E+01
  1.448625000000E+00  1.163589237933E+01  1.159527013383E+01  1.171432929035E+01
  1.449000000000E+00  1.163991954540E+01  1.159929241730E+01  1.171837446762E+01
  1.449375000000E+00  1.164394781977E+01  1.160331582457E+01  1.172242066222E+01
  1.449750000000E+00  1.164797720265E+01  1.160734035564E+01  1.172646787415E+01
  1.450125000000E+00  1.165200769418E+01  1.161136601052E+01  1.173051610341E+01
  1.450500000000E+00  1.165603929449E+01  1.161539278921E+01  1.173456534999E+01
  1.450875000000E+00  1.166007200371E+01  1.161942069169E+01  1.173861561390E+01
  1.451250000000E+00  1.166410582208E+01  1.162344971798E+01  1.174266689514E+01
  1.451625000000E+00  1.166814074972E+01  1.162747986807E+01  1.174671919370E+01
  1.452000000000E+00  1.167217678676E+01  1.163151114197E+01  1.175077250959E+01
  1.452375000000E+00  1.167621393335E+01  1.163554353967E+01  1.175482684280E+01
  1.452750000000E+00  1.168025218960E+01  1.163957706117E+01  1.175888219335E+01
  1.453125000000E+00  1.168429155574E+01  1.164361170648E+01  1.176293856122E+01
  1.453500000000E+00  1.168833203192E+01  1.164764747559E+01  1.176699594641E+01
  1.453875000000E+00  1.169237361835E+01  1.165168436850E+01  1.177105434893E+01
  1.454250000000E+00  1.169641631508E+01  1.165572238522E+01  1.177511376878E+01
  1.454625000000E+00  1.170046012232E+01  1.165976152574E+01  1.177917420596E+01
  1.455000000000E+00  1.170450504021E+01  1.166380179006E+01  1.178323566046E+01
  1.455375000000E+00  1.170855106889E+01  1.166784317819E+01  1.178729813229E+01
  1.455750000000E+00  1.171259820857E+01  1.167188569012E+01  1.179136162144E+01
  1.456125000000E+00  1.171664645930E+01  1.167592932585E+01  1.179542612793E+01
  1.456500000000E+00  1.172069582130E+01  1.167997408539E+01  1.179949165174E+01
  1.456875000000E+00  1.172474629470E+01  1.168401996873E+01  1.180355819287E+01
  1.457250000000E+00  1.172879787973E+01  1.168806697587E+01  1.180762575133E+01
  1.457625000000E+00  1.173285057652E+01  1.169211510682E+01  1.181169432712E+01
  1.458000000000E+00  1.173690438520E+01  1.169616436157E+01  1.181576392024E+01
  1.458375000000E+00  1.174095930590E+01  1.170021474012E+01  1.181983453068E+01
  1.458750000000E+00  1.174501533876E+01  1.170426624248E+01  1.182390615845E+01
  1.459125000000E+00  1.174907248400E+01  1.170831886864E+01  1.182797880354E+01
  1.459500000000E+00  1.175313074174E+01  1.171237261861E+01  1.183205246597E+01
  1.459875000000E+00  1.175719011213E+01  1.171642749238E+01  1.183612714571E+01
  1.460250000000E+00  1.176125059529E+01  1.172048348995E+01  1.184020284279E+01
  1.460625000000E+00  1.176531219144E+01  1.172454061132E+01  1.184427955719E+01
  1.461000000000E+00  1.176937490073E+01  1.172859885650E+01  1.184835728892E+01
  1.461375000000E+00  1.177343872327E+01  1.173265822548E+01  1.185243603797E+01
  1.461750000000E+00  1.177750365920E+01  1.173671871827E+01  1.185651580436E+01
  1.462125000000E+00  1.178156970875E+01  1.174078033486E+01  1.186059658806E+01
  1.462500000000E+00  1.178563687194E+01  1.174484307525E+01  1.186467838910E+01
  1.462875000000E+00  1.178970514901E+01  1.174890693944E+01  1.186876120746E+01
  1.463250000000E+00  1.179377454018E+01  1.175297192744E+01  1.187284504315E+01
  1.463625000000E+00  1.179784504549E+01  1.175703803925E+01  1.187692989616E+01
  1.464000000000E+00  1.180191666515E+01  1.176110527485E+01  1.188101576651E+01
  1.464375000000E+00  1.180598939931E+01  1.176517363426E+01  1.188510265417E+01
  1.464750000000E+00  1.181006324809E+01  1.176924311747E+01  1.188919055917E+01
  1.465125000000E+00  1.181413821171E+01  1.177331372449E+01  1.189327948149E+01
  1.465500000000E+00  1.181821429022E+01  1.177738545531E+01  1.189736942114E+01
  1.465875000000E+00  1.182229148382E+01  1.178145830993E+01  1.190146037811E+01
  1.466250000000E+00  1.182636979276E+01  1.178553228836E+01  1.190555235241E+01
  1.466625000000E+00  1.183044921707E+01  1.178960739059E+01  1.190964534404E+01
  1.467000000000E+00  1.183452975696E+01  1.179368361662E+01  1.191373935300E+01
  1.467375000000E+00  1.183861141258E+01  1.179776096646E+01  1.191783437928E+01
  1.467750000000E+00  1.184269418404E+01  1.180183944010E+01  1.192193042289E+01
  1.468125000000E+00  1.184677807148E+01  1.180591903754E+01  1.192602748382E+01
  1.468500000000E+00  1.185086307512E+01  1.180999975879E+01  1.193012556208E+01
  1.468875000000E+00  1.185494919509E+01  1.181408160384E+01  1.193422465767E+01
  1.469250000000E+00  1.185903643152E+01  1.181816457270E+01  1.193832477059E+01
  1.469625000000E+00  1.186312478455E+01  1.182224866535E+01  1.194242590083E+01
  1.470000000000E+00  1.186721425438E+01  1.182633388181E+01  1.194652804839E+01
  1.470375000000E+00  1.187130484116E+01  1.183042022208E+01  1.195063121329E+01
  1.470750000000E+00  1.187539654502E+01  1.183450768615E+01  1.195473539551E+01
  1.471125000000E+00  1.187948936607E+01  1.183859627402E+01  1.195884059506E+01
  1.471500000000E+00  1.188358330455E+01  1.184268598569E+01  1.196294681193E+01
  1.471875000000E+00  1.188767836058E+01  1.184677682117E+01  1.196705404613E+01
  1.472250000000E+00  1.189177453430E+01  1.185086878045E+01  1.197116229766E+01
  1.472625000000E+00  1.189587182582E+01  1.185496186354E+01  1.197527156652E+01
  1.473000000000E+00  1.189997023528E+01  1.185905607042E+01  1.197938185270E+01
  1.473375000000E+00  1.190406976291E+01  1.186315140112E+01  1.198349315620E+01
  1.473750000000E+00  1.190817040883E+01  1.186724785561E+01  1.198760547704E+01
  1.474125000000E+00  1.191227217317E+01  1.187134543391E+01  1.199171881520E+01
  1.474500000000E+00  1.191637505615E+01  1.187544413601E+01  1.199583317069E+01
  1.474875000000E+00  1.192047905790E+01  1.187954396192E+01  1.199994854350E+01
  1.475250000000E+00  1.192458417856E+01  1.188364491163E+01  1.200406493364E+01
  1.475625000000E+00  1.192869041824E+01  1.188774698514E+01  1.200818234111E+01
  1.476000000000E+00  1.193279777708E+01  1.189185018245E+01  1.201230076590E+01
  1.476375000000E+00  1.193690625529E+01  1.189595450357E+01  1.201642020802E+01
  1.476750000000E+00  1.194101585302E+01  1.190005994850E+01  1.202054066747E+01
  1.477125000000E+00  1.194512657037E+01  1.190416651722E+01  1.202466214425E+01
  1.477500000000E+00  1.194923840749E+01  1.190827420975E+01  1.202878463835E+01
  1.477875000000E+00  1.195335136460E+01  1.191238302609E+01  1.203290814977E+01
  1.478250000000E+00  1.195746544182E+01  1.191649296622E+01  1.203703267853E+01
  1.478625000000E+00  1.196158063928E+01  1.192060403016E+01  1.204115822461E+01
  1.479000000000E+00  1.196569695710E+01  1.192471621791E+01  1.204528478802E+01
  1.479375000000E+00  1.196981439552E+01  1.192882952945E+01  1.204941236875E+01
  1.479750000000E+00  1.197393295466E+01  1.193294396480E+01  1.205354096681E+01
  1.480125000000E+00  1.197805263464E+01  1.193705952396E+01  1.205767058220E+01
  1.480500000000E+00  1.198217343559E+01  1.194117620691E+01  1.206180121491E+01
  1.480875000000E+00  1.198629535774E+01  1.194529401367E+01  1.206593286495E+01
  1.481250000000E+00  1.199041840121E+01  1.194941294424E+01  1.207006553232E+01
  1.481625000000E+00  1.199454256614E+01  1.195353299860E+01  1.207419921701E+01
  1.482000000000E+00  1.199866785263E+01  1.195765417678E+01  1.207833391903E+01
  1.482375000000E+00  1.200279426083E+01  1.196177647875E+01  1.208246963838E+01
  1.482750000000E+00  1.200692179096E+01  1.196589990453E+01  1.208660637505E+01
  1.483125000000E+00  1.201105044313E+01  1.197002445411E+01  1.209074412905E+01
  1.483500000000E+00  1.201518021749E+01  1.197415012749E+01  1.209488290038E+01
  1.483875000000E+00  1.201931111424E+01  1.197827692468E+01  1.209902268903E+01
  1.484250000000E+00  1.202344313343E+01  1.198240484567E+01  1.210316349501E+01
  1.484625000000E+00  1.202757627527E+01  1.198653389047E+01  1.210730531832E+01
  1.485000000000E+00  1.203171053999E+01  1.199066405907E+01  1.211144815895E+01
  1.485375000000E+00  1.203584592761E+01  1.199479535147E+01  1.211559201692E+01
  1.485750000000E+00  1.203998243836E+01  1.199892776767E+01  1.211973689220E+01
  1.486125000000E+00  1.204412007237E+01  1.200306130768E+01  1.212388278482E+01
  1.486500000000E+00  1.204825882975E+01  1.200719597149E+01  1.212802969476E+01
  1.486875000000E+00  1.205239871064E+01  1.201133175911E+01  1.213217762202E+01
  1.487250000000E+00  1.205653971526E+01  1.201546867053E+01  1.213632656662E+01
  1.487625000000E+00  1.206068184364E+01  1.201960670575E+01  1.214047652854E+01
  1.488000000000E+00  1.206482509609E+01  1.202374586478E+01  1.214462750778E+01
  1.488375000000E+00  1.206896947265E+01  1.202788614761E+01  1.214877950436E+01
  1.488750000000E+00  1.207311497344E+01  1.203202755424E+01  1.215293251826E+01
  1.489125000000E+00  1.207726159868E+01  1.203617008467E+01  1.215708654948E+01
  1.489500000000E+00  1.208140934850E+01  1.204031373891E+01  1.216124159804E+01
  1.489875000000E+00  1.208555822312E+01  1.204445851696E+01  1.216539766392E+01
  1.490250000000E+00  1.208970822257E+01  1.204860441880E+01  1.216955474712E+01
  1.490625000000E+00  1.209385934706E+01  1.205275144445E+01  1.217371284765E+01
  1.491000000000E+00  1.209801159674E+01  1.205689959391E+01  1.217787196551E+01
  1.491375000000E+00  1.210216497171E+01  1.206104886716E+01  1.218203210070E+01
  1.491750000000E+00  1.210631947211E+01  1.206519926422E+01  1.218619325321E+01
  1.492125000000E+00  1.211047509815E+01  1.206935078509E+01  1.219035542305E+01
  1.492500000000E+00  1.211463184996E+01  1.207350342975E+01  1.219451861022E+01
  1.492875000000E+00  1.211878972767E+01  1.207765719822E+01  1.219868281471E+01
  1.493250000000E+00  1.212294873150E+01  1.208181209050E+01  1.220284803653E+01
  1.493625000000E+00  1.212710886147E+01  1.208596810658E+01  1.220701427568E+01
  1.494000000000E+00  1.213127011781E+01  1.209012524646E+01  1.221118153215E+01
  1.494375000000E+00  1.213543250064E+01  1.209428351014E+01  1.221534980595E+01
  1.494750000000E+00  1.213959601018E+01  1.209844289763E+01  1.221951909708E+01
  1.495125000000E+00  1.214376064647E+01  1.210260340892E+01  1.222368940553E+01
  1.495500000000E+00  1.214792640971E+01  1.210676504401E+01  1.222786073131E+01
  1.495875000000E+00  1.215209330003E+01  1.211092780291E+01  1.223203307442E+01
  1.496250000000E+00  1.215626131766E+01  1.211509168561E+01  1.223620643485E+01
  1.496625000000E+00  1.216043046263E+01  1.211925669212E+01  1.224038081261E+01
  1.497000000000E+00  1.216460073514E+01  1.212342282243E+01  1.224455620769E+01
  1.497375000000E+00  1.216877213534E+01  1.212759007654E+01  1.224873262011E+01
  1.497750000000E+00  1.217294466333E+01  1.213175845445E+01  1.225291004985E+01
  1.498125000000E+00  1.217711831935E+01  1.213592795617E+01  1.225708849691E+01
  1.498500000000E+00  1.218129310341E+01  1.214009858169E+01  1.226126796130E+01
  1.498875000000E+00  1.218546901574E+01  1.214427033102E+01  1.226544844302E+01
  1.499250000000E+00  1.218964605657E+01  1.214844320415E+01  1.226962994207E+01
  1.499625000000E+00  1.219382422590E+01  1.215261720108E+01  1.227381245844E+01
  1.500000000000E+00  1.219800352398E+01  1.215679232182E+01  1.227799599214E+01
  1.500375000000E+00  1.220218395091E+01  1.216096856636E+01  1.228218066124E+01
  1.500750000000E+00  1.220636550683E+01  1.216514593470E+01  1.228636658380E+01
  1.501125000000E+00  1.221054819185E+01  1.216932442684E+01  1.229055375983E+01
  1.501500000000E+00  1.221473200619E+01  1.217350404279E+01  1.229474218932E+01
  1.501875000000E+00  1.221891694999E+01  1.217768478255E+01  1.229893187228E+01
  1.502250000000E+00  1.222310302336E+01  1.218186664610E+01  1.230312280871E+01
  1.502625000000E+00  1.222729022643E+01  1.218604963346E+01  1.230731499860E+01
  1.503000000000E+00  1.223147855941E+01  1.219023374463E+01  1.231150844196E+01
  1.503375000000E+00  1.223566802244E+01  1.219441897959E+01  1.231570313878E+01
  1.503750000000E+00  1.223985861563E+01  1.219860533836E+01  1.231989908907E+01
  1.504125000000E+00  1.224405033911E+01  1.220279282094E+01  1.232409629283E+01
  1.504500000000E+00  1.224824319300E+01  1.220698142731E+01  1.232829475005E+01
  1.504875000000E+00  1.225243717752E+01  1.221117115749E+01  1.233249446074E+01
  1.505250000000E+00  1.225663229281E+01  1.221536201148E+01  1.233669542489E+01
  1.505625000000E+00  1.226082853907E+01  1.221955398927E+01  1.234089764251E+01
  1.506000000000E+00  1.226502591634E+01  1.222374709086E+01  1.234510111360E+01
  1.506375000000E+00  1.226922442483E+01  1.222794131625E+01  1.234930583815E+01
  1.506750000000E+00  1.227342406468E+01  1.223213666545E+01  1.235351181617E+01
  1.507125000000E+00  1.227762483600E+01  1.223633313845E+01  1.235771904766E+01
  1.507500000000E+00  1.228182673892E+01  1.224053073525E+01  1.236192753261E+01
  1.507875000000E+00  1.228602977367E+01  1.224472945586E+01  1.236613727103E+01
  1.508250000000E+00  1.229023394036E+01  1.224892930027E+01  1.237034826291E+01
  1.508625000000E+00  1.229443923912E+01  1.225313026849E+01  1.237456050826E+01
  1.509000000000E+00  1.229864567008E+01  1.225733236051E+01  1.237877400707E+01
  1.509375000000E+00  1.230285323346E+01  1.226153557633E+01  1.238298875936E+01
  1.509750000000E+00  1.230706192938E+01  1.226573991595E+01  1.238720476510E+01
  1.510125000000E+00  1.231127175796E+01  1.226994537938E+01  1.239142202432E+01
  1.510500000000E+00  1.231548271934E+01  1.227415196661E+01  1.239564053700E+01
  1.510875000000E+00  1.231969481373E+01  1.227835967765E+01  1.239986030314E+01
  1.511250000000E+00  1.232390804126E+01  1.228256851249E+01  1.240408132275E+01
  1.511625000000E+00  1.232812240206E+01  1.228677847113E+01  1.240830359583E+01
  1.512000000000E+00  1.233233789624E+01  1.229098955358E+01  1.241252712238E+01
  1.512375000000E+00  1.233655452394E+01  1.229520175983E+01  1.241675190239E+01
  1.512750000000E+00  1.234077228538E+01  1.229941508988E+01  1.242097793586E+01
  1.513125000000E+00  1.234499118068E+01  1.230362954373E+01  1.242520522281E+01
  1.513500000000E+00  1.234921120997E+01  1.230784512139E+01  1.242943376321E+01
  1.513875000000E+00  1.235343237346E+01  1.231206182286E+01  1.243366355709E+01
  1.514250000000E+00  1.235765467120E+01  1.231627964812E+01  1.243789460443E+01
  1.514625000000E+00  1.236187810340E+01  1.232049859719E+01  1.244212690524E+01
  1.515000000000E+00  1.236610267019E+01  1.232471867007E+01  1.244636045951E+01
  1.515375000000E+00  1.237032837179E+01  1.232893986674E+01  1.245059526725E+01
  1.515750000000E+00  1.237455520823E+01  1.233316218722E+01  1.245483132845E+01
  1.516125000000E+00  1.237878317973E+01  1.233738563151E+01  1.245906864312E+01
  1.516500000000E+00  1.238301228641E+01  1.234161019959E+01  1.246330721126E+01
  1.516875000000E+00  1.238724252851E+01  1.234583589148E+01  1.246754703286E+01
  1.517250000000E+00  1.239147390605E+01  1.235006270718E+01  1.247178810793E+01
  1.517625000000E+00  1.239570641926E+01  1.235429064667E+01  1.247603043647E+01
  1.518000000000E+00  1.239994006825E+01  1.235851970998E+01  1.248027401847E+01
  1.518375000000E+00  1.240417485317E+01  1.236274989708E+01  1.248451885394E+01
  1.518750000000E+00  1.240841077422E+01  1.236698120799E+01  1.248876494287E+01
  1.519125000000E+00  1.241264783153E+01  1.237121364270E+01  1.249301228527E+01
  1.519500000000E+00  1.241688602524E+01  1.237544720121E+01  1.249726088114E+01
  1.519875000000E+00  1.242112535548E+01  1.237968188353E+01  1.250151073047E+01
  1.520250000000E+00  1.242536582235E+01  1.238391768965E+01  1.250576183327E+01
  1.520625000000E+00  1.242960742610E+01  1.238815461958E+01  1.251001418953E+01
  1.521000000000E+00  1.243385016684E+01  1.239239267331E+01  1.251426779926E+01
  1.521375000000E+00  1.243809404471E+01  1.239663185084E+01  1.251852266246E+01
  1.521750000000E+00  1.244233905982E+01  1.240087215217E+01  1.252277877912E+01
  1.522125000000E+00  1.244658521242E+01  1.240511357731E+01  1.252703614925E+01
  1.522500000000E+00  1.245083250261E+01  1.240935612625E+01  1.253129477284E+01
  1.522875000000E+00  1.245508093053E+01  1.241359979900E+01  1.253555464990E+01
  1.523250000000E+00  1.245933049631E+01  1.241784459555E+01  1.253981578043E+01
  1.523625000000E+00  1.246358120017E+01  1.242209051590E+01  1.254407816442E+01
  1.524000000000E+00  1.246783304224E+01  1.242633756005E+01  1.254834180188E+01
  1.524375000000E+00  1.247208602264E+01  1.243058572801E+01  1.255260669281E+01
  1.524750000000E+00  1.247634014151E+01  1.243483501978E+01  1.255687283720E+01
  1.525125000000E+00  1.248059539906E+01  1.243908543534E+01  1.256114023506E+01
  1.525500000000E+00  1.248485179533E+01  1.244333697471E+01  1.256540888638E+01
  1.525875000000E+00  1.248910933054E+01  1.244758963788E+01  1.256967879117E+01
  1.526250000000E+00  1.249336800482E+01  1.245184342486E+01  1.257394994942E+01
  1.526625000000E+00  1.249762781840E+01  1.245609833564E+01  1.257822236114E+01
  1.527000000000E+00  1.250188877141E+01  1.246035437022E+01  1.258249602633E+01
  1.527375000000E+00  1.250615086386E+01  1.246461152861E+01  1.258677094499E+01
  1.527750000000E+00  1.251041409609E+01  1.246886981080E+01  1.259104711711E+01
  1.528125000000E+00  1.251467846813E+01  1.247312921679E+01  1.259532454269E+01
  1.528500000000E+00  1.251894398020E+01  1.247738974659E+01  1.259960322174E+01
  1.528875000000E+00  1.252321063234E+01  1.248165140019E+01  1.260388315426E+01
  1.529250000000E+00  1.252747842486E+01  1.248591417760E+01  1.260816434025E+01
  1.529625000000E+00  1.253174735780E+01  1.249017807880E+01  1.261244677970E+01
  1.530000000000E+00  1.253601743128E+01  1.249444310381E+01  1.261673047261E+01
  1.530375000000E+00  1.254028864554E+01  1.249870925263E+01  1.262101541899E+01
  1.530750000000E+00  1.254456100069E+01  1.250297652525E+01  1.262530161884E+01
  1.531125000000E+00  1.254883449698E+01  1.250724492167E+01  1.262958907216E+01
  1.531500000000E+00  1.255310913442E+01  1.251151444189E+01  1.263387777894E+01
  1.531875000000E+00  1.255738491324E+01  1.251578508592E+01  1.263816773918E+01
  1.532250000000E+00  1.256166183357E+01  1.252005685375E+01  1.264245895290E+01
  1.532625000000E+00  1.256593989555E+01  1.252432974538E+01  1.264675142008E+01
  1.533000000000E+00  1.257021909929E+01  1.252860376082E+01  1.265104514072E+01
  1.533375000000E+00  1.257449944503E+01  1.253287890006E+01  1.265534011483E+01
  1.533750000000E+00  1.257878093290E+01  1.253715516311E+01  1.265963634241E+01
  1.534125000000E+00  1.258306356302E+01  1.254143254996E+01  1.266393382345E+01
  1.534500000000E+00  1.258734733553E+01  1.254571106061E+01  1.266823255796E+01
  1.534875000000E+00  1.259163225064E+01  1.254999069507E+01  1.267253254594E+01
  1.535250000000E+00  1.259591830850E+01  1.255427145332E+01  1.267683378738E+01
  1.535625000000E+00  1.260020550922E+01  1.255855333539E+01  1.268113628229E+01
  1.536000000000E+00  1.260449385294E+01  1.256283634125E+01  1.268544003066E+01
  1.536375000000E+00  1.260878333989E+01  1.256712047092E+01  1.268974503250E+01
  1.536750000000E+00  1.261307397019E+01  1.257140572439E+01  1.269405128780E+01
  1.537125000000E+00  1.261736574398E+01  1.257569210167E+01  1.269835879658E+01
  1.537500000000E+00  1.262165866138E+01  1.257997960275E+01  1.270266755881E+01
  1.537875000000E+00  1.262595272253E+01  1.258426822763E+01  1.270697757452E+01
  1.538250000000E+00  1.263024792765E+01  1.258855797632E+01  1.271128884369E+01
  1.538625000000E+00  1.263454427687E+01  1.259284884881E+01  1.271560136632E+01
  1.539000000000E+00  1.263884177032E+01  1.259714084510E+01  1.271991514243E+01
  1.539375000000E+00  1.264314040823E+01  1.260143396520E+01  1.272423017199E+01
  1.539750000000E+00  1.264744019063E+01  1.260572820910E+01  1.272854645503E+01
  1.540125000000E+00  1.265174111775E+01  1.261002357680E+01  1.273286399153E+01
  1.540500000000E+00  1.265604318973E+01  1.261432006831E+01  1.273718278150E+01
  1.540875000000E+00  1.266034640678E+01  1.261861768362E+01  1.274150282493E+01
  1.541250000000E+00  1.266465076894E+01  1.262291642273E+01  1.274582412183E+01
  1.541625000000E+00  1.266895627644E+01  1.262721628565E+01  1.275014667219E+01
  1.542000000000E+00  1.267326292941E+01  1.263151727237E+01  1.275447047602E+01
  1.542375000000E+00  1.267757072797E+01  1.263581938289E+01  1.275879553332E+01
  1.542750000000E+00  1.268187967237E+01  1.264012261722E+01  1.276312184408E+01
  1.543125000000E+00  1.268618976263E+01  1.264442697535E+01  1.276744940831E+01
  1.543500000000E+00  1.269050099898E+01  1.264873245729E+01  1.277177822601E+01
  1.543875000000E+00  1.269481338165E+01  1.265303906303E+01  1.277610829717E+01
  1.544250000000E+00  1.269912691067E+01  1.265734679257E+01  1.278043962180E+01
  1.544625000000E+00  1.270344158627E+01  1.266165564591E+01  1.278477219989E+01
  1.545000000000E+00  1.270775740858E+01  1.266596562306E+01  1.278910603145E+01
  1.545375000000E+00  1.271207437773E+01  1.267027672401E+01  1.279344111647E+01
  1.545750000000E+00  1.271639249386E+01  1.267458894877E+01  1.279777745497E+01
  1.546125000000E+00  1.272071175719E+01  1.267890229732E+01  1.280211504692E+01
  1.546500000000E+00  1.272503216786E+01  1.268321676969E+01  1.280645389235E+01
  1.546875000000E+00  1.272935372599E+01  1.268753236585E+01  1.281079399124E+01
  1.547250000000E+00  1.273367643172E+01  1.269184908582E+01  1.281513534359E+01
  1.547625000000E+00  1.273800028528E+01  1.269616692959E+01  1.281947794942E+01
  1.548000000000E+00  1.274232528669E+01  1.270048589717E+01  1.282382180870E+01
  1.548375000000E+00  1.274665143620E+01  1.270480598855E+01  1.282816692146E+01
  1.548750000000E+00  1.275097873403E+01  1.270912720373E+01  1.283251328768E+01
  1.549125000000E+00  1.275530718021E+01  1.271344954272E+01  1.283686090737E+01
  1.549500000000E+00  1.275963677498E+01  1.271777300551E+01  1.284120978052E+01
  1.549875000000E+00  1.276396751846E+01  1.272209759210E+01  1.284555990714E+01
  1.550250000000E+00  1.276829941079E+01  1.272642330249E+01  1.284991128722E+01
  1.550625000000E+00  1.277263245210E+01  1.273075013669E+01  1.285426392077E+01
  1.551000000000E+00  1.277696664262E+01  1.273507809470E+01  1.285861780779E+01
  1.551375000000E+00  1.278130198248E+01  1.273940717650E+01  1.286297294827E+01
  1.551750000000E+00  1.278563847182E+01  1.274373738211E+01  1.286732934222E+01
  1.552125000000E+00  1.278997611076E+01  1.274806871153E+01  1.287168698964E+01
  1.552500000000E+00  1.279431489954E+01  1.275240116474E+01  1.287604589052E+01
  1.552875000000E+00  1.279865483830E+01  1.275673474176E+01  1.288040604487E+01
  1.553250000000E+00  1.280299592715E+01  1.276106944259E+01  1.288476745268E+01
  1.553625000000E+00  1.280733816624E+01  1.276540526722E+01  1.288913011396E+01
  1.554000000000E+00  1.281168155570E+01  1.276974221565E+01  1.289349402870E+01
  1.554375000000E+00  1.281602609576E+01  1.277408028788E+01  1.289785919692E+01
  1.554750000000E+00  1.282037178655E+01  1.277841948392E+01  1.290222561859E+01
  1.555125000000E+00  1.282471862821E+01  1.278275980376E+01  1.290659329374E+01
  1.555500000000E+00  1.282906662096E+01  1.278710124740E+01  1.291096222235E+01
  1.555875000000E+00  1.283341576485E+01  1.279144381485E+01  1.291533240442E+01
  1.556250000000E+00  1.283776606010E+01  1.279578750610E+01  1.291970383997E+01
  1.556625000000E+00  1.284211750684E+01  1.280013232116E+01  1.292407652897E+01
  1.557000000000E+00  1.284647010531E+01  1.280447826001E+01  1.292845047145E+01
  1.557375000000E+00  1.285082385554E+01  1.280882532268E+01  1.293282566739E+01
  1.557750000000E+00  1.285517875777E+01  1.281317350914E+01  1.293720211680E+01
  1.558125000000E+00  1.285953481213E+01  1.281752281941E+01  1.294157981967E+01
  1.558500000000E+00  1.286389201885E+01  1.282187325348E+01  1.294595877601E+01
  1.558875000000E+00  1.286825037796E+01  1.282622481136E+01  1.295033898581E+01
  1.559250000000E+00  1.287260988970E+01  1.283057749304E+01  1.295472044908E+01
  1.559625000000E+00  1.287697055420E+01  1.283493129852E+01  1.295910316582E+01
  1.560000000000E+00  1.288133237159E+01  1.283928622780E+01  1.296348713602E+01
  1.560375000000E+00  1.288569534202E+01  1.284364228089E+01  1.296787235969E+01
  1.560750000000E+00  1.289005946571E+01  1.284799945779E+01  1.297225883683E+01
  1.561125000000E+00  1.289442474279E+01  1.285235775848E+01  1.297664656743E+01
  1.561500000000E+00  1.289879117340E+01  1.285671718298E+01  1.298103555149E+01
  1.561875000000E+00  1.290315875768E+01  1.286107773128E+01  1.298542578903E+01
  1.562250000000E+00  1.290752749585E+01  1.286543940339E+01  1.298981728003E+01
  1.562625000000E+00  1.291189738805E+01  1.286980219930E+01  1.299421002449E+01
  1.563000000000E+00  1.291626843442E+01  1.287416611901E+01  1.299860402242E+01
  1.563375000000E+00  1.292064063509E+01  1.287853116253E+01  1.300299927382E+01
  1.563750000000E+00  1.292501399029E+01  1.288289732985E+01  1.300739577869E+01
  1.564125000000E+00  1.292938850017E+01  1.288726462097E+01  1.301179353702E+01
  1.564500000000E+00  1.293376416484E+01  1.289163303590E+01  1.301619254881E+01
  1.564875000000E+00  1.293814098445E+01  1.289600257463E+01  1.302059281407E+01
  1.565250000000E+00  1.294251895914E+01  1.290037323716E+01  1.302499433280E+01
  1.565625000000E+00  1.294689808913E+01  1.290474502350E+01  1.302939710500E+01
  1.566000000000E+00  1.295127837456E+01  1.290911793364E+01  1.303380113066E+01
  1.566375000000E+00  1.295565981556E+01  1.291349196759E+01  1.303820640978E+01
  1.566750000000E+00  1.296004241228E+01  1.291786712533E+01  1.304261294238E+01
  1.567125000000E+00  1.296442616495E+01  1.292224340688E+01  1.304702072843E+01
  1.567500000000E+00  1.296881107369E+01  1.292662081224E+01  1.305142976796E+01
  1.567875000000E+00  1.297319713865E+01  1.293099934140E+01  1.305584006095E+01
  1.568250000000E+00  1.297758435997E+01  1.293537899436E+01  1.306025160741E+01
  1.568625000000E+00  1.298197273786E+01  1.293975977112E+01  1.306466440733E+01
  1.569000000000E+00  1.298636227238E+01  1.294414167169E+01  1.306907846072E+01
  1.569375000000E+00  1.299075296376E+01  1.294852469606E+01  1.307349376757E+01
  1.569750000000E+00  1.299514481223E+01  1.295290884424E+01  1.307791032789E+01
  1.570125000000E+00  1.299953781783E+01  1.295729411621E+01  1.308232814168E+01
  1.570500000000E+00  1.300393198079E+01  1.296168051200E+01  1.308674720893E+01
  1.570875000000E+00  1.300832730125E+01  1.296606803158E+01  1.309116752965E+01
  1.571250000000E+00  1.301272377935E+01  1.297045667497E+01  1.309558910384E+01
  1.571625000000E+00  1.301712141522E+01  1.297484644216E+01  1.310001193149E+01
  1.572000000000E+00  1.302152020909E+01  1.297923733316E+01  1.310443601261E+01
  1.572375000000E+00  1.302592016111E+01  1.298362934796E+01  1.310886134719E+01
  1.572750000000E+00  1.303032127141E+01  1.298802248656E+01  1.311328793524E+01
  1.573125000000E+00  1.303472354012E+01  1.299241674897E+01  1.311771577676E+01
  1.573500000000E+00  1.303912696739E+01  1.299681213517E+01  1.312214487174E+01
  1.573875000000E+00  1.304353155344E+01  1.300120864519E+01  1.312657522019E+01
  1.574250000000E+00  1.304793729841E+01  1.300560627900E+01  1.313100682210E+01
  1.574625000000E+00  1.305234420245E+01  1.301000503662E+01  1.313543967748E+01
  1.575000000000E+00  1.305675226579E+01  1.301440491805E+01  1.313987378633E+01
  1.575375000000E+00  1.306116148856E+01  1.301880592327E+01  1.314430914864E+01
  1.575750000000E+00  1.306557187080E+01  1.302320805230E+01  1.314874576442E+01
  1.576125000000E+00  1.306998341284E+01  1.302761130514E+01  1.315318363366E+01
  1.576500000000E+00  1.307439611474E+01  1.303201568177E+01  1.315762275638E+01
  1.576875000000E+00  1.307880997671E+01  1.303642118221E+01  1.316206313255E+01
  1.577250000000E+00  1.308322499880E+01  1.304082780646E+01  1.316650476220E+01
  1.577625000000E+00  1.308764118125E+01  1.304523555450E+01  1.317094764530E+01
  1.578000000000E+00  1.309205852429E+01  1.304964442635E+01  1.317539178188E+01
  1.578375000000E+00  1.309647702796E+01  1.305405442201E+01  1.317983717192E+01
  1.578750000000E+00  1.310089669249E+01  1.305846554147E+01  1.318428381543E+01
  1.579125000000E+00  1.310531751804E+01  1.306287778473E+01  1.318873171240E+01
  1.579500000000E+00  1.310973950472E+01  1.306729115179E+01  1.319318086284E+01
  1.579875000000E+00  1.311416265278E+01  1.307170564266E+01  1.319763126675E+01
  1.580250000000E+00  1.311858696226E+01  1.307612125733E+01  1.320208292412E+01
  1.580625000000E+00  1.312301243340E+01  1.308053799580E+01  1.320653583495E+01
  1.581000000000E+00  1.312743906633E+01  1.308495585808E+01  1.321098999926E+01
  1.581375000000E+00  1.313186686129E+01  1.308937484416E+01  1.321544541703E+01
  1.581750000000E+00  1.313629581832E+01  1.309379495405E+01  1.321990208826E+01
  1.582125000000E+00  1.314072593766E+01  1.309821618774E+01  1.322436001297E+01
  1.582500000000E+00  1.314515721944E+01  1.310263854523E+01  1.322881919113E+01
  1.582875000000E+00  1.314958966380E+01  1.310706202652E+01  1.323327962277E+01
  1.583250000000E+00  1.315402327099E+01  1.311148663162E+01  1.323774130787E+01
  1.583625000000E+00  1.315845804113E+01  1.311591236053E+01  1.324220424643E+01
  1.584000000000E+00  1.316289397438E+01  1.312033921323E+01  1.324666843847E+01
  1.584375000000E+00  1.316733107086E+01  1.312476718974E+01  1.325113388397E+01
  1.584750000000E+00  1.317176933071E+01  1.312919629005E+01  1.325560058293E+01
  1.585125000000E+00  1.317620875418E+01  1.313362651417E+01  1.326006853536E+01
  1.585500000000E+00  1.318064934140E+01  1.313805786209E+01  1.326453774126E+01
  1.585875000000E+00  1.318509109252E+01  1.314249033381E+01  1.326900820062E+01
  1.586250000000E+00  1.318953400767E+01  1.314692392934E+01  1.327347991345E+01
  1.586625000000E+00  1.319397808708E+01  1.315135864867E+01  1.327795287974E+01
  1.587000000000E+00  1.319842333090E+01  1.315579449180E+01  1.328242709950E+01
  1.587375000000E+00  1.320286973927E+01  1.316023145874E+01  1.328690257273E+01
  1.587750000000E+00  1.320731731233E+01  1.316466954948E+01  1.329137929942E+01
  1.588125000000E+00  1.321176605022E+01  1.316910876402E+01  1.329585727958E+01
  1.588500000000E+00  1.321621595317E+01  1.317354910237E+01  1.330033651321E+01
  1.588875000000E+00  1.322066702133E+01  1.317799056452E+01  1.330481700030E+01
  1.589250000000E+00  1.322511925483E+01  1.318243315047E+01  1.330929874086E+01
  1.589625000000E+00  1.322957265381E+01  1.318687686023E+01  1.331378173488E+01
  1.590000000000E+00  1.323402721852E+01  1.319132169379E+01  1.331826598237E+01
  1.590375000000E+00  1.323848294910E+01  1.319576765115E+01  1.332275148333E+01
  1.590750000000E+00  1.324293984568E+01  1.320021473232E+01  1.332723823775E+01
  1.591125000000E+00  1.324739790840E+01  1.320466293729E+01  1.333172624564E+01
  1.591500000000E+00  1.325185713750E+01  1.320911226606E+01  1.333621550699E+01
  1.591875000000E+00  1.325631753313E+01  1.321356271864E+01  1.334070602181E+01
  1.592250000000E+00  1.326077909543E+01  1.321801429502E+01  1.334519779010E+01
  1.592625000000E+00  1.326524182453E+01  1.322246699521E+01  1.334969081185E+01
  1.593000000000E+00  1.326970572057E+01  1.322692081920E+01  1.335418508707E+01
  1.593375000000E+00  1.327417078380E+01  1.323137576699E+01  1.335868061575E+01
  1.593750000000E+00  1.327863701436E+01  1.323583183858E+01  1.336317739790E+01
  1.594125000000E+00  1.328310441238E+01  1.324028903398E+01  1.336767543352E+01
  1.594500000000E+00  1.328757297801E+01  1.324474735318E+01  1.337217472260E+01
  1.594875000000E+00  1.329204271148E+01  1.324920679619E+01  1.337667526515E+01
  1.595250000000E+00  1.329651361295E+01  1.325366736300E+01  1.338117706117E+01
  1.595625000000E+00  1.330098568254E+01  1.325812905361E+01  1.338568011065E+01
  1.596000000000E+00  1.330545892041E+01  1.326259186802E+01  1.339018441359E+01
  1.596375000000E+00  1.330993332679E+01  1.326705580624E+01  1.339468997001E+01
  1.596750000000E+00  1.331440890172E+01  1.327152086826E+01  1.339919677989E+01
  1.597125000000E+00  1.331888564545E+01  1.327598705409E+01  1.340370484323E+01
  1.597500000000E+00  1.332336355821E+01  1.328045436372E+01  1.340821416004E+01
  1.597875000000E+00  1.332784264005E+01  1.328492279715E+01  1.341272473032E+01
  1.598250000000E+00  1.333232289120E+01  1.328939235439E+01  1.341723655406E+01
  1.598625000000E+00  1.333680431182E+01  1.329386303543E+01  1.342174963127E+01
  1.599000000000E+00  1.334128690204E+01  1.329833484027E+01  1.342626396195E+01
  1.599375000000E+00  1.334577066200E+01  1.330280776892E+01  1.343077954609E+01
  1.599750000000E+00  1.335025559195E+01  1.330728182137E+01  1.343529638370E+01
  1.600125000000E+00  1.335474169192E+01  1.331175699762E+01  1.343981447477E+01
  1.600500000000E+00  1.335922896217E+01  1.331623329768E+01  1.344433381931E+01
  1.600875000000E+00  1.336371740293E+01  1.332071072154E+01  1.344885441732E+01
  1.601250000000E+00  1.336820701424E+01  1.332518926920E+01  1.345337626879E+01
  1.601625000000E+00  1.337269779634E+01  1.332966894067E+01  1.345789937373E+01
  1.602000000000E+00  1.337718974939E+01  1.333414973594E+01  1.346242373213E+01
  1.602375000000E+00  1.338168287351E+01  1.333863165501E+01  1.346694934401E+01
  1.602750000000E+00  1.338617716886E+01  1.334311469789E+01  1.347147620934E+01
  1.603125000000E+00  1.339067263567E+01  1.334759886457E+01  1.347600432814E+01
  1.603500000000E+00  1.339516927410E+01  1.335208415506E+01  1.348053370041E+01
  1.603875000000E+00  1.339966708427E+01  1.335657056934E+01  1.348506432615E+01
  1.604250000000E+00  1.340416606634E+01  1.336105810743E+01  1.348959620535E+01
  1.604625000000E+00  1.340866622054E+01  1.336554676933E+01  1.349412933802E+01
  1.605000000000E+00  1.341316754693E+01  1.337003655503E+01  1.349866372415E+01
  1.605375000000E+00  1.341767004573E+01  1.337452746453E+01  1.350319936375E+01
  1.605750000000E+00  1.342217371711E+01  1.337901949783E+01  1.350773625681E+01
  1.606125000000E+00  1.342667856129E+01  1.338351265494E+01  1.351227440335E+01
  1.606500000000E+00  1.343118457843E+01  1.338800693585E+01  1.351681380334E+01
  1.606875000000E+00  1.343569176856E+01  1.339250234057E+01  1.352135445681E+01
  1.607250000000E+00  1.344020013203E+01  1.339699886909E+01  1.352589636374E+01
  1.607625000000E+00  1.344470966889E+01  1.340149652141E+01  1.353043952413E+01
  1.608000000000E+00  1.344922037927E+01  1.340599529753E+01  1.353498393799E+01
  1.608375000000E+00  1.345373226342E+01  1.341049519746E+01  1.353952960532E+01
  1.608750000000E+00  1.345824532149E+01  1.341499622120E+01  1.354407652611E+01
  1.609125000000E+00  1.346275955362E+01  1.341949836873E+01  1.354862470037E+01
  1.609500000000E+00  1.346727496004E+01  1.342400164007E+01  1.355317412810E+01
  1.609875000000E+00  1.347179154092E+01  1.342850603521E+01  1.355772480929E+01
  1.610250000000E+00  1.347630929638E+01  1.343301155416E+01  1.356227674395E+01
  1.610625000000E+00  1.348082822658E+01  1.343751819691E+01  1.356682993208E+01
  1.611000000000E+00  1.348534833166E+01  1.344202596346E+01  1.357138437367E+01
  1.611375000000E+00  1.348986961187E+01  1.344653485382E+01  1.357594006872E+01
  1.611750000000E+00  1.349439206724E+01  1.345104486798E+01  1.358049701725E+01
  1.612125000000E+00  1.349891569812E+01  1.345555600594E+01  1.358505521923E+01
  1.612500000000E+00  1.350344050456E+01  1.346006826771E+01  1.358961467469E+01
  1.612875000000E+00  1.350796648671E+01  1.346458165328E+01  1.359417538361E+01
  1.613250000000E+00  1.351249364480E+01  1.346909616265E+01  1.359873734600E+01
  1.613625000000E+00  1.351702197898E+01  1.347361179583E+01  1.360330056185E+01
  1.614000000000E+00  1.352155148941E+01  1.347812855281E+01  1.360786503117E+01
  1.614375000000E+00  1.352608217631E+01  1.348264643359E+01  1.361243075395E+01
  1.614750000000E+00  1.353061403974E+01  1.348716543818E+01  1.361699773021E+01
  1.615125000000E+00  1.353514707994E+01  1.349168556657E+01  1.362156595992E+01
  1.615500000000E+00  1.353968129706E+01  1.349620681877E+01  1.362613544311E+01
  1.615875000000E+00  1.354421669125E+01  1.350072919476E+01  1.363070617976E+01
  1.616250000000E+00  1.354875326274E+01  1.350525269456E+01  1.363527816987E+01
  1.616625000000E+00  1.355329101169E+01  1.350977731817E+01  1.363985141345E+01
  1.617000000000E+00  1.355782993824E+01  1.351430306558E+01  1.364442591050E+01
  1.617375000000E+00  1.356237004253E+01  1.351882993679E+01  1.364900166101E+01
  1.617750000000E+00  1.356691132472E+01  1.352335793180E+01  1.365357866499E+01
  1.618125000000E+00  1.357145378505E+01  1.352788705062E+01  1.365815692244E+01
  1.618500000000E+00  1.357599742366E+01  1.353241729324E+01  1.366273643335E+01
  1.618875000000E+00  1.358054224070E+01  1.353694865967E+01  1.366731719773E+01
  1.619250000000E+00  1.358508823631E+01  1.354148114990E+01  1.367189921557E+01
  1.619625000000E+00  1.358963541075E+01  1.354601476393E+01  1.367648248689E+01
  1.620000000000E+00  1.359418376416E+01  1.355054950176E+01  1.368106701166E+01
  1.620375000000E+00  1.359873329668E+01  1.355508536340E+01  1.368565278990E+01
  1.620750000000E+00  1.360328400847E+01  1.355962234885E+01  1.369023982161E+01
  1.621125000000E+00  1.360783589976E+01  1.356416045809E+01  1.369482810679E+01
  1.621500000000E+00  1.361238897061E+01  1.356869969114E+01  1.369941764543E+01
  1.621875000000E+00  1.361694322126E+01  1.357324004799E+01  1.370400843754E+01
  1.622250000000E+00  1.362149865186E+01  1.357778152865E+01  1.370860048311E+01
  1.622625000000E+00  1.362605526266E+01  1.358232413311E+01  1.371319378215E+01
  1.623000000000E+00  1.363061305370E+01  1.358686786137E+01  1.371778833465E+01
  1.623375000000E+00  1.363517202524E+01  1.359141271344E+01  1.372238414062E+01
  1.623750000000E+00  1.363973217741E+01  1.359595868931E+01  1.372698120006E+01
  1.624125000000E+00  1.364429351046E+01  1.360050578898E+01  1.373157951296E+01
  1.624500000000E+00  1.364885602445E+01  1.360505401246E+01  1.373617907933E+01
  1.624875000000E+00  1.365341971961E+01  1.360960335974E+01  1.374077989917E+01
  1.625250000000E+00  1.365798459611E+01  1.361415383082E+01  1.374538197247E+01
  1.625625000000E+00  1.366255065408E+01  1.361870542571E+01  1.374998529924E+01
  1.626000000000E+00  1.366711789367E+01  1.362325814440E+01  1.375458987947E+01
  1.626375000000E+00  1.367168631514E+01  1.362781198689E+01  1.375919571317E+01
  1.626750000000E+00  1.367625591862E+01  1.363236695319E+01  1.376380280034E+01
  1.627125000000E+00  1.368082670427E+01  1.363692304329E+01  1.376841114097E+01
  1.627500000000E+00  1.368539867224E+01  1.364148025720E+01  1.377302073507E+01
  1.627875000000E+00  1.368997182277E+01  1.364603859490E+01  1.377763158263E+01
  1.628250000000E+00  1.369454615591E+01  1.365059805641E+01  1.378224368366E+01
  1.628625000000E+00  1.369912167191E+01  1.365515864173E+01  1.378685703816E+01
  1.629000000000E+00  1.370369837102E+01  1.365972035085E+01  1.379147164612E+01
  1.629375000000E+00  1.370827625329E+01  1.366428318377E+01  1.379608750755E+01
  1.629750000000E+00  1.371285531897E+01  1.366884714049E+01  1.380070462245E+01
  1.630125000000E+00  1.371743556819E+01  1.367341222102E+01  1.380532299081E+01
  1.630500000000E+00  1.372201700113E+01  1.367797842535E+01  1.380994261263E+01
  1.630875000000E+00  1.372659961791E+01  1.368254575349E+01  1.381456348793E+01
  1.631250000000E+00  1.373118341880E+01  1.368711420543E+01  1.381918561668E+01
  1.631625000000E+00  1.373576840383E+01  1.369168378117E+01  1.382380899891E+01
  1.632000000000E+00  1.374035457327E+01  1.369625448071E+01  1.382843363460E+01
  1.632375000000E+00  1.374494192735E+01  1.370082630406E+01  1.383305952376E+01
  1.632750000000E+00  1.374953046614E+01  1.370539925122E+01  1.383768666638E+01
  1.633125000000E+00  1.375412018987E+01  1.370997332217E+01  1.384231506247E+01
  1.633500000000E+00  1.375871109870E+01  1.371454851693E+01  1.384694471203E+01
  1.633875000000E+00  1.376330319277E+01  1.371912483549E+01  1.385157561505E+01
  1.634250000000E+00  1.376789647225E+01  1.372370227786E+01  1.385620777154E+01
  1.634625000000E+00  1.377249093736E+01  1.372828084403E+01  1.386084118149E+01
  1.635000000000E+00  1.377708658818E+01  1.373286053400E+01  1.386547584491E+01
  1.635375000000E+00  1.378168342494E+01  1.373744134778E+01  1.387011176180E+01
  1.635750000000E+00  1.378628144790E+01  1.374202328536E+01  1.387474893215E+01
  1.636125000000E+00  1.379088065711E+01  1.374660634674E+01  1.387938735597E+01
  1.636500000000E+00  1.379548105281E+01  1.375119053193E+01  1.388402703325E+01
  1.636875000000E+00  1.380008263516E+01  1.375577584092E+01  1.388866796400E+01
  1.637250000000E+00  1.380468540431E+01  1.376036227371E+01  1.389331014822E+01
  1.637625000000E+00  1.380928936041E+01  1.376494983031E+01  1.389795358590E+01
  1.638000000000E+00  1.381389450370E+01  1.376953851071E+01  1.390259827705E+01
  1.638375000000E+00  1.381850083435E+01  1.377412831491E+01  1.390724422166E+01
  1.638750000000E+00  1.382310835250E+01  1.377871924292E+01  1.391189141974E+01
  1.639125000000E+00  1.382771705829E+01  1.378331129473E+01  1.391653987129E+01
  1.639500000000E+00  1.383232695189E+01  1.378790447034E+01  1.392118957630E+01
  1.639875000000E+00  1.383693803355E+01  1.379249876976E+01  1.392584053478E+01
  1.640250000000E+00  1.384155030341E+01  1.379709419298E+01  1.393049274673E+01
  1.640625000000E+00  1.384616376162E+01  1.380169074001E+01  1.393514621214E+01
  1.641000000000E+00  1.385077840834E+01  1.380628841084E+01  1.393980093101E+01
  1.641375000000E+00  1.385539424382E+01  1.381088720547E+01  1.394445690336E+01
  1.641750000000E+00  1.386001126821E+01  1.381548712390E+01  1.394911412917E+01
  1.642125000000E+00  1.386462948167E+01  1.382008816614E+01  1.395377260844E+01
  1.642500000000E+00  1.386924888433E+01  1.382469033218E+01  1.395843234118E+01
  1.642875000000E+00  1.387386947646E+01  1.382929362203E+01  1.396309332739E+01
  1.643250000000E+00  1.387849125811E+01  1.383389803567E+01  1.396775556706E+01
  1.643625000000E+00  1.388311422953E+01  1.383850357313E+01  1.397241906020E+01
  1.644000000000E+00  1.388773839087E+01  1.384311023438E+01  1.397708380681E+01
  1.644375000000E+00  1.389236374238E+01  1.384771801944E+01  1.398174980688E+01
  1.644750000000E+00  1.389699028412E+01  1.385232692830E+01  1.398641706042E+01
  1.645125000000E+00  1.390161801634E+01  1.385693696097E+01  1.399108556742E+01
  1.645500000000E+00  1.390624693919E+01  1.386154811744E+01  1.399575532789E+01
  1.645875000000E+00  1.391087705292E+01  1.386616039771E+01  1.400042634183E+01
  1.646250000000E+00  1.391550835758E+01  1.387077380179E+01  1.400509860923E+01
  1.646625000000E+00  1.392014085344E+01  1.387538832967E+01  1.400977213010E+01
  1.647000000000E+00  1.392477454063E+01  1.388000398135E+01  1.401444690444E+01
  1.647375000000E+00  1.392940941932E+01  1.388462075684E+01  1.401912293224E+01
  1.647750000000E+00  1.393404548966E+01  1.388923865613E+01  1.402380021350E+01
  1.648125000000E+00  1.393868275190E+01  1.389385767922E+01  1.402847874824E+01
  1.648500000000E+00  1.394332120619E+01  1.389847782611E+01  1.403315853644E+01
  1.648875000000E+00  1.394796085269E+01  1.390309909682E+01  1.403783957810E+01
  1.649250000000E+00  1.395260169154E+01  1.390772149132E+01  1.404252187323E+01
  1.649625000000E+00  1.395724372292E+01  1.391234500963E+01  1.404720542183E+01
  1.650000000000E+00  1.396188694705E+01  1.391696965174E+01  1.405189022389E+01
  1.650375000000E+00  1.396653136411E+01  1.392159541765E+01  1.405657627942E+01
  1.650750000000E+00  1.397117697425E+01  1.392622230737E+01  1.406126358842E+01
  1.651125000000E+00  1.397582377771E+01  1.393085032089E+01  1.406595215088E+01
  1.651500000000E+00  1.398047177455E+01  1.393547945821E+01  1.407064196681E+01
  1.651875000000E+00  1.398512096503E+01  1.394010971934E+01  1.407533303620E+01
  1.652250000000E+00  1.398977134930E+01  1.394474110427E+01  1.408002535906E+01
  1.652625000000E+00  1.399442292752E+01  1.394937361300E+01  1.408471893538E+01
  1.653000000000E+00  1.399907569993E+01  1.395400724554E+01  1.408941376518E+01
  1.653375000000E+00  1.400372966669E+01  1.395864200188E+01  1.409410984843E+01
  1.653750000000E+00  1.400838482797E+01  1.396327788203E+01  1.409880718516E+01
  1.654125000000E+00  1.401304118390E+01  1.396791488598E+01  1.410350577535E+01
  1.654500000000E+00  1.401769873466E+01  1.397255301373E+01  1.410820561900E+01
  1.654875000000E+00  1.402235748048E+01  1.397719226528E+01  1.411290671613E+01
  1.655250000000E+00  1.402701742153E+01  1.398183264064E+01  1.411760906672E+01
  1.655625000000E+00  1.403167855796E+01  1.398647413980E+01  1.412231267077E+01
  1.656000000000E+00  1.403634088993E+01  1.399111676277E+01  1.412701752829E+01
  1.656375000000E+00  1.404100441759E+01  1.399576050954E+01  1.413172363928E+01
  1.656750000000E+00  1.404566914119E+01  1.400040538011E+01  1.413643100373E+01
  1.657125000000E+00  1.405033506090E+01  1.400505137449E+01  1.414113962165E+01
  1.657500000000E+00  1.405500217687E+01  1.400969849267E+01  1.414584949303E+01
  1.657875000000E+00  1.405967048935E+01  1.401434673465E+01  1.415056061788E+01
  1.658250000000E+00  1.406433999839E+01  1.401899610043E+01  1.415527299620E+01
  1.658625000000E+00  1.406901070427E+01  1.402364659002E+01  1.415998662798E+01
  1.659000000000E+00  1.407368260712E+01  1.402829820342E+01  1.416470151323E+01
  1.659375000000E+00  1.407835570710E+01  1.403295094061E+01  1.416941765195E+01
  1.659750000000E+00  1.408303000448E+01  1.403760480161E+01  1.417413504413E+01
  1.660125000000E+00  1.408770549931E+01  1.404225978642E+01  1.417885368978E+01
  1.660500000000E+00  1.409238219184E+01  1.404691589502E+01  1.418357358889E+01
  1.660875000000E+00  1.409706008233E+01  1.405157312743E+01  1.418829474147E+01
  1.661250000000E+00  1.410173917084E+01  1.405623148365E+01  1.419301714752E+01
  1.661625000000E+00  1.410641945762E+01  1.406089096366E+01  1.419774080703E+01
  1.662000000000E+00  1.411110094273E+01  1.406555156748E+01  1.420246572001E+01
  1.662375000000E+00  1.411578362643E+01  1.407021329511E+01  1.420719188645E+01
  1.662750000000E+00  1.412046750897E+01  1.407487614653E+01  1.421191930636E+01
  1.663125000000E+00  1.412515259041E+01  1.407954012176E+01  1.421664797974E+01
  1.663500000000E+00  1.412983887100E+01  1.408420522080E+01  1.422137790658E+01
  1.663875000000E+00  1.413452635092E+01  1.408887144364E+01  1.422610908689E+01
  1.664250000000E+00  1.413921503030E+01  1.409353879028E+01  1.423084152066E+01
  1.664625000000E+00  1.414390490931E+01  1.409820726072E+01  1.423557520790E+01
  1.665000000000E+00  1.414859598820E+01  1.410287685497E+01  1.424031014861E+01
  1.665375000000E+00  1.415328826714E+01  1.410754757302E+01  1.424504634278E+01
  1.665750000000E+00  1.415798174628E+01  1.411221941487E+01  1.424978379042E+01
  1.666125000000E+00  1.416267642577E+01  1.411689238053E+01  1.425452249153E+01
  1.666500000000E+00  1.416737230578E+01  1.412156646999E+01  1.425926244610E+01
  1.666875000000E+00  1.417206938657E+01  1.412624168326E+01  1.426400365413E+01
  1.667250000000E+00  1.417676766828E+01  1.413091802033E+01  1.426874611564E+01
  1.667625000000E+00  1.418146715109E+01  1.413559548120E+01  1.427348983061E+01
  1.668000000000E+00  1.418616783514E+01  1.414027406588E+01  1.427823479904E+01
  1.668375000000E+00  1.419086972070E+01  1.414495377435E+01  1.428298102094E+01
  1.668750000000E+00  1.419557280792E+01  1.414963460664E+01  1.428772849631E+01
  1.669125000000E+00  1.420027709696E+01  1.415431656272E+01  1.429247722514E+01
  1.669500000000E+00  1.420498258799E+01  1.415899964261E+01  1.429722720744E+01
  1.669875000000E+00  1.420968928115E+01  1.416368384630E+01  1.430197844321E+01
  1.670250000000E+00  1.421439717671E+01  1.416836917380E+01  1.430673093244E+01
  1.670625000000E+00  1.421910627483E+01  1.417305562510E+01  1.431148467514E+01
  1.671000000000E+00  1.422381657566E+01  1.417774320020E+01  1.431623967130E+01
  1.671375000000E+00  1.422852807937E+01  1.418243189911E+01  1.432099592093E+01
  1.671750000000E+00  1.423324078621E+01  1.418712172182E+01  1.432575342403E+01
  1.672125000000E+00  1.423795469634E+01  1.419181266833E+01  1.433051218059E+01
  1.672500000000E+00  1.424266980992E+01  1.419650473865E+01  1.433527219062E+01
  1.672875000000E+00  1.424738612712E+01  1.420119793277E+01  1.434003345411E+01
  1.673250000000E+00  1.425210364808E+01  1.420589225069E+01  1.434479597107E+01
  1.673625000000E+00  1.425682237308E+01  1.421058769242E+01  1.434955974150E+01
  1.674000000000E+00  1.426154230226E+01  1.421528425795E+01  1.435432476539E+01
  1.674375000000E+00  1.426626343580E+01  1.421998194728E+01  1.435909104275E+01
  1.674750000000E+00  1.427098577384E+01  1.422468076042E+01  1.436385857358E+01
  1.675125000000E+00  1.427570931665E+01  1.422938069736E+01  1.436862735787E+01
  1.675500000000E+00  1.428043406429E+01  1.423408175810E+01  1.437339739562E+01
  1.675875000000E+00  1.428516001702E+01  1.423878394265E+01  1.437816868685E+01
  1.676250000000E+00  1.428988717500E+01  1.424348725100E+01  1.438294123154E+01
  1.676625000000E+00  1.429461553849E+01  1.424819168316E+01  1.438771502969E+01
  1.677000000000E+00  1.429934510754E+01  1.425289723911E+01  1.439249008131E+01
  1.677375000000E+00  1.430407588243E+01  1.425760391888E+01  1.439726638640E+01
  1.677750000000E+00  1.430880786331E+01  1.426231172244E+01  1.440204394495E+01
  1.678125000000E+00  1.431354105044E+01  1.426702064981E+01  1.440682275697E+01
  1.678500000000E+00  1.431827544389E+01  1.427173070098E+01  1.441160282246E+01
  1.678875000000E+00  1.432301104391E+01  1.427644187595E+01  1.441638414141E+01
  1.679250000000E+00  1.432774785066E+01  1.428115417473E+01  1.442116671383E+01
  1.679625000000E+00  1.433248586430E+01  1.428586759732E+01  1.442595053971E+01
  1.680000000000E+00  1.433722508501E+01  1.429058214370E+01  1.443073561906E+01
  1.680375000000E+00  1.434196551303E+01  1.429529781389E+01  1.443552195188E+01
  1.680750000000E+00  1.434670714853E+01  1.430001460788E+01  1.444030953816E+01
  1.681125000000E+00  1.435144999167E+01  1.430473252568E+01  1.444509837791E+01
  1.681500000000E+00  1.435619404261E+01  1.430945156728E+01  1.444988847112E+01
  1.681875000000E+00  1.436093930152E+01  1.431417173268E+01  1.445467981780E+01
  1.682250000000E+00  1.436568576866E+01  1.431889302188E+01  1.445947241795E+01
  1.682625000000E+00  1.437043344418E+01  1.432361543489E+01  1.446426627156E+01
  1.683000000000E+00  1.437518232825E+01  1.432833897171E+01  1.446906137864E+01
  1.683375000000E+00  1.437993242103E+01  1.433306363232E+01  1.447385773919E+01
  1.683750000000E+00  1.438468372279E+01  1.433778941674E+01  1.447865535320E+01
  1.684125000000E+00  1.438943623368E+01  1.434251632497E+01  1.448345422067E+01
  1.684500000000E+00  1.439418995387E+01  1.434724435699E+01  1.448825434162E+01
  1.684875000000E+00  1.439894488352E+01  1.435197351282E+01  1.449305571602E+01
  1.685250000000E+00  1.440370102280E+01  1.435670379246E+01  1.449785834390E+01
  1.685625000000E+00  1.440845837196E+01  1.436143519589E+01  1.450266222524E+01
  1.686000000000E+00  1.441321693117E+01  1.436616772313E+01  1.450746736005E+01
  1.686375000000E+00  1.441797670060E+01  1.437090137418E+01  1.451227374832E+01
  1.686750000000E+00  1.442273768039E+01  1.437563614902E+01  1.451708139006E+01
  1.687125000000E+00  1.442749987083E+01  1.438037204767E+01  1.452189028527E+01
  1.687500000000E+00  1.443226327207E+01  1.438510907013E+01  1.452670043394E+01
  1.687875000000E+00  1.443702788427E+01  1.438984721639E+01  1.453151183608E+01
  1.688250000000E+00  1.444179370760E+01  1.439458648645E+01  1.453632449168E+01
  1.688625000000E+00  1.444656074222E+01  1.439932688031E+01  1.454113840075E+01
  1.689000000000E+00  1.445132898839E+01  1.440406839798E+01  1.454595356329E+01
  1.689375000000E+00  1.445609844629E+01  1.440881103945E+01  1.455076997929E+01
  1.689750000000E+00  1.446086911606E+01  1.441355480472E+01  1.455558764876E+01
  1.690125000000E+00  1.446564099788E+01  1.441829969380E+01  1.456040657169E+01
  1.690500000000E+00  1.447041409192E+01  1.442304570668E+01  1.456522674809E+01
  1.690875000000E+00  1.447518839842E+01  1.442779284337E+01  1.457004817796E+01
  1.691250000000E+00  1.447996391757E+01  1.443254110386E+01  1.457487086129E+01
  1.691625000000E+00  1.448474064952E+01  1.443729048815E+01  1.457969479809E+01
  1.692000000000E+00  1.448951859443E+01  1.444204099624E+01  1.458451998835E+01
  1.692375000000E+00  1.449429775258E+01  1.444679262814E+01  1.458934643208E+01
  1.692750000000E+00  1.449907812412E+01  1.445154538385E+01  1.459417412928E+01
  1.693125000000E+00  1.450385970922E+01  1.445629926335E+01  1.459900307994E+01
  1.693500000000E+00  1.450864250805E+01  1.446105426666E+01  1.460383328407E+01
  1.693875000000E+00  1.451342652077E+01  1.446581039377E+01  1.460866474167E+01
  1.694250000000E+00  1.451821174764E+01  1.447056764469E+01  1.461349745273E+01
  1.694625000000E+00  1.452299818883E+01  1.447532601941E+01  1.461833141726E+01
  1.695000000000E+00  1.452778584451E+01  1.448008551793E+01  1.462316663525E+01
  1.695375000000E+00  1.453257471485E+01  1.448484614026E+01  1.462800310671E+01
  1.695750000000E+00  1.453736480009E+01  1.448960788639E+01  1.463284083163E+01
  1.696125000000E+00  1.454215610042E+01  1.449437075632E+01  1.463767981003E+01
  1.696500000000E+00  1.454694861600E+01  1.449913475006E+01  1.464252004188E+01
  1.696875000000E+00  1.455174234699E+01  1.450389986760E+01  1.464736152721E+01
  1.697250000000E+00  1.455653729356E+01  1.450866610894E+01  1.465220426600E+01
  1.697625000000E+00  1.456133345597E+01  1.451343347409E+01  1.465704825825E+01
  1.698000000000E+00  1.456613083440E+01  1.451820196304E+01  1.466189350397E+01
  1.698375000000E+00  1.457092942900E+01  1.452297157579E+01  1.466674000316E+01
  1.698750000000E+00  1.457572923994E+01  1.452774231235E+01  1.467158775582E+01
  1.699125000000E+00  1.458053026740E+01  1.453251417271E+01  1.467643676194E+01
  1.699500000000E+00  1.458533251163E+01  1.453728715687E+01  1.468128702152E+01
  1.699875000000E+00  1.459013597280E+01  1.454206126484E+01  1.468613853458E+01
  1.700250000000E+00  1.459494065108E+01  1.454683649661E+01  1.469099130109E+01
  1.700625000000E+00  1.459974654674E+01  1.455161285218E+01  1.469584532108E+01
  1.701000000000E+00  1.460455365984E+01  1.455639033156E+01  1.470070059453E+01
  1.701375000000E+00  1.460936199065E+01  1.456116893474E+01  1.470555712145E+01
  1.701750000000E+00  1.461417153934E+01  1.456594866173E+01  1.471041490183E+01
  1.702125000000E+00  1.461898230607E+01  1.457072951252E+01  1.471527393568E+01
  1.702500000000E+00  1.462379429111E+01  1.457551148711E+01  1.472013422299E+01
  1.702875000000E+00  1.462860749453E+01  1.458029458550E+01  1.472499576377E+01
  1.703250000000E+00  1.463342191660E+01  1.458507880770E+01  1.472985855802E+01
  1.703625000000E+00  1.463823755747E+01  1.458986415370E+01  1.473472260574E+01
  1.704000000000E+00  1.464305441733E+01  1.459465062351E+01  1.473958790691E+01
  1.704375000000E+00  1.464787249644E+01  1.459943821712E+01  1.474445446156E+01
  1.704750000000E+00  1.465269179497E+01  1.460422693453E+01  1.474932226967E+01
  1.705125000000E+00  1.465751231308E+01  1.460901677574E+01  1.475419133125E+01
  1.705500000000E+00  1.466233405094E+01  1.461380774076E+01  1.475906164629E+01
  1.705875000000E+00  1.466715700872E+01  1.461859982958E+01  1.476393321480E+01
  1.706250000000E+00  1.467198118669E+01  1.462339304221E+01  1.476880603678E+01
  1.706625000000E+00  1.467680658492E+01  1.462818737864E+01  1.477368011222E+01
  1.707000000000E+00  1.468163320368E+01  1.463298283887E+01  1.477855544113E+01
  1.707375000000E+00  1.468646104323E+01  1.463777942291E+01  1.478343202350E+01
  1.707750000000E+00  1.469129010364E+01  1.464257713075E+01  1.478830985934E+01
  1.708125000000E+00  1.469612038519E+01  1.464737596239E+01  1.479318894865E+01
  1.708500000000E+00  1.470095188804E+01  1.465217591784E+01  1.479806929142E+01
  1.708875000000E+00  1.470578461235E+01  1.465697699709E+01  1.480295088766E+01
  1.709250000000E+00  1.471061855831E+01  1.466177920014E+01  1.480783373736E+01
  1.709625000000E+00  1.471545372617E+01  1.466658252700E+01  1.481271784054E+01
  1.710000000000E+00  1.472029011602E+01  1.467138697766E+01  1.481760319717E+01
  1.710375000000E+00  1.472512772810E+01  1.467619255212E+01  1.482248980727E+01
  1.710750000000E+00  1.472996656271E+01  1.468099925039E+01  1.482737767084E+01
  1.711125000000E+00  1.473480661990E+01  1.468580707246E+01  1.483226678788E+01
  1.711500000000E+00  1.473964789995E+01  1.469061601833E+01  1.483715715838E+01
  1.711875000000E+00  1.474449040292E+01  1.469542608801E+01  1.484204878235E+01
  1.712250000000E+00  1.474933412909E+01  1.470023728149E+01  1.484694165978E+01
  1.712625000000E+00  1.475417907873E+01  1.470504959878E+01  1.485183579068E+01
  1.713000000000E+00  1.475902525190E+01  1.470986303986E+01  1.485673117504E+01
  1.713375000000E+00  1.476387264888E+01  1.471467760475E+01  1.486162781288E+01
  1.713750000000E+00  1.476872126983E+01  1.471949329345E+01  1.486652570417E+01
  1.714125000000E+00  1.477357111493E+01  1.472431010595E+01  1.487142484894E+01
  1.714500000000E+00  1.477842218435E+01  1.472912804225E+01  1.487632524717E+01
  1.714875000000E+00  1.478327447836E+01  1.473394710235E+01  1.488122689886E+01
  1.715250000000E+00  1.478812799703E+01  1.473876728626E+01  1.488612980402E+01
  1.715625000000E+00  1.479298274062E+01  1.474358859397E+01  1.489103396265E+01
  1.716000000000E+00  1.479783870942E+01  1.474841102549E+01  1.489593937475E+01
  1.716375000000E+00  1.480269590349E+01  1.475323458081E+01  1.490084604031E+01
  1.716750000000E+00  1.480755432311E+01  1.475805925993E+01  1.490575395933E+01
  1.717125000000E+00  1.481241396834E+01  1.476288506286E+01  1.491066313183E+01
  1.717500000000E+00  1.481727483945E+01  1.476771198958E+01  1.491557355778E+01
  1.717875000000E+00  1.482213693672E+01  1.477254004012E+01  1.492048523721E+01
  1.718250000000E+00  1.482700026023E+01  1.477736921445E+01  1.492539817010E+01
  1.718625000000E+00  1.483186481023E+01  1.478219951259E+01  1.493031235646E+01
  1.719000000000E+00  1.483673058691E+01  1.478703093453E+01  1.493522779628E+01
  1.719375000000E+00  1.484159759043E+01  1.479186348028E+01  1.494014448957E+01
  1.719750000000E+00  1.484646582097E+01  1.479669714983E+01  1.494506243632E+01
  1.720125000000E+00  1.485133527880E+01  1.480153194318E+01  1.494998163654E+01
  1.720500000000E+00  1.485620596409E+01  1.480636786034E+01  1.495490209023E+01
  1.720875000000E+00  1.486107787702E+01  1.481120490130E+01  1.495982379738E+01
  1.721250000000E+00  1.486595101775E+01  1.481604306606E+01  1.496474675800E+01
  1.721625000000E+00  1.487082538646E+01  1.482088235463E+01  1.496967097209E+01
  1.722000000000E+00  1.487570098342E+01  1.482572276700E+01  1.497459643964E+01
  1.722375000000E+00  1.488057780881E+01  1.483056430317E+01  1.497952316066E+01
  1.722750000000E+00  1.488545586279E+01  1.483540696315E+01  1.498445113514E+01
  1.723125000000E+00  1.489033514555E+01  1.484025074693E+01  1.498938036309E+01
  1.723500000000E+00  1.489521565725E+01  1.484509565451E+01  1.499431084451E+01
  1.723875000000E+00  1.490009739817E+01  1.484994168590E+01  1.499924257939E+01
  1.724250000000E+00  1.490498036847E+01  1.485478884109E+01  1.500417556774E+01
  1.724625000000E+00  1.490986456835E+01  1.485963712009E+01  1.500910980955E+01
  1.725000000000E+00  1.491474999795E+01  1.486448652288E+01  1.501404530483E+01
  1.725375000000E+00  1.491963665757E+01  1.486933704949E+01  1.501898205358E+01
  1.725750000000E+00  1.492452454738E+01  1.487418869989E+01  1.502392005579E+01
  1.726125000000E+00  1.492941366755E+01  1.487904147410E+01  1.502885931147E+01
  1.726500000000E+00  1.493430401824E+01  1.488389537211E+01  1.503379982061E+01
  1.726875000000E+00  1.493919559965E+01  1.488875039392E+01  1.503874158322E+01
  1.727250000000E+00  1.494408841204E+01  1.489360653954E+01  1.504368459930E+01
  1.727625000000E+00  1.494898245558E+01  1.489846380896E+01  1.504862886884E+01
  1.728000000000E+00  1.495387773045E+01  1.490332220219E+01  1.505357439185E+01
  1.728375000000E+00  1.495877423683E+01  1.490818171922E+01  1.505852116832E+01
  1.728750000000E+00  1.496367197489E+01  1.491304236005E+01  1.506346919826E+01
  1.729125000000E+00  1.496857094490E+01  1.491790412469E+01  1.506841848167E+01
  1.729500000000E+00  1.497347114704E+01  1.492276701313E+01  1.507336901854E+01
  1.729875000000E+00  1.497837258148E+01  1.492763102537E+01  1.507832080888E+01
  1.730250000000E+00  1.498327524841E+01  1.493249616141E+01  1.508327385269E+01
  1.730625000000E+00  1.498817914808E+01  1.493736242126E+01  1.508822814996E+01
  1.731000000000E+00  1.499308428069E+01  1.494222980492E+01  1.509318370070E+01
  1.731375000000E+00  1.499799064641E+01  1.494709831237E+01  1.509814050490E+01
  1.731750000000E+00  1.500289824540E+01  1.495196794363E+01  1.510309856257E+01
  1.732125000000E+00  1.500780707785E+01  1.495683869869E+01  1.510805787371E+01
  1.732500000000E+00  1.501271714404E+01  1.496171057756E+01  1.511301843831E+01
  1.732875000000E+00  1.501762844403E+01  1.496658358023E+01  1.511798025638E+01
  1.733250000000E+00  1.502254097820E+01  1.497145770670E+01  1.512294332791E+01
  1.733625000000E+00  1.502745474664E+01  1.497633295698E+01  1.512790765291E+01
  1.734000000000E+00  1.503236974951E+01  1.498120933106E+01  1.513287323138E+01
  1.734375000000E+00  1.503728598710E+01  1.498608682894E+01  1.513784006331E+01
  1.734750000000E+00  1.504220345957E+01  1.499096545063E+01  1.514280814871E+01
  1.735125000000E+00  1.504712216711E+01  1.499584519612E+01  1.514777748757E+01
  1.735500000000E+00  1.505204210989E+01  1.500072606542E+01  1.515274807990E+01
  1.735875000000E+00  1.505696328819E+01  1.500560805851E+01  1.515771992570E+01
  1.736250000000E+00  1.506188570209E+01  1.501049117541E+01  1.516269302496E+01
  1.736625000000E+00  1.506680935186E+01  1.501537541612E+01  1.516766737769E+01
  1.737000000000E+00  1.507173423768E+01  1.502026078063E+01  1.517264298388E+01
  1.737375000000E+00  1.507666035983E+01  1.502514726894E+01  1.517761984355E+01
  1.737750000000E+00  1.508158771838E+01  1.503003488105E+01  1.518259795667E+01
  1.738125000000E+00  1.508651631362E+01  1.503492361697E+01  1.518757732327E+01
  1.738500000000E+00  1.509144614571E+01  1.503981347669E+01  1.519255794332E+01
  1.738875000000E+00  1.509637721484E+01  1.504470446021E+01  1.519753981685E+01
  1.739250000000E+00  1.510130952129E+01  1.504959656754E+01  1.520252294384E+01
  1.739625000000E+00  1.510624306513E+01  1.505448979867E+01  1.520750732430E+01
  1.740000000000E+00  1.511117784664E+01  1.505938415361E+01  1.521249295822E+01
  1.740375000000E+00  1.511611386600E+01  1.506427963235E+01  1.521747984561E+01
  1.740750000000E+00  1.512105112338E+01  1.506917623489E+01  1.522246798647E+01
  1.741125000000E+00  1.512598961907E+01  1.507407396124E+01  1.522745738079E+01
  1.741500000000E+00  1.513092935325E+01  1.507897281138E+01  1.523244802858E+01
  1.741875000000E+00  1.513587032599E+01  1.508387278534E+01  1.523743992983E+01
  1.742250000000E+00  1.514081253767E+01  1.508877388309E+01  1.524243308455E+01
  1.742625000000E+00  1.514575598837E+01  1.509367610465E+01  1.524742749274E+01
  1.743000000000E+00  1.515070067826E+01  1.509857945001E+01  1.525242315439E+01
  1.743375000000E+00  1.515564660764E+01  1.510348391918E+01  1.525742006951E+01
  1.743750000000E+00  1.516059377667E+01  1.510838951215E+01  1.526241823809E+01
  1.744125000000E+00  1.516554218554E+01  1.511329622892E+01  1.526741766014E+01
  1.744500000000E+00  1.517049183452E+01  1.511820406950E+01  1.527241833566E+01
  1.744875000000E+00  1.517544272370E+01  1.512311303388E+01  1.527742026464E+01
  1.745250000000E+00  1.518039485336E+01  1.512802312206E+01  1.528242344709E+01
  1.745625000000E+00  1.518534822366E+01  1.513293433405E+01  1.528742788300E+01
  1.746000000000E+00  1.519030283480E+01  1.513784666984E+01  1.529243357238E+01
  1.746375000000E+00  1.519525868706E+01  1.514276012943E+01  1.529744051523E+01
  1.746750000000E+00  1.520021578051E+01  1.514767471283E+01  1.530244871154E+01
  1.747125000000E+00  1.520517411543E+01  1.515259042003E+01  1.530745816132E+01
  1.747500000000E+00  1.521013369200E+01  1.515750725103E+01  1.531246886457E+01
  1.747875000000E+00  1.521509451042E+01  1.516242520584E+01  1.531748082128E+01
  1.748250000000E+00  1.522005657094E+01  1.516734428445E+01  1.532249403146E+01
  1.748625000000E+00  1.522501987376E+01  1.517226448687E+01  1.532750849510E+01
  1.749000000000E+00  1.522998441906E+01  1.517718581308E+01  1.533252421221E+01
  1.749375000000E+00  1.523495020701E+01  1.518210826311E+01  1.533754118279E+01
  1.749750000000E+00  1.523991723780E+01  1.518703183693E+01  1.534255940683E+01
  1.750125000000E+00  1.524488551172E+01  1.519195653456E+01  1.534757888434E+01
  1.750500000000E+00  1.524985502883E+01  1.519685781115E+01  1.535259961531E+01
  1.750875000000E+00  1.525482578942E+01  1.520176049953E+01  1.535762159975E+01
  1.751250000000E+00  1.525979779367E+01  1.520666459970E+01  1.536264483765E+01
  1.751625000000E+00  1.526477104187E+01  1.521157011167E+01  1.536766932903E+01
  1.752000000000E+00  1.526974553409E+01  1.521647703543E+01  1.537269507386E+01
  1.752375000000E+00  1.527472127062E+01  1.522138537098E+01  1.537772207217E+01
  1.752750000000E+00  1.527969825165E+01  1.522629511832E+01  1.538275032394E+01
  1.753125000000E+00  1.528467647734E+01  1.523120627745E+01  1.538777982918E+01
  1.753500000000E+00  1.528965594798E+01  1.523611884837E+01  1.539281058788E+01
  1.753875000000E+00  1.529463666366E+01  1.524103283109E+01  1.539784260005E+01
  1.754250000000E+00  1.529961862466E+01  1.524594822560E+01  1.540287586568E+01
  1.754625000000E+00  1.530460183116E+01  1.525086503190E+01  1.540791038478E+01
  1.755000000000E+00  1.530958628344E+01  1.525578324999E+01  1.541294615735E+01
  1.755375000000E+00  1.531457198158E+01  1.526070287987E+01  1.541798318338E+01
  1.755750000000E+00  1.531955892588E+01  1.526562392154E+01  1.542302146288E+01
  1.756125000000E+00  1.532454711650E+01  1.527054637501E+01  1.542806099585E+01
  1.756500000000E+00  1.532953655364E+01  1.527547024026E+01  1.543310178228E+01
  1.756875000000E+00  1.533452723748E+01  1.528039551731E+01  1.543814382217E+01
  1.757250000000E+00  1.533951916829E+01  1.528532220615E+01  1.544318711554E+01
  1.757625000000E+00  1.534451234617E+01  1.529025030679E+01  1.544823166237E+01
  1.758000000000E+00  1.534950677139E+01  1.529517981921E+01  1.545327746266E+01
  1.758375000000E+00  1.535450244415E+01  1.530011074342E+01  1.545832451642E+01
  1.758750000000E+00  1.535949936472E+01  1.530504307943E+01  1.546337282365E+01
  1.759125000000E+00  1.536449753319E+01  1.530997682723E+01  1.546842238435E+01
  1.759500000000E+00  1.536949694983E+01  1.531491198682E+01  1.547347319851E+01
  1.759875000000E+00  1.537449761485E+01  1.531984855820E+01  1.547852526613E+01
  1.760250000000E+00  1.537949952841E+01  1.532478654137E+01  1.548357858722E+01
  1.760625000000E+00  1.538450269081E+01  1.532972593634E+01  1.548863316178E+01
  1.761000000000E+00  1.538950710213E+01  1.533466674310E+01  1.549368898981E+01
  1.761375000000E+00  1.539451276265E+01  1.533960896164E+01  1.549874607130E+01
  1.761750000000E+00  1.539951967255E+01  1.534455259198E+01  1.550380440625E+01
  1.762125000000E+00  1.540452783213E+01  1.534949763412E+01  1.550886399468E+01
  1.762500000000E+00  1.540953724147E+01  1.535444408804E+01  1.551392483656E+01
  1.762875000000E+00  1.541454790085E+01  1.535939195375E+01  1.551898693192E+01
  1.763250000000E+00  1.541955981045E+01  1.536434123126E+01  1.552405028074E+01
  1.763625000000E+00  1.542457297047E+01  1.536929192056E+01  1.552911488303E+01
  1.764000000000E+00  1.542958738108E+01  1.537424402165E+01  1.553418073878E+01
  1.764375000000E+00  1.543460304248E+01  1.537919753453E+01  1.553924784800E+01
  1.764750000000E+00  1.543961995495E+01  1.538415245920E+01  1.554431621068E+01
  1.765125000000E+00  1.544463811866E+01  1.538910879567E+01  1.554938582683E+01
  1.765500000000E+00  1.544965753382E+01  1.539406654393E+01  1.555445669645E+01
  1.765875000000E+00  1.545467820071E+01  1.539902570397E+01  1.555952881953E+01
  1.766250000000E+00  1.545970011941E+01  1.540398627581E+01  1.556460219608E+01
  1.766625000000E+00  1.546472329020E+01  1.540894825944E+01  1.556967682610E+01
  1.767000000000E+00  1.546974771328E+01  1.541391165487E+01  1.557475270958E+01
  1.767375000000E+00  1.547477338883E+01  1.541887646208E+01  1.557982984653E+01
  1.767750000000E+00  1.547980031703E+01  1.542384268109E+01  1.558490823694E+01
  1.768125000000E+00  1.548482849818E+01  1.542881031189E+01  1.558998788082E+01
  1.768500000000E+00  1.548985793246E+01  1.543377935448E+01  1.559506877817E+01
  1.768875000000E+00  1.549488862006E+01  1.543874980886E+01  1.560015092898E+01
  1.769250000000E+00  1.549992056116E+01  1.544372167503E+01  1.560523433326E+01
  1.769625000000E+00  1.550495375595E+01  1.544869495299E+01  1.561031899100E+01
  1.770000000000E+00  1.550998820472E+01  1.545366964275E+01  1.561540490221E+01
  1.770375000000E+00  1.551502390765E+01  1.545864574430E+01  1.562049206689E+01
  1.770750000000E+00  1.552006086494E+01  1.546362325764E+01  1.562558048503E+01
  1.771125000000E+00  1.552509907676E+01  1.546860218277E+01  1.563067015664E+01
  1.771500000000E+00  1.553013854342E+01  1.547358251969E+01  1.563576108171E+01
  1.771875000000E+00  1.553517926499E+01  1.547856426841E+01  1.564085326025E+01
  1.772250000000E+00  1.554022124176E+01  1.548354742891E+01  1.564594669226E+01
  1.772625000000E+00  1.554526447393E+01  1.548853200121E+01  1.565104137773E+01
  1.773000000000E+00  1.555030896177E+01  1.549351798530E+01  1.565613731667E+01
  1.773375000000E+00  1.555535470538E+01  1.549850538118E+01  1.566123450908E+01
  1.773750000000E+00  1.556040170505E+01  1.550349418885E+01  1.566633295495E+01
  1.774125000000E+00  1.556544996097E+01  1.550848440832E+01  1.567143265429E+01
  1.774500000000E+00  1.557049947332E+01  1.551347603957E+01  1.567653360709E+01
  1.774875000000E+00  1.557555024228E+01  1.551846908262E+01  1.568163581336E+01
  1.775250000000E+00  1.558060226817E+01  1.552346353746E+01  1.568673927309E+01
  1.775625000000E+00  1.558565555104E+01  1.552845940409E+01  1.569184398630E+01
  1.776000000000E+00  1.559071009121E+01  1.553345668251E+01  1.569694995296E+01
  1.776375000000E+00  1.559576588896E+01  1.553845537273E+01  1.570205717310E+01
  1.776750000000E+00  1.560082294438E+01  1.554345547473E+01  1.570716564670E+01
  1.777125000000E+00  1.560588125765E+01  1.554845698853E+01  1.571227537376E+01
  1.777500000000E+00  1.561094082906E+01  1.555345991412E+01  1.571738635429E+01
  1.777875000000E+00  1.561600165882E+01  1.555846425150E+01  1.572249858829E+01
  1.778250000000E+00  1.562106374710E+01  1.556347000067E+01  1.572761207576E+01
  1.778625000000E+00  1.562612709419E+01  1.556847716163E+01  1.573272681669E+01
  1.779000000000E+00  1.563119170019E+01  1.557348573439E+01  1.573784281108E+01
  1.779375000000E+00  1.563625756539E+01  1.557849571894E+01  1.574296005894E+01
  1.779750000000E+00  1.564132468997E+01  1.558350711527E+01  1.574807856027E+01
  1.780125000000E+00  1.564639307413E+01  1.558851992341E+01  1.575319831507E+01
  1.780500000000E+00  1.565146271816E+01  1.559353414333E+01  1.575831932333E+01
  1.780875000000E+00  1.565653362224E+01  1.559854977504E+01  1.576344158505E+01
  1.781250000000E+00  1.566160578647E+01  1.560356681855E+01  1.576856510025E+01
  1.781625000000E+00  1.566667921115E+01  1.560858527384E+01  1.577368986891E+01
  1.782000000000E+00  1.567175389655E+01  1.561360514093E+01  1.577881589103E+01
  1.782375000000E+00  1.567682984277E+01  1.561862641981E+01  1.578394316662E+01
  1.782750000000E+00  1.568190705011E+01  1.562364911048E+01  1.578907169568E+01
  1.783125000000E+00  1.568698551875E+01  1.562867321295E+01  1.579420147820E+01
  1.783500000000E+00  1.569206524889E+01  1.563369872720E+01  1.579933251419E+01
  1.783875000000E+00  1.569714624071E+01  1.563872565325E+01  1.580446480365E+01
  1.784250000000E+00  1.570222849451E+01  1.564375399109E+01  1.580959834657E+01
  1.784625000000E+00  1.570731201039E+01  1.564878374072E+01  1.581473314296E+01
  1.785000000000E+00  1.571239678862E+01  1.565381490214E+01  1.581986919281E+01
  1.785375000000E+00  1.571748282941E+01  1.565884747535E+01  1.582500649613E+01
  1.785750000000E+00  1.572257013305E+01  1.566388146036E+01  1.583014505291E+01
  1.786125000000E+00  1.572765869963E+01  1.566891685716E+01  1.583528486317E+01
  1.786500000000E+00  1.573274852944E+01  1.567395366574E+01  1.584042592688E+01
  1.786875000000E+00  1.573783962267E+01  1.567899188612E+01  1.584556824407E+01
  1.787250000000E+00  1.574293197952E+01  1.568403151829E+01  1.585071181472E+01
  1.787625000000E+00  1.574802560018E+01  1.568907256226E+01  1.585585663883E+01
  1.788000000000E+00  1.575312048494E+01  1.569411501801E+01  1.586100271642E+01
  1.788375000000E+00  1.575821663400E+01  1.569915888556E+01  1.586615004747E+01
  1.788750000000E+00  1.576331404755E+01  1.570420416490E+01  1.587129863198E+01
  1.789125000000E+00  1.576841272578E+01  1.570925085603E+01  1.587644846996E+01
  1.789500000000E+00  1.577351266889E+01  1.571429895895E+01  1.588159956141E+01
  1.789875000000E+00  1.577861387716E+01  1.571934847366E+01  1.588675190632E+01
  1.790250000000E+00  1.578371635080E+01  1.572439940017E+01  1.589190550470E+01
  1.790625000000E+00  1.578882009000E+01  1.572945173846E+01  1.589706035654E+01
  1.791000000000E+00  1.579392509494E+01  1.573450548855E+01  1.590221646185E+01
  1.791375000000E+00  1.579903136583E+01  1.573956065043E+01  1.590737382063E+01
  1.791750000000E+00  1.580413890296E+01  1.574461722410E+01  1.591253243287E+01
  1.792125000000E+00  1.580924770653E+01  1.574967520956E+01  1.591769229858E+01
  1.792500000000E+00  1.581435777672E+01  1.575473460682E+01  1.592285341776E+01
  1.792875000000E+00  1.581946911373E+01  1.575979541587E+01  1.592801579040E+01
  1.793250000000E+00  1.582458171776E+01  1.576485763670E+01  1.593317941651E+01
  1.793625000000E+00  1.582969558910E+01  1.576992126933E+01  1.593834429608E+01
  1.794000000000E+00  1.583481072795E+01  1.577498631375E+01  1.594351042912E+01
  1.794375000000E+00  1.583992713450E+01  1.578005276997E+01  1.594867781563E+01
  1.794750000000E+00  1.584504480895E+01  1.578512063797E+01  1.595384645560E+01
  1.795125000000E+00  1.585016375158E+01  1.579018991777E+01  1.595901634904E+01
  1.795500000000E+00  1.585528396251E+01  1.579526060936E+01  1.596418749594E+01
  1.795875000000E+00  1.586040544202E+01  1.580033271273E+01  1.596935989631E+01
  1.796250000000E+00  1.586552819031E+01  1.580540622791E+01  1.597453355015E+01
  1.796625000000E+00  1.587065220767E+01  1.581048115487E+01  1.597970845745E+01
  1.797000000000E+00  1.587577749420E+01  1.581555749362E+01  1.598488461822E+01
  1.797375000000E+00  1.588090405020E+01  1.582063524417E+01  1.599006203245E+01
  1.797750000000E+00  1.588603187586E+01  1.582571440651E+01  1.599524070015E+01
  1.798125000000E+00  1.589116097138E+01  1.583079498063E+01  1.600042062132E+01
  1.798500000000E+00  1.589629133696E+01  1.583587696656E+01  1.600560179595E+01
  1.798875000000E+00  1.590142297278E+01  1.584096036427E+01  1.601078422405E+01
  1.799250000000E+00  1.590655587916E+01  1.584604517377E+01  1.601596790561E+01
  1.799625000000E+00  1.591169005628E+01  1.585113139507E+01  1.602115284064E+01
  1.800000000000E+00  1.591682550434E+01  1.585621902816E+01  1.602633902914E+01
  1.800375000000E+00  1.592196222364E+01  1.586130807303E+01  1.603152647110E+01
  1.800750000000E+00  1.592710021428E+01  1.586639852970E+01  1.603671516653E+01
  1.801125000000E+00  1.593223947655E+01  1.587149039817E+01  1.604190511543E+01
  1.801500000000E+00  1.593738001065E+01  1.587658367842E+01  1.604709631779E+01
  1.801875000000E+00  1.594252181678E+01  1.588167837047E+01  1.605228877362E+01
  1.802250000000E+00  1.594766489513E+01  1.588677447430E+01  1.605748248291E+01
  1.802625000000E+00  1.595280924601E+01  1.589187198993E+01  1.606267744567E+01
  1.803000000000E+00  1.595795486962E+01  1.589697091735E+01  1.606787366190E+01
  1.803375000000E+00  1.596310176604E+01  1.590207125657E+01  1.607307113159E+01
  1.803750000000E+00  1.596824993568E+01  1.590717300757E+01  1.607826985475E+01
  1.804125000000E+00  1.597339937863E+01  1.591227617036E+01  1.608346983137E+01
  1.804500000000E+00  1.597855009520E+01  1.591738074495E+01  1.608867106146E+01
  1.804875000000E+00  1.598370208548E+01  1.592248673133E+01  1.609387354502E+01
  1.805250000000E+00  1.598885534978E+01  1.592759412950E+01  1.609907728204E+01
  1.805625000000E+00  1.599400988838E+01  1.593270293946E+01  1.610428227253E+01
  1.806000000000E+00  1.599916570140E+01  1.593781316122E+01  1.610948851648E+01
  1.806375000000E+00  1.600432278902E+01  1.594292479476E+01  1.611469601390E+01
  1.806750000000E+00  1.600948115155E+01  1.594803784010E+01  1.611990476479E+01
  1.807125000000E+00  1.601464078919E+01  1.595315229723E+01  1.612511476914E+01
  1.807500000000E+00  1.601980170213E+01  1.595826816615E+01  1.613032602696E+01
  1.807875000000E+00  1.602496389068E+01  1.596338544686E+01  1.613553853824E+01
  1.808250000000E+00  1.603012735493E+01  1.596850413936E+01  1.614075230299E+01
  1.808625000000E+00  1.603529209520E+01  1.597362424366E+01  1.614596732121E+01
  1.809000000000E+00  1.604045811166E+01  1.597874575974E+01  1.615118359289E+01
  1.809375000000E+00  1.604562540453E+01  1.598386868762E+01  1.615640111804E+01
  1.809750000000E+00  1.605079397411E+01  1.598899302729E+01  1.616161989666E+01
  1.810125000000E+00  1.605596382049E+01  1.599411877875E+01  1.616683992874E+01
  1.810500000000E+00  1.606113494398E+01  1.599924594201E+01  1.617206121429E+01
  1.810875000000E+00  1.606630734477E+01  1.600437451705E+01  1.617728375330E+01
  1.811250000000E+00  1.607148102318E+01  1.600950450389E+01  1.618250754578E+01
  1.811625000000E+00  1.607665597929E+01  1.601463590252E+01  1.618773259173E+01
  1.812000000000E+00  1.608183221341E+01  1.601976871294E+01  1.619295889114E+01
  1.812375000000E+00  1.608700972564E+01  1.602490293515E+01  1.619818644401E+01
  1.812750000000E+00  1.609218851628E+01  1.603003856915E+01  1.620341525036E+01
  1.813125000000E+00  1.609736858564E+01  1.603517561495E+01  1.620864531017E+01
  1.813500000000E+00  1.610254993381E+01  1.604031407253E+01  1.621387662344E+01
  1.813875000000E+00  1.610773256110E+01  1.604545394191E+01  1.621910919019E+01
  1.814250000000E+00  1.611291646770E+01  1.605059522308E+01  1.622434301039E+01
  1.814625000000E+00  1.611810165382E+01  1.605573791604E+01  1.622957808407E+01
  1.815000000000E+00  1.612328811967E+01  1.606088202080E+01  1.623481441121E+01
  1.815375000000E+00  1.612847586543E+01  1.606602753734E+01  1.624005199182E+01
  1.815750000000E+00  1.613366489143E+01  1.607117446568E+01  1.624529082589E+01
  1.816125000000E+00  1.613885519785E+01  1.607632280580E+01  1.625053091343E+01
  1.816500000000E+00  1.614404678490E+01  1.608147255772E+01  1.625577225443E+01
  1.816875000000E+00  1.614923965279E+01  1.608662372144E+01  1.626101484890E+01
  1.817250000000E+00  1.615443380181E+01  1.609177629694E+01  1.626625869684E+01
  1.817625000000E+00  1.615962923207E+01  1.609693028423E+01  1.627150379824E+01
  1.818000000000E+00  1.616482594387E+01  1.610208568332E+01  1.627675015311E+01
  1.818375000000E+00  1.617002393742E+01  1.610724249420E+01  1.628199776145E+01
  1.818750000000E+00  1.617522321291E+01  1.611240071687E+01  1.628724662325E+01
  1.819125000000E+00  1.618042377066E+01  1.611756035133E+01  1.629249673851E+01
  1.819500000000E+00  1.618562561086E+01  1.612272139758E+01  1.629774810725E+01
  1.819875000000E+00  1.619082873362E+01  1.612788385562E+01  1.630300072945E+01
  1.820250000000E+00  1.619603313935E+01  1.613304772546E+01  1.630825460511E+01
  1.820625000000E+00  1.620123882814E+01  1.613821300709E+01  1.631350973424E+01
  1.821000000000E+00  1.620644580020E+01  1.614337970051E+01  1.631876611684E+01
  1.821375000000E+00  1.621165405583E+01  1.614854780572E+01  1.632402375291E+01
  1.821750000000E+00  1.621686359525E+01  1.615371732272E+01  1.632928264244E+01
  1.822125000000E+00  1.622207441865E+01  1.615888825151E+01  1.633454278543E+01
  1.822500000000E+00  1.622728652623E+01  1.616406059210E+01  1.633980418189E+01
  1.822875000000E+00  1.623249991831E+01  1.616923434448E+01  1.634506683182E+01
  1.823250000000E+00  1.623771459498E+01  1.617440950865E+01  1.635033073522E+01
  1.823625000000E+00  1.624293055656E+01  1.617958608461E+01  1.635559589208E+01
  1.824000000000E+00  1.624814780325E+01  1.618476407236E+01  1.636086230240E+01
  1.824375000000E+00  1.625336633535E+01  1.618994347190E+01  1.636612996620E+01
  1.824750000000E+00  1.625858615296E+01  1.619512428324E+01  1.637139888345E+01
  1.825125000000E+00  1.626380725640E+01  1.620030650637E+01  1.637666905418E+01
  1.825500000000E+00  1.626902964587E+01  1.620549014129E+01  1.638194047837E+01
  1.825875000000E+00  1.627425332158E+01  1.621067518800E+01  1.638721315603E+01
  1.826250000000E+00  1.627947828372E+01  1.621586164650E+01  1.639248708715E+01
  1.826625000000E+00  1.628470453261E+01  1.622104951679E+01  1.639776227174E+01
  1.827000000000E+00  1.628993206835E+01  1.622623879888E+01  1.640303870979E+01
  1.827375000000E+00  1.629516089126E+01  1.623142949276E+01  1.640831640131E+01
  1.827750000000E+00  1.630039100153E+01  1.623662159842E+01  1.641359534630E+01
  1.828125000000E+00  1.630562239947E+01  1.624181511589E+01  1.641887554475E+01
  1.828500000000E+00  1.631085508519E+01  1.624701004514E+01  1.642415699667E+01
  1.828875000000E+00  1.631608905899E+01  1.625220638618E+01  1.642943970206E+01
  1.829250000000E+00  1.632132432109E+01  1.625740413902E+01  1.643472366091E+01
  1.829625000000E+00  1.632656087169E+01  1.626260330364E+01  1.644000887323E+01
  1.830000000000E+00  1.633179871099E+01  1.626780388006E+01  1.644529533901E+01
  1.830375000000E+00  1.633703783931E+01  1.627300586827E+01  1.645058305826E+01
  1.830750000000E+00  1.634227825675E+01  1.627820926827E+01  1.645587203098E+01
  1.831125000000E+00  1.634751996361E+01  1.628341408007E+01  1.646116225716E+01
  1.831500000000E+00  1.635276296012E+01  1.628862030365E+01  1.646645373681E+01
  1.831875000000E+00  1.635800724657E+01  1.629382793903E+01  1.647174646992E+01
  1.832250000000E+00  1.636325282307E+01  1.629903698620E+01  1.647704045650E+01
  1.832625000000E+00  1.636849968993E+01  1.630424744516E+01  1.648233569655E+01
  1.833000000000E+00  1.637374784736E+01  1.630945931591E+01  1.648763219006E+01
  1.833375000000E+00  1.637899729557E+01  1.631467259845E+01  1.649292993704E+01
  1.833750000000E+00  1.638424803476E+01  1.631988729279E+01  1.649822893748E+01
  1.834125000000E+00  1.638950006525E+01  1.632510339892E+01  1.650352919139E+01
  1.834500000000E+00  1.639475338714E+01  1.633032091683E+01  1.650883069877E+01
  1.834875000000E+00  1.640000800074E+01  1.633553984654E+01  1.651413345961E+01
  1.835250000000E+00  1.640526390627E+01  1.634076018805E+01  1.651943747392E+01
  1.835625000000E+00  1.641052110402E+01  1.634598194134E+01  1.652474274170E+01
  1.836000000000E+00  1.641577959411E+01  1.635120510642E+01  1.653004926294E+01
  1.836375000000E+00  1.642103937686E+01  1.635642968330E+01  1.653535703765E+01
  1.836750000000E+00  1.642630045246E+01  1.636165567197E+01  1.654066606582E+01
  1.837125000000E+00  1.643156282113E+01  1.636688307243E+01  1.654597634746E+01
  1.837500000000E+00  1.643682648308E+01  1.637211188468E+01  1.655128788256E+01
  1.837875000000E+00  1.644209143851E+01  1.637734210872E+01  1.655660067114E+01
  1.838250000000E+00  1.644735768775E+01  1.638257374456E+01  1.656191471317E+01
  1.838625000000E+00  1.645262523099E+01  1.638780679218E+01  1.656723000868E+01
  1.839000000000E+00  1.645789406845E+01  1.639304125160E+01  1.657254655765E+01
  1.839375000000E+00  1.646316420034E+01  1.639827712281E+01  1.657786436008E+01
  1.839750000000E+00  1.646843562697E+01  1.640351440581E+01  1.658318341598E+01
  1.840125000000E+00  1.647370834855E+01  1.640875310061E+01  1.658850372535E+01
  1.840500000000E+00  1.647898236519E+01  1.641399320719E+01  1.659382528819E+01
  1.840875000000E+00  1.648425767731E+01  1.641923472557E+01  1.659914810449E+01
  1.841250000000E+00  1.648953428501E+01  1.642447765573E+01  1.660447217425E+01
  1.841625000000E+00  1.649481218850E+01  1.642972199769E+01  1.660979749748E+01
  1.842000000000E+00  1.650009138810E+01  1.643496775145E+01  1.661512407418E+01
  1.842375000000E+00  1.650537188402E+01  1.644021491699E+01  1.662045190435E+01
  1.842750000000E+00  1.651065367647E+01  1.644546349432E+01  1.662578098798E+01
  1.843125000000E+00  1.651593676566E+01  1.645071348345E+01  1.663111132507E+01
  1.843500000000E+00  1.652122115191E+01  1.645596488437E+01  1.663644291564E+01
  1.843875000000E+00  1.652650683532E+01  1.646121769708E+01  1.664177575967E+01
  1.844250000000E+00  1.653179381621E+01  1.646647192158E+01  1.664710985716E+01
  1.844625000000E+00  1.653708209479E+01  1.647172755787E+01  1.665244520812E+01
  1.845000000000E+00  1.654237167137E+01  1.647698460595E+01  1.665778181255E+01
  1.845375000000E+00  1.654766254607E+01  1.648224306583E+01  1.666311967044E+01
  1.845750000000E+00  1.655295471920E+01  1.648750293750E+01  1.666845878180E+01
  1.846125000000E+00  1.655824819097E+01  1.649276422096E+01  1.667379914663E+01
  1.846500000000E+00  1.656354296159E+01  1.649802691621E+01  1.667914076492E+01
  1.846875000000E+00  1.656883903128E+01  1.650329102325E+01  1.668448363668E+01
  1.847250000000E+00  1.657413640025E+01  1.650855654208E+01  1.668982776190E+01
  1.847625000000E+00  1.657943506882E+01  1.651382347271E+01  1.669517314059E+01
  1.848000000000E+00  1.658473503720E+01  1.651909181513E+01  1.670051977274E+01
  1.848375000000E+00  1.659003630560E+01  1.652436156934E+01  1.670586765837E+01
  1.848750000000E+00  1.659533887423E+01  1.652963273534E+01  1.671121679745E+01
  1.849125000000E+00  1.660064274341E+01  1.653490531313E+01  1.671656719001E+01
  1.849500000000E+00  1.660594791326E+01  1.654017930271E+01  1.672191883603E+01
  1.849875000000E+00  1.661125438409E+01  1.654545470409E+01  1.672727173552E+01
  1.850250000000E+00  1.661656215611E+01  1.655073151726E+01  1.673262588847E+01
  1.850625000000E+00  1.662187122953E+01  1.655600974221E+01  1.673798129489E+01
  1.851000000000E+00  1.662718160468E+01  1.656128937897E+01  1.674333795477E+01
  1.851375000000E+00  1.663249328167E+01  1.656657042751E+01  1.674869586812E+01
  1.851750000000E+00  1.663780626080E+01  1.657185288784E+01  1.675405503494E+01
  1.852125000000E+00  1.664312054231E+01  1.657713675997E+01  1.675941545522E+01
  1.852500000000E+00  1.664843612640E+01  1.658242204388E+01  1.676477712897E+01
  1.852875000000E+00  1.665375301338E+01  1.658770873959E+01  1.677014005618E+01
  1.853250000000E+00  1.665907120338E+01  1.659299684709E+01  1.677550423686E+01
  1.853625000000E+00  1.666439069671E+01  1.659828636638E+01  1.678086967101E+01
  1.854000000000E+00  1.666971149358E+01  1.660357729747E+01  1.678623635862E+01
  1.854375000000E+00  1.667503359421E+01  1.660886964034E+01  1.679160429970E+01
  1.854750000000E+00  1.668035699892E+01  1.661416339501E+01  1.679697349425E+01
  1.855125000000E+00  1.668568170783E+01  1.661945856147E+01  1.680234394226E+01
  1.855500000000E+00  1.669100772124E+01  1.662475513972E+01  1.680771564374E+01
  1.855875000000E+00  1.669633503938E+01  1.663005312976E+01  1.681308859868E+01
  1.856250000000E+00  1.670166366246E+01  1.663535253159E+01  1.681846280709E+01
  1.856625000000E+00  1.670699359080E+01  1.664065334522E+01  1.682383826897E+01
  1.857000000000E+00  1.671232482452E+01  1.664595557064E+01  1.682921498431E+01
  1.857375000000E+00  1.671765736393E+01  1.665125920785E+01  1.683459295312E+01
  1.857750000000E+00  1.672299120925E+01  1.665656425685E+01  1.683997217539E+01
  1.858125000000E+00  1.672832636070E+01  1.666187071764E+01  1.684535265113E+01
  1.858500000000E+00  1.673366281859E+01  1.666717859022E+01  1.685073438034E+01
  1.858875000000E+00  1.673900058305E+01  1.667248787460E+01  1.685611736301E+01
  1.859250000000E+00  1.674433965439E+01  1.667779857076E+01  1.686150159915E+01
  1.859625000000E+00  1.674968003283E+01  1.668311067872E+01  1.686688708875E+01
  1.860000000000E+00  1.675502171858E+01  1.668842419847E+01  1.687227383182E+01
  1.860375000000E+00  1.676036471187E+01  1.669373913001E+01  1.687766182836E+01
  1.860750000000E+00  1.676570901301E+01  1.669905547335E+01  1.688305107836E+01
  1.861125000000E+00  1.677105462223E+01  1.670437322847E+01  1.688844158183E+01
  1.861500000000E+00  1.677640153973E+01  1.670969239539E+01  1.689383333876E+01
  1.861875000000E+00  1.678174976575E+01  1.671501297409E+01  1.689922634917E+01
  1.862250000000E+00  1.678709930049E+01  1.672033496459E+01  1.690462061303E+01
  1.862625000000E+00  1.679245014428E+01  1.672565836689E+01  1.691001613037E+01
  1.863000000000E+00  1.679780229723E+01  1.673098318097E+01  1.691541290116E+01
  1.863375000000E+00  1.680315575967E+01  1.673630940684E+01  1.692081092543E+01
  1.863750000000E+00  1.680851053181E+01  1.674163704451E+01  1.692621020316E+01
  1.864125000000E+00  1.681386661398E+01  1.674696609397E+01  1.693161073436E+01
  1.864500000000E+00  1.681922400630E+01  1.675229655522E+01  1.693701251902E+01
  1.864875000000E+00  1.682458270907E+01  1.675762842826E+01  1.694241555715E+01
  1.865250000000E+00  1.682994272253E+01  1.676296171309E+01  1.694781984875E+01
  1.865625000000E+00  1.683530404690E+01  1.676829640972E+01  1.695322539381E+01
  1.866000000000E+00  1.684066668239E+01  1.677363251813E+01  1.695863219234E+01
  1.866375000000E+00  1.684603062932E+01  1.677897003834E+01  1.696404024433E+01
  1.866750000000E+00  1.685139588782E+01  1.678430897034E+01  1.696944954979E+01
  1.867125000000E+00  1.685676245820E+01  1.678964931413E+01  1.697486010872E+01
  1.867500000000E+00  1.686213034069E+01  1.679499106971E+01  1.698027192111E+01
  1.867875000000E+00  1.686749953561E+01  1.680033423709E+01  1.698568498697E+01
  1.868250000000E+00  1.687287004308E+01  1.680567881625E+01  1.699109930629E+01
  1.868625000000E+00  1.687824186342E+01  1.681102480721E+01  1.699651487908E+01
  1.869000000000E+00  1.688361499685E+01  1.681637220996E+01  1.700193170534E+01
  1.869375000000E+00  1.688898944359E+01  1.682172102450E+01  1.700734978506E+01
  1.869750000000E+00  1.689436520387E+01  1.682707125083E+01  1.701276911825E+01
  1.870125000000E+00  1.689974227790E+01  1.683242288896E+01  1.701818970490E+01
  1.870500000000E+00  1.690512066601E+01  1.683777593887E+01  1.702361154502E+01
  1.870875000000E+00  1.691050036843E+01  1.684313040058E+01  1.702903463861E+01
  1.871250000000E+00  1.691588138536E+01  1.684848627408E+01  1.703445898566E+01
  1.871625000000E+00  1.692126371704E+01  1.685384355937E+01  1.703988458618E+01
  1.872000000000E+00  1.692664736369E+01  1.685920225645E+01  1.704531144017E+01
  1.872375000000E+00  1.693203232563E+01  1.686456236533E+01  1.705073954762E+01
  1.872750000000E+00  1.693741860308E+01  1.686992388599E+01  1.705616890854E+01
  1.873125000000E+00  1.694280619627E+01  1.687528681845E+01  1.706159952292E+01
  1.873500000000E+00  1.694819510542E+01  1.688065116270E+01  1.706703139077E+01
  1.873875000000E+00  1.695358533075E+01  1.688601691874E+01  1.707246451209E+01
  1.874250000000E+00  1.695897687259E+01  1.689138408657E+01  1.707789888687E+01
  1.874625000000E+00  1.696436973115E+01  1.689675266620E+01  1.708333451512E+01
  1.875000000000E+00  1.696976390667E+01  1.690212265761E+01  1.708877139683E+01
  1.875375000000E+00  1.697515939937E+01  1.690749406082E+01  1.709420953201E+01
  1.875750000000E+00  1.698055620947E+01  1.691286687582E+01  1.709964892066E+01
  1.876125000000E+00  1.698595433729E+01  1.691824110261E+01  1.710508956277E+01
  1.876500000000E+00  1.699135378296E+01  1.692361674119E+01  1.711053145835E+01
  1.876875000000E+00  1.699675454680E+01  1.692899379156E+01  1.711597460739E+01
  1.877250000000E+00  1.700215662905E+01  1.693437225373E+01  1.712141900990E+01
  1.877625000000E+00  1.700756003001E+01  1.693975212769E+01  1.712686466588E+01
  1.878000000000E+00  1.701296474983E+01  1.694513341344E+01  1.713231157532E+01
  1.878375000000E+00  1.701837078881E+01  1.695051611098E+01  1.713775973823E+01
  1.878750000000E+00  1.702377814720E+01  1.695590022031E+01  1.714320915460E+01
  1.879125000000E+00  1.702918682521E+01  1.696128574143E+01  1.714865982444E+01
  1.879500000000E+00  1.703459682306E+01  1.696667267435E+01  1.715411174775E+01
  1.879875000000E+00  1.704000814109E+01  1.697206101905E+01  1.715956492452E+01
  1.880250000000E+00  1.704542077942E+01  1.697745077555E+01  1.716501935476E+01
  1.880625000000E+00  1.705083473837E+01  1.698284194384E+01  1.717047503847E+01
  1.881000000000E+00  1.705625001818E+01  1.698823452392E+01  1.717593197564E+01
  1.881375000000E+00  1.706166661916E+01  1.699362851580E+01  1.718139016628E+01
  1.881750000000E+00  1.706708454145E+01  1.699902391946E+01  1.718684961038E+01
  1.882125000000E+00  1.707250378537E+01  1.700442073492E+01  1.719231030795E+01
  1.882500000000E+00  1.707792435104E+01  1.700981896217E+01  1.719777225898E+01
  1.882875000000E+00  1.708334623880E+01  1.701521860121E+01  1.720323546349E+01
  1.883250000000E+00  1.708876944897E+01  1.702061965204E+01  1.720869992145E+01
  1.883625000000E+00  1.709419398168E+01  1.702602211466E+01  1.721416563289E+01
  1.884000000000E+00  1.709961983725E+01  1.703142598908E+01  1.721963259779E+01
  1.884375000000E+00  1.710504701581E+01  1.703683127528E+01  1.722510081615E+01
  1.884750000000E+00  1.711047551769E+01  1.704223797328E+01  1.723057028798E+01
  1.885125000000E+00  1.711590534322E+01  1.704764608307E+01  1.723604101328E+01
  1.885500000000E+00  1.712133649252E+01  1.705305560465E+01  1.724151299205E+01
  1.885875000000E+00  1.712676896592E+01  1.705846653803E+01  1.724698622428E+01
  1.886250000000E+00  1.713220276356E+01  1.706387888319E+01  1.725246070997E+01
  1.886625000000E+00  1.713763788575E+01  1.706929264015E+01  1.725793644914E+01
  1.887000000000E+00  1.714307433273E+01  1.707470780890E+01  1.726341344176E+01
  1.887375000000E+00  1.714851210482E+01  1.708012438944E+01  1.726889168786E+01
  1.887750000000E+00  1.715395120216E+01  1.708554238177E+01  1.727437118742E+01
  1.888125000000E+00  1.715939162507E+01  1.709096178589E+01  1.727985194045E+01
  1.888500000000E+00  1.716483337378E+01  1.709638260181E+01  1.728533394694E+01
  1.888875000000E+00  1.717027644853E+01  1.710180482951E+01  1.729081720690E+01
  1.889250000000E+00  1.717572084953E+01  1.710722846901E+01  1.729630172032E+01
  1.889625000000E+00  1.718116657712E+01  1.711265352030E+01  1.730178748721E+01
  1.890000000000E+00  1.718661363153E+01  1.711807998338E+01  1.730727450757E+01
  1.890375000000E+00  1.719206201288E+01  1.712350785825E+01  1.731276278140E+01
  1.890750000000E+00  1.719751172152E+01  1.712893714492E+01  1.731825230868E+01
  1.891125000000E+00  1.720296275776E+01  1.713436784337E+01  1.732374308944E+01
  1.891500000000E+00  1.720841512174E+01  1.713979995362E+01  1.732923512366E+01
  1.891875000000E+00  1.721386881379E+01  1.714523347566E+01  1.733472841135E+01
  1.892250000000E+00  1.721932383413E+01  1.715066840949E+01  1.734022295250E+01
  1.892625000000E+00  1.722478018301E+01  1.715610475511E+01  1.734571874712E+01
  1.893000000000E+00  1.723023786064E+01  1.716154251253E+01  1.735121579521E+01
  1.893375000000E+00  1.723569686727E+01  1.716698168173E+01  1.735671409676E+01
  1.893750000000E+00  1.724115720321E+01  1.717242226273E+01  1.736221365178E+01
  1.894125000000E+00  1.724661886871E+01  1.717786425552E+01  1.736771446026E+01
  1.894500000000E+00  1.725208186399E+01  1.718330766010E+01  1.737321652221E+01
  1.894875000000E+00  1.725754618928E+01  1.718875247648E+01  1.737871983763E+01
  1.895250000000E+00  1.726301184482E+01  1.719419870464E+01  1.738422440651E+01
  1.895625000000E+00  1.726847883094E+01  1.719964634460E+01  1.738973022886E+01
  1.896000000000E+00  1.727394714787E+01  1.720509539634E+01  1.739523730467E+01
  1.896375000000E+00  1.727941679574E+01  1.721054585988E+01  1.740074563396E+01
  1.896750000000E+00  1.728488777498E+01  1.721599773521E+01  1.740625521670E+01
  1.897125000000E+00  1.729036008573E+01  1.722145102233E+01  1.741176605291E+01
  1.897500000000E+00  1.729583372822E+01  1.722690572125E+01  1.741727814259E+01
  1.897875000000E+00  1.730130870278E+01  1.723236183195E+01  1.742279148574E+01
  1.898250000000E+00  1.730678500964E+01  1.723781935445E+01  1.742830608235E+01
  1.898625000000E+00  1.731226264904E+01  1.724327828874E+01  1.743382193243E+01
  1.899000000000E+00  1.731774162121E+01  1.724873863482E+01  1.743933903597E+01
  1.899375000000E+00  1.732322192648E+01  1.725420039269E+01  1.744485739298E+01
  1.899750000000E+00  1.732870356499E+01  1.725966356236E+01  1.745037700345E+01
  1.900125000000E+00  1.733418653706E+01  1.726512814381E+01  1.745589786740E+01
  1.900500000000E+00  1.733967084294E+01  1.727059413706E+01  1.746141998480E+01
  1.900875000000E+00  1.734515648296E+01  1.727606154210E+01  1.746694335568E+01
  1.901250000000E+00  1.735064345725E+01  1.728153035893E+01  1.747246798002E+01
  1.901625000000E+00  1.735613176614E+01  1.728700058755E+01  1.747799385782E+01
  1.902000000000E+00  1.736162140977E+01  1.729247222796E+01  1.748352098909E+01
  1.902375000000E+00  1.736711238847E+01  1.729794528017E+01  1.748904937383E+01
  1.902750000000E+00  1.737260470259E+01  1.730341974417E+01  1.749457901204E+01
  1.903125000000E+00  1.737809835224E+01  1.730889561996E+01  1.750010990371E+01
  1.903500000000E+00  1.738359333777E+01  1.731437290754E+01  1.750564204884E+01
  1.903875000000E+00  1.738908965932E+01  1.731985160691E+01  1.751117544745E+01
  1.904250000000E+00  1.739458731721E+01  1.732533171807E+01  1.751671009951E+01
  1.904625000000E+00  1.740008631168E+01  1.733081324103E+01  1.752224600505E+01
  1.905000000000E+00  1.740558664307E+01  1.733629617577E+01  1.752778316405E+01
  1.905375000000E+00  1.741108831152E+01  1.734178052231E+01  1.753332157652E+01
  1.905750000000E+00  1.741659131735E+01  1.734726628064E+01  1.753886124245E+01
  1.906125000000E+00  1.742209566081E+01  1.735275345076E+01  1.754440216185E+01
  1.906500000000E+00  1.742760134213E+01  1.735824203268E+01  1.754994433471E+01
  1.906875000000E+00  1.743310836155E+01  1.736373202638E+01  1.755548776104E+01
  1.907250000000E+00  1.743861671940E+01  1.736922343188E+01  1.756103244084E+01
  1.907625000000E+00  1.744412641583E+01  1.737471624917E+01  1.756657837410E+01
  1.908000000000E+00  1.744963745115E+01  1.738021047825E+01  1.757212556083E+01
  1.908375000000E+00  1.745514982562E+01  1.738570611912E+01  1.757767400103E+01
  1.908750000000E+00  1.746066353947E+01  1.739120317178E+01  1.758322369469E+01
  1.909125000000E+00  1.746617859304E+01  1.739670163624E+01  1.758877464182E+01
  1.909500000000E+00  1.747169498646E+01  1.740220151248E+01  1.759432684241E+01
  1.909875000000E+00  1.747721272008E+01  1.740770280052E+01  1.759988029647E+01
  1.910250000000E+00  1.748273179412E+01  1.741320550035E+01  1.760543500400E+01
  1.910625000000E+00  1.748825220883E+01  1.741870961197E+01  1.761099096499E+01
  1.911000000000E+00  1.749377396455E+01  1.742421513539E+01  1.761654817945E+01
  1.911375000000E+00  1.749929706141E+01  1.742972207059E+01  1.762210664737E+01
  1.911750000000E+00  1.750482149975E+01  1.743523041759E+01  1.762766636876E+01
  1.912125000000E+00  1.751034727981E+01  1.744074017637E+01  1.763322734362E+01
  1.912500000000E+00  1.751587440182E+01  1.744625134695E+01  1.763878957194E+01
  1.912875000000E+00  1.752140286604E+01  1.745176392933E+01  1.764435305373E+01
  1.913250000000E+00  1.752693267278E+01  1.745727792349E+01  1.764991778898E+01
  1.913625000000E+00  1.753246382220E+01  1.746279332944E+01  1.765548377770E+01
  1.914000000000E+00  1.753799631464E+01  1.746831014719E+01  1.766105101989E+01
  1.914375000000E+00  1.754353015032E+01  1.747382837673E+01  1.766661951554E+01
  1.914750000000E+00  1.754906532960E+01  1.747934801806E+01  1.767218926466E+01
  1.915125000000E+00  1.755460185261E+01  1.748486907118E+01  1.767776026724E+01
  1.915500000000E+00  1.756013971969E+01  1.749039153609E+01  1.768333252330E+01
  1.915875000000E+00  1.756567893098E+01  1.749591541280E+01  1.768890603281E+01
  1.916250000000E+00  1.757121948681E+01  1.750144070129E+01  1.769448079580E+01
  1.916625000000E+00  1.757676138754E+01  1.750696740158E+01  1.770005681225E+01
  1.917000000000E+00  1.758230463330E+01  1.751249551366E+01  1.770563408216E+01
  1.917375000000E+00  1.758784922433E+01  1.751802503753E+01  1.771121260554E+01
  1.917750000000E+00  1.759339516098E+01  1.752355597319E+01  1.771679238239E+01
  1.918125000000E+00  1.759894244347E+01  1.752908832065E+01  1.772237341270E+01
  1.918500000000E+00  1.760449107206E+01  1.753462207989E+01  1.772795569648E+01
  1.918875000000E+00  1.761004104708E+01  1.754015725093E+01  1.773353923373E+01
  1.919250000000E+00  1.761559236868E+01  1.754569383376E+01  1.773912402444E+01
  1.919625000000E+00  1.762114503719E+01  1.755123182838E+01  1.774471006862E+01
  1.920000000000E+00  1.762669905286E+01  1.755677123479E+01  1.775029736626E+01
  1.920375000000E+00  1.763225441593E+01  1.756231205300E+01  1.775588591737E+01
  1.920750000000E+00  1.763781112665E+01  1.756785428299E+01  1.776147572195E+01
  1.921125000000E+00  1.764336918524E+01  1.757339792478E+01  1.776706677999E+01
  1.921500000000E+00  1.764892859206E+01  1.757894297836E+01  1.777265909150E+01
  1.921875000000E+00  1.765448934735E+01  1.758448944373E+01  1.777825265647E+01
  1.922250000000E+00  1.766005145136E+01  1.759003732089E+01  1.778384747491E+01
  1.922625000000E+00  1.766561490431E+01  1.759558660984E+01  1.778944354682E+01
  1.923000000000E+00  1.767117970646E+01  1.760113731059E+01  1.779504087219E+01
  1.923375000000E+00  1.767674585814E+01  1.760668942313E+01  1.780063945103E+01
  1.923750000000E+00  1.768231335961E+01  1.761224294746E+01  1.780623928334E+01
  1.924125000000E+00  1.768788221111E+01  1.761779788358E+01  1.781184036911E+01
  1.924500000000E+00  1.769345241287E+01  1.762335423149E+01  1.781744270834E+01
  1.924875000000E+00  1.769902396514E+01  1.762891199119E+01  1.782304630105E+01
  1.925250000000E+00  1.770459686827E+01  1.763447116269E+01  1.782865114722E+01
  1.925625000000E+00  1.771017112239E+01  1.764003174598E+01  1.783425724685E+01
  1.926000000000E+00  1.771574672786E+01  1.764559374105E+01  1.783986459995E+01
  1.926375000000E+00  1.772132368492E+01  1.765115714792E+01  1.784547320652E+01
  1.926750000000E+00  1.772690199380E+01  1.765672196659E+01  1.785108306655E+01
  1.927125000000E+00  1.773248165487E+01  1.766228819704E+01  1.785669418005E+01
  1.927500000000E+00  1.773806266835E+01  1.766785583929E+01  1.786230654702E+01
  1.927875000000E+00  1.774364503440E+01  1.767342489332E+01  1.786792016745E+01
  1.928250000000E+00  1.774922875336E+01  1.767899535915E+01  1.787353504135E+01
  1.928625000000E+00  1.775481382547E+01  1.768456723677E+01  1.787915116871E+01
  1.929000000000E+00  1.776040025108E+01  1.769014052618E+01  1.788476854954E+01
  1.929375000000E+00  1.776598803034E+01  1.769571522739E+01  1.789038718384E+01
  1.929750000000E+00  1.777157716359E+01  1.770129134038E+01  1.789600707160E+01
  1.930125000000E+00  1.777716765108E+01  1.770686886517E+01  1.790162821283E+01
  1.930500000000E+00  1.778275949305E+01  1.771244780175E+01  1.790725060752E+01
  1.930875000000E+00  1.778835268974E+01  1.771802815012E+01  1.791287425568E+01
  1.931250000000E+00  1.779394724151E+01  1.772360991028E+01  1.791849915731E+01
  1.931625000000E+00  1.779954314861E+01  1.772919308223E+01  1.792412531240E+01
  1.932000000000E+00  1.780514041117E+01  1.773477766598E+01  1.792975272096E+01
  1.932375000000E+00  1.781073902965E+01  1.774036366151E+01  1.793538138299E+01
  1.932750000000E+00  1.781633900418E+01  1.774595106884E+01  1.794101129848E+01
  1.933125000000E+00  1.782194033503E+01  1.775153988796E+01  1.794664246743E+01
  1.933500000000E+00  1.782754302252E+01  1.775713011887E+01  1.795227488986E+01
  1.933875000000E+00  1.783314706693E+01  1.776272176158E+01  1.795790856575E+01
  1.934250000000E+00  1.783875246848E+01  1.776831481607E+01  1.796354349510E+01
  1.934625000000E+00  1.784435922743E+01  1.777390928236E+01  1.796917967792E+01
  1.935000000000E+00  1.784996734402E+01  1.777950516044E+01  1.797481711421E+01
  1.935375000000E+00  1.785557681860E+01  1.778510245031E+01  1.798045580396E+01
  1.935750000000E+00  1.786118765133E+01  1.779070115197E+01  1.798609574718E+01
  1.936125000000E+00  1.786679984254E+01  1.779630126542E+01  1.799173694387E+01
  1.936500000000E+00  1.787241339249E+01  1.780190279066E+01  1.799737939402E+01
  1.936875000000E+00  1.787802830153E+01  1.780750572770E+01  1.800302309764E+01
  1.937250000000E+00  1.788364456981E+01  1.781311007653E+01  1.800866805472E+01
  1.937625000000E+00  1.788926219766E+01  1.781871583715E+01  1.801431426527E+01
  1.938000000000E+00  1.789488118525E+01  1.782432300956E+01  1.801996172929E+01
  1.938375000000E+00  1.790050153292E+01  1.782993159376E+01  1.802561044677E+01
  1.938750000000E+00  1.790612324102E+01  1.783554158976E+01  1.803126041772E+01
  1.939125000000E+00  1.791174630970E+01  1.784115299754E+01  1.803691164213E+01
  1.939500000000E+00  1.791737073931E+01  1.784676581712E+01  1.804256412001E+01
  1.939875000000E+00  1.792299653000E+01  1.785238004849E+01  1.804821785136E+01
  1.940250000000E+00  1.792862368211E+01  1.785799569165E+01  1.805387283617E+01
  1.940625000000E+00  1.793425219591E+01  1.786361274660E+01  1.805952907445E+01
  1.941000000000E+00  1.793988207174E+01  1.786923121335E+01  1.806518656619E+01
  1.941375000000E+00  1.794551330975E+01  1.787485109188E+01  1.807084531140E+01
  1.941750000000E+00  1.795114591029E+01  1.788047238221E+01  1.807650531008E+01
  1.942125000000E+00  1.795677987361E+01  1.788609508433E+01  1.808216656222E+01
  1.942500000000E+00  1.796241519996E+01  1.789171919824E+01  1.808782906783E+01
  1.942875000000E+00  1.796805188960E+01  1.789734472394E+01  1.809349282691E+01
  1.943250000000E+00  1.797368994277E+01  1.790297166144E+01  1.809915783945E+01
  1.943625000000E+00  1.797932935983E+01  1.790860001072E+01  1.810482410546E+01
  1.944000000000E+00  1.798497014103E+01  1.791422977180E+01  1.811049162493E+01
  1.944375000000E+00  1.799061228661E+01  1.791986094467E+01  1.811616039787E+01
  1.944750000000E+00  1.799625579684E+01  1.792549352933E+01  1.812183042428E+01
  1.945125000000E+00  1.800190067196E+01  1.793112752578E+01  1.812750170415E+01
  1.945500000000E+00  1.800754691233E+01  1.793676293403E+01  1.813317423748E+01
  1.945875000000E+00  1.801319451819E+01  1.794239975406E+01  1.813884802429E+01
  1.946250000000E+00  1.801884348970E+01  1.794803798589E+01  1.814452306456E+01
  1.946625000000E+00  1.802449382722E+01  1.795367762951E+01  1.815019935829E+01
  1.947000000000E+00  1.803014553109E+01  1.795931868492E+01  1.815587690550E+01
  1.947375000000E+00  1.803579860147E+01  1.796496115212E+01  1.816155570616E+01
  1.947750000000E+00  1.804145303872E+01  1.797060503112E+01  1.816723576030E+01
  1.948125000000E+00  1.804710884307E+01  1.797625032190E+01  1.817291706790E+01
  1.948500000000E+00  1.805276601480E+01  1.798189702448E+01  1.817859962897E+01
  1.948875000000E+00  1.805842455415E+01  1.798754513885E+01  1.818428344350E+01
  1.949250000000E+00  1.806408446138E+01  1.799319466501E+01  1.818996851150E+01
  1.949625000000E+00  1.806974573683E+01  1.799884560296E+01  1.819565483296E+01
  1.950000000000E+00  1.807540838067E+01  1.800449795271E+01  1.820134240789E+01
  1.950375000000E+00  1.808107239325E+01  1.801015171424E+01  1.820703123629E+01
  1.950750000000E+00  1.808673777482E+01  1.801580688757E+01  1.821272131815E+01
  1.951125000000E+00  1.809240452574E+01  1.802146347269E+01  1.821841265348E+01
  1.951500000000E+00  1.809807264616E+01  1.802712146960E+01  1.822410524228E+01
  1.951875000000E+00  1.810374213643E+01  1.803278087830E+01  1.822979908454E+01
  1.952250000000E+00  1.810941299683E+01  1.803844169879E+01  1.823549418026E+01
  1.952625000000E+00  1.811508522758E+01  1.804410393108E+01  1.824119052946E+01
  1.953000000000E+00  1.812075882896E+01  1.804976757515E+01  1.824688813212E+01
  1.953375000000E+00  1.812643380122E+01  1.805543263102E+01  1.825258698824E+01
  1.953750000000E+00  1.813211014471E+01  1.806109909868E+01  1.825828709783E+01
  1.954125000000E+00  1.813778785960E+01  1.806676697813E+01  1.826398846089E+01
  1.954500000000E+00  1.814346694622E+01  1.807243626938E+01  1.826969107741E+01
  1.954875000000E+00  1.814914740496E+01  1.807810697241E+01  1.827539494740E+01
  1.955250000000E+00  1.815482923595E+01  1.808377908724E+01  1.828110007086E+01
  1.955625000000E+00  1.816051243945E+01  1.808945261386E+01  1.828680644778E+01
  1.956000000000E+00  1.816619701583E+01  1.809512755227E+01  1.829251407817E+01
  1.956375000000E+00  1.817188296533E+01  1.810080390247E+01  1.829822296202E+01
  1.956750000000E+00  1.817757028823E+01  1.810648166446E+01  1.830393309934E+01
  1.957125000000E+00  1.818325898476E+01  1.811216083825E+01  1.830964449013E+01
  1.957500000000E+00  1.818894905520E+01  1.811784142382E+01  1.831535713438E+01
  1.957875000000E+00  1.819464049989E+01  1.812352342119E+01  1.832107103210E+01
  1.958250000000E+00  1.820033331910E+01  1.812920683035E+01  1.832678618329E+01
  1.958625000000E+00  1.820602751308E+01  1.813489165130E+01  1.833250258794E+01
  1.959000000000E+00  1.821172308210E+01  1.814057788405E+01  1.833822024605E+01
  1.959375000000E+00  1.821742002640E+01  1.814626552858E+01  1.834393915764E+01
  1.959750000000E+00  1.822311834635E+01  1.815195458491E+01  1.834965932269E+01
  1.960125000000E+00  1.822881804211E+01  1.815764505303E+01  1.835538074120E+01
  1.960500000000E+00  1.823451911404E+01  1.816333693294E+01  1.836110341318E+01
  1.960875000000E+00  1.824022156238E+01  1.816903022464E+01  1.836682733863E+01
  1.961250000000E+00  1.824592538741E+01  1.817472492813E+01  1.837255251754E+01
  1.961625000000E+00  1.825163058949E+01  1.818042104341E+01  1.837827894992E+01
  1.962000000000E+00  1.825733716876E+01  1.818611857049E+01  1.838400663577E+01
  1.962375000000E+00  1.826304512560E+01  1.819181750936E+01  1.838973557508E+01
  1.962750000000E+00  1.826875446025E+01  1.819751786002E+01  1.839546576786E+01
  1.963125000000E+00  1.827446517299E+01  1.820321962247E+01  1.840119721410E+01
  1.963500000000E+00  1.828017726407E+01  1.820892279671E+01  1.840692991381E+01
  1.963875000000E+00  1.828589073385E+01  1.821462738275E+01  1.841266386699E+01
  1.964250000000E+00  1.829160558249E+01  1.822033338057E+01  1.841839907363E+01
  1.964625000000E+00  1.829732181035E+01  1.822604079019E+01  1.842413553374E+01
  1.965000000000E+00  1.830303941769E+01  1.823174961160E+01  1.842987324731E+01
  1.965375000000E+00  1.830875840477E+01  1.823745984480E+01  1.843561221435E+01
  1.965750000000E+00  1.831447877196E+01  1.824317148979E+01  1.844135243486E+01
  1.966125000000E+00  1.832020051942E+01  1.824888454658E+01  1.844709390883E+01
  1.966500000000E+00  1.832592364750E+01  1.825459901515E+01  1.845283663627E+01
  1.966875000000E+00  1.833164815647E+01  1.826031489552E+01  1.845858061717E+01
  1.967250000000E+00  1.833737404659E+01  1.826603218768E+01  1.846432585154E+01
  1.967625000000E+00  1.834310131822E+01  1.827175089163E+01  1.847007233938E+01
  1.968000000000E+00  1.834882997153E+01  1.827747100737E+01  1.847582008068E+01
  1.968375000000E+00  1.835456000687E+01  1.828319253491E+01  1.848156907545E+01
  1.968750000000E+00  1.836029142441E+01  1.828891547423E+01  1.848731932368E+01
  1.969125000000E+00  1.836602422450E+01  1.829463982535E+01  1.849307082539E+01
  1.969500000000E+00  1.837175840753E+01  1.830036558826E+01  1.849882358055E+01
  1.969875000000E+00  1.837749397363E+01  1.830609276296E+01  1.850457758919E+01
  1.970250000000E+00  1.838323092319E+01  1.831182134945E+01  1.851033285129E+01
  1.970625000000E+00  1.838896925636E+01  1.831755134774E+01  1.851608936685E+01
  1.971000000000E+00  1.839470897350E+01  1.832328275781E+01  1.852184713588E+01
  1.971375000000E+00  1.840045007488E+01  1.832901557968E+01  1.852760615838E+01
  1.971750000000E+00  1.840619256087E+01  1.833474981334E+01  1.853336643434E+01
  1.972125000000E+00  1.841193643162E+01  1.834048545879E+01  1.853912796377E+01
  1.972500000000E+00  1.841768168750E+01  1.834622251603E+01  1.854489074667E+01
  1.972875000000E+00  1.842342832878E+01  1.835196098507E+01  1.855065478303E+01
  1.973250000000E+00  1.842917635571E+01  1.835770086589E+01  1.855642007286E+01
  1.973625000000E+00  1.843492576857E+01  1.836344215851E+01  1.856218661615E+01
  1.974000000000E+00  1.844067656762E+01  1.836918486292E+01  1.856795441291E+01
  1.974375000000E+00  1.844642875322E+01  1.837492897912E+01  1.857372346314E+01
  1.974750000000E+00  1.845218232553E+01  1.838067450711E+01  1.857949376683E+01
  1.975125000000E+00  1.845793728493E+01  1.838642144689E+01  1.858526532399E+01
  1.975500000000E+00  1.846369363167E+01  1.839216979847E+01  1.859103813461E+01
  1.975875000000E+00  1.846945136614E+01  1.839791956184E+01  1.859681219870E+01
  1.976250000000E+00  1.847521048848E+01  1.840367073699E+01  1.860258751626E+01
  1.976625000000E+00  1.848097099906E+01  1.840942332394E+01  1.860836408728E+01
  1.977000000000E+00  1.848673289806E+01  1.841517732269E+01  1.861414191177E+01
  1.977375000000E+00  1.849249618583E+01  1.842093273322E+01  1.861992098973E+01
  1.977750000000E+00  1.849826086264E+01  1.842668955554E+01  1.862570132115E+01
  1.978125000000E+00  1.850402692887E+01  1.843244778966E+01  1.863148290604E+01
  1.978500000000E+00  1.850979438467E+01  1.843820743557E+01  1.863726574439E+01
  1.978875000000E+00  1.851556323042E+01  1.844396849327E+01  1.864304983621E+01
  1.979250000000E+00  1.852133346638E+01  1.844973096276E+01  1.864883518149E+01
  1.979625000000E+00  1.852710509282E+01  1.845549484404E+01  1.865462178024E+01
  1.980000000000E+00  1.853287811000E+01  1.846126013712E+01  1.866040963246E+01
  1.980375000000E+00  1.853865251829E+01  1.846702684199E+01  1.866619873815E+01
  1.980750000000E+00  1.854442831787E+01  1.847279495864E+01  1.867198909729E+01
  1.981125000000E+00  1.855020550909E+01  1.847856448709E+01  1.867778070991E+01
  1.981500000000E+00  1.855598409223E+01  1.848433542734E+01  1.868357357599E+01
  1.981875000000E+00  1.856176406756E+01  1.849010777937E+01  1.868936769554E+01
  1.982250000000E+00  1.856754543533E+01  1.849588154319E+01  1.869516306855E+01
  1.982625000000E+00  1.857332819593E+01  1.850165671881E+01  1.870095969503E+01
  1.983000000000E+00  1.857911234952E+01  1.850743330622E+01  1.870675757498E+01
  1.983375000000E+00  1.858489789646E+01  1.851321130542E+01  1.871255670839E+01
  1.983750000000E+00  1.859068483704E+01  1.851899071641E+01  1.871835709527E+01
  1.984125000000E+00  1.859647317151E+01  1.852477153919E+01  1.872415873562E+01
  1.984500000000E+00  1.860226290025E+01  1.853055377377E+01  1.872996162943E+01
  1.984875000000E+00  1.860805402343E+01  1.853633742013E+01  1.873576577670E+01
  1.985250000000E+00  1.861384654141E+01  1.854212247829E+01  1.874157117745E+01
  1.985625000000E+00  1.861964045447E+01  1.854790894824E+01  1.874737783165E+01
  1.986000000000E+00  1.862543576287E+01  1.855369682998E+01  1.875318573933E+01
  1.986375000000E+00  1.863123246689E+01  1.855948612352E+01  1.875899490047E+01
  1.986750000000E+00  1.863703056690E+01  1.856527682884E+01  1.876480531508E+01
  1.987125000000E+00  1.864283006306E+01  1.857106894596E+01  1.877061698315E+01
  1.987500000000E+00  1.864863095576E+01  1.857686247486E+01  1.877642990469E+01
  1.987875000000E+00  1.865443324525E+01  1.858265741556E+01  1.878224407969E+01
  1.988250000000E+00  1.866023693181E+01  1.858845376805E+01  1.878805950817E+01
  1.988625000000E+00  1.866604201581E+01  1.859425153234E+01  1.879387619010E+01
  1.989000000000E+00  1.867184849743E+01  1.860005070841E+01  1.879969412551E+01
  1.989375000000E+00  1.867765637703E+01  1.860585129628E+01  1.880551331438E+01
  1.989750000000E+00  1.868346565489E+01  1.861165329594E+01  1.881133375671E+01
  1.990125000000E+00  1.868927633127E+01  1.861745670739E+01  1.881715545251E+01
  1.990500000000E+00  1.869508840646E+01  1.862326153063E+01  1.882297840178E+01
  1.990875000000E+00  1.870090188072E+01  1.862906776566E+01  1.882880260451E+01
  1.991250000000E+00  1.870671675442E+01  1.863487541248E+01  1.883462806071E+01
  1.991625000000E+00  1.871253302784E+01  1.864068447110E+01  1.884045477038E+01
  1.992000000000E+00  1.871835070126E+01  1.864649494151E+01  1.884628273351E+01
  1.992375000000E+00  1.872416977493E+01  1.865230682371E+01  1.885211195011E+01
  1.992750000000E+00  1.872999024915E+01  1.865812011770E+01  1.885794242018E+01
  1.993125000000E+00  1.873581212427E+01  1.866393482348E+01  1.886377414371E+01
  1.993500000000E+00  1.874163540048E+01  1.866975094105E+01  1.886960712070E+01
  1.993875000000E+00  1.874746007814E+01  1.867556847042E+01  1.887544135117E+01
  1.994250000000E+00  1.875328615754E+01  1.868138741158E+01  1.888127683509E+01
  1.994625000000E+00  1.875911363894E+01  1.868720776452E+01  1.888711357249E+01
  1.995000000000E+00  1.876494252272E+01  1.869302952927E+01  1.889295156335E+01
  1.995375000000E+00  1.877077280905E+01  1.869885270580E+01  1.889879080768E+01
  1.995750000000E+00  1.877660449832E+01  1.870467729412E+01  1.890463130547E+01
  1.996125000000E+00  1.878243759078E+01  1.871050329424E+01  1.891047305673E+01
  1.996500000000E+00  1.878827208673E+01  1.871633070614E+01  1.891631606145E+01
  1.996875000000E+00  1.879410798643E+01  1.872215952984E+01  1.892216031964E+01
  1.997250000000E+00  1.879994529015E+01  1.872798976533E+01  1.892800583130E+01
  1.997625000000E+00  1.880578399828E+01  1.873382141262E+01  1.893385259643E+01
  1.998000000000E+00  1.881162411109E+01  1.873965447169E+01  1.893970061501E+01
  1.998375000000E+00  1.881746562886E+01  1.874548894255E+01  1.894554988707E+01
  1.998750000000E+00  1.882330855185E+01  1.875132482521E+01  1.895140041259E+01
  1.999125000000E+00  1.882915288036E+01  1.875716211966E+01  1.895725219158E+01
  1.999500000000E+00  1.883499861464E+01  1.876300082590E+01  1.896310522403E+01
  1.999875000000E+00  1.884084575509E+01  1.876884094393E+01  1.896895950995E+01
  2.000250000000E+00  1.884669430197E+01  1.877468247376E+01  1.897481509386E+01
  2.000625000000E+00  1.885254425557E+01  1.878052541537E+01  1.898067219833E+01
  2.001000000000E+00  1.885839561616E+01  1.878636976878E+01  1.898653082337E+01
  2.001375000000E+00  1.886424838401E+01  1.879221553398E+01  1.899239096899E+01
  2.001750000000E+00  1.887010255951E+01  1.879806271097E+01  1.899825263517E+01
  2.002125000000E+00  1.887595814293E+01  1.880391129975E+01  1.900411582192E+01
  2.002500000000E+00  1.888181513455E+01  1.880976130032E+01  1.900998052924E+01
  2.002875000000E+00  1.888767353465E+01  1.881561271269E+01  1.901584675714E+01
  2.003250000000E+00  1.889353334349E+01  1.882146553684E+01  1.902171450560E+01
  2.003625000000E+00  1.889939456137E+01  1.882731977279E+01  1.902758377463E+01
  2.004000000000E+00  1.890525718866E+01  1.883317542053E+01  1.903345456423E+01
  2.004375000000E+00  1.891112122563E+01  1.883903248006E+01  1.903932687441E+01
  2.004750000000E+00  1.891698667246E+01  1.884489095139E+01  1.904520070515E+01
  2.005125000000E+00  1.892285352963E+01  1.885075083450E+01  1.905107605646E+01
  2.005500000000E+00  1.892872179732E+01  1.885661212941E+01  1.905695292834E+01
  2.005875000000E+00  1.893459147580E+01  1.886247483611E+01  1.906283132079E+01
  2.006250000000E+00  1.894046256546E+01  1.886833895460E+01  1.906871123381E+01
  2.006625000000E+00  1.894633506656E+01  1.887420448488E+01  1.907459266740E+01
  2.007000000000E+00  1.895220897940E+01  1.888007142695E+01  1.908047562156E+01
  2.007375000000E+00  1.895808430424E+01  1.888593978082E+01  1.908636009630E+01
  2.007750000000E+00  1.896396104136E+01  1.889180954647E+01  1.909224609160E+01
  2.008125000000E+00  1.896983919114E+01  1.889768072392E+01  1.909813360747E+01
  2.008500000000E+00  1.897571875377E+01  1.890355331316E+01  1.910402264391E+01
  2.008875000000E+00  1.898159972961E+01  1.890942731419E+01  1.910991320092E+01
  2.009250000000E+00  1.898748211894E+01  1.891530272702E+01  1.911580527850E+01
  2.009625000000E+00  1.899336592205E+01  1.892117955163E+01  1.912169887665E+01
  2.010000000000E+00  1.899925113931E+01  1.892705778804E+01  1.912759399537E+01
  2.010375000000E+00  1.900513777091E+01  1.893293743623E+01  1.913349063466E+01
  2.010750000000E+00  1.901102581721E+01  1.893881849622E+01  1.913938879452E+01
  2.011125000000E+00  1.901691527850E+01  1.894470096800E+01  1.914528847495E+01
  2.011500000000E+00  1.902280615505E+01  1.895058485158E+01  1.915118967595E+01
  2.011875000000E+00  1.902869844715E+01  1.895647014694E+01  1.915709239752E+01
  2.012250000000E+00  1.903459215517E+01  1.896235685410E+01  1.916299663966E+01
  2.012625000000E+00  1.904048727929E+01  1.896824497305E+01  1.916890240236E+01
  2.013000000000E+00  1.904638381989E+01  1.897413450379E+01  1.917480968564E+01
  2.013375000000E+00  1.905228177725E+01  1.898002544632E+01  1.918071848949E+01
  2.013750000000E+00  1.905818115164E+01  1.898591780064E+01  1.918662881391E+01
  2.014125000000E+00  1.906408194335E+01  1.899181156675E+01  1.919254065890E+01
  2.014500000000E+00  1.906998415276E+01  1.899770674466E+01  1.919845402446E+01
  2.014875000000E+00  1.907588778014E+01  1.900360333436E+01  1.920436891059E+01
  2.015250000000E+00  1.908179282568E+01  1.900950133585E+01  1.921028531728E+01
  2.015625000000E+00  1.908769928974E+01  1.901540074913E+01  1.921620324455E+01
  2.016000000000E+00  1.909360717272E+01  1.902130157420E+01  1.922212269239E+01
  2.016375000000E+00  1.909951647479E+01  1.902720381106E+01  1.922804366080E+01
  2.016750000000E+00  1.910542719623E+01  1.903310745972E+01  1.923396614978E+01
  2.017125000000E+00  1.911133933741E+01  1.903901252017E+01  1.923989015932E+01
  2.017500000000E+00  1.911725289863E+01  1.904491899241E+01  1.924581568944E+01
  2.017875000000E+00  1.912316788015E+01  1.905082687644E+01  1.925174274013E+01
  2.018250000000E+00  1.912908428226E+01  1.905673617226E+01  1.925767131139E+01
  2.018625000000E+00  1.913500210533E+01  1.906264687987E+01  1.926360140321E+01
  2.019000000000E+00  1.914092134955E+01  1.906855899928E+01  1.926953301561E+01
  2.019375000000E+00  1.914684201530E+01  1.907447253048E+01  1.927546614858E+01
  2.019750000000E+00  1.915276410285E+01  1.908038747347E+01  1.928140080211E+01
  2.020125000000E+00  1.915868761249E+01  1.908630382825E+01  1.928733697622E+01
  2.020500000000E+00  1.916461254450E+01  1.909222159482E+01  1.929327467090E+01
  2.020875000000E+00  1.917053889914E+01  1.909814077318E+01  1.929921388614E+01
  2.021250000000E+00  1.917646667681E+01  1.910406136334E+01  1.930515462196E+01
  2.021625000000E+00  1.918239587779E+01  1.910998336528E+01  1.931109687834E+01
  2.022000000000E+00  1.918832650235E+01  1.911590677902E+01  1.931704065530E+01
  2.022375000000E+00  1.919425855078E+01  1.912183160455E+01  1.932298595283E+01
  2.022750000000E+00  1.920019202335E+01  1.912775784188E+01  1.932893277092E+01
  2.023125000000E+00  1.920612692045E+01  1.913368549099E+01  1.933488110959E+01
  2.023500000000E+00  1.921206324225E+01  1.913961455189E+01  1.934083096882E+01
  2.023875000000E+00  1.921800098913E+01  1.914554502459E+01  1.934678234863E+01
  2.024250000000E+00  1.922394016139E+01  1.915147690908E+01  1.935273524900E+01
  2.024625000000E+00  1.922988075929E+01  1.915741020536E+01  1.935868966995E+01
  2.025000000000E+00  1.923582278311E+01  1.916334491343E+01  1.936464561146E+01
  2.025375000000E+00  1.924176623324E+01  1.916928103330E+01  1.937060307355E+01
  2.025750000000E+00  1.924771110997E+01  1.917521856495E+01  1.937656205620E+01
  2.026125000000E+00  1.925365741346E+01  1.918115750840E+01  1.938252255943E+01
  2.026500000000E+00  1.925960514409E+01  1.918709786364E+01  1.938848458322E+01
  2.026875000000E+00  1.926555430227E+01  1.919303963067E+01  1.939444812759E+01
  2.027250000000E+00  1.927150488815E+01  1.919898280949E+01  1.940041319252E+01
  2.027625000000E+00  1.927745690202E+01  1.920492740010E+01  1.940637977802E+01
  2.028000000000E+00  1.928341034426E+01  1.921087340251E+01  1.941234788410E+01
  2.028375000000E+00  1.928936521516E+01  1.921682081670E+01  1.941831751074E+01
  2.028750000000E+00  1.929532151499E+01  1.922276964269E+01  1.942428865795E+01
  2.029125000000E+00  1.930127924404E+01  1.922871988047E+01  1.943026132574E+01
  2.029500000000E+00  1.930723840269E+01  1.923467153004E+01  1.943623551409E+01
  2.029875000000E+00  1.931319899111E+01  1.924062459141E+01  1.944221122301E+01
  2.030250000000E+00  1.931916100970E+01  1.924657906456E+01  1.944818845251E+01
  2.030625000000E+00  1.932512445872E+01  1.925253494951E+01  1.945416720257E+01
  2.031000000000E+00  1.933108933847E+01  1.925849224625E+01  1.946014747320E+01
  2.031375000000E+00  1.933705564922E+01  1.926445095478E+01  1.946612926441E+01
  2.031750000000E+00  1.934302339136E+01  1.927041107510E+01  1.947211257618E+01
  2.032125000000E+00  1.934899256506E+01  1.927637260721E+01  1.947809740852E+01
  2.032500000000E+00  1.935496317072E+01  1.928233555112E+01  1.948408376143E+01
  2.032875000000E+00  1.936093520860E+01  1.928829990681E+01  1.949007163492E+01
  2.033250000000E+00  1.936690867899E+01  1.929426567430E+01  1.949606102897E+01
  2.033625000000E+00  1.937288358218E+01  1.930023285358E+01  1.950205194359E+01
  2.034000000000E+00  1.937885991854E+01  1.930620144465E+01  1.950804437878E+01
  2.034375000000E+00  1.938483768826E+01  1.931217144751E+01  1.951403833454E+01
  2.034750000000E+00  1.939081689172E+01  1.931814286217E+01  1.952003381087E+01
  2.035125000000E+00  1.939679752920E+01  1.932411568861E+01  1.952603080778E+01
  2.035500000000E+00  1.940277960098E+01  1.933008992685E+01  1.953202932525E+01
  2.035875000000E+00  1.940876310735E+01  1.933606557688E+01  1.953802936329E+01
  2.036250000000E+00  1.941474804869E+01  1.934204263870E+01  1.954403092190E+01
  2.036625000000E+00  1.942073442517E+01  1.934802111232E+01  1.955003400108E+01
  2.037000000000E+00  1.942672223719E+01  1.935400099772E+01  1.955603860083E+01
  2.037375000000E+00  1.943271148502E+01  1.935998229492E+01  1.956204472115E+01
  2.037750000000E+00  1.943870216895E+01  1.936596500390E+01  1.956805236204E+01
  2.038125000000E+00  1.944469428936E+01  1.937194912468E+01  1.957406152350E+01
  2.038500000000E+00  1.945068784643E+01  1.937793465725E+01  1.958007220553E+01
  2.038875000000E+00  1.945668284054E+01  1.938392160162E+01  1.958608440813E+01
  2.039250000000E+00  1.946267927199E+01  1.938990995777E+01  1.959209813130E+01
  2.039625000000E+00  1.946867714104E+01  1.939589972572E+01  1.959811337504E+01
  2.040000000000E+00  1.947467644798E+01  1.940189090545E+01  1.960413013935E+01
  2.040375000000E+00  1.948067719310E+01  1.940788349698E+01  1.961014842423E+01
  2.040750000000E+00  1.948667937678E+01  1.941387750030E+01  1.961616822968E+01
  2.041125000000E+00  1.949268299920E+01  1.941987291542E+01  1.962218955570E+01
  2.041500000000E+00  1.949868806074E+01  1.942586974232E+01  1.962821240229E+01
  2.041875000000E+00  1.950469456169E+01  1.943186798102E+01  1.963423676945E+01
  2.042250000000E+00  1.951070250233E+01  1.943786763150E+01  1.964026265718E+01
  2.042625000000E+00  1.951671188305E+01  1.944386869378E+01  1.964629006548E+01
  2.043000000000E+00  1.952272270402E+01  1.944987116785E+01  1.965231899435E+01
  2.043375000000E+00  1.952873496563E+01  1.945587505372E+01  1.965834944378E+01
  2.043750000000E+00  1.953474866816E+01  1.946188035137E+01  1.966438141379E+01
  2.044125000000E+00  1.954076381190E+01  1.946788706082E+01  1.967041490437E+01
  2.044500000000E+00  1.954678039713E+01  1.947389518205E+01  1.967644991552E+01
  2.044875000000E+00  1.955279842413E+01  1.947990471508E+01  1.968248644724E+01
  2.045250000000E+00  1.955881789329E+01  1.948591565990E+01  1.968852449953E+01
  2.045625000000E+00  1.956483880490E+01  1.949192801651E+01  1.969456407238E+01
  2.046000000000E+00  1.957086115912E+01  1.949794178492E+01  1.970060516581E+01
  2.046375000000E+00  1.957688495635E+01  1.950395696511E+01  1.970664777981E+01
  2.046750000000E+00  1.958291019698E+01  1.950997355710E+01  1.971269191438E+01
  2.047125000000E+00  1.958893688118E+01  1.951599156088E+01  1.971873756951E+01
  2.047500000000E+00  1.959496500934E+01  1.952201097645E+01  1.972478474522E+01
  2.047875000000E+00  1.960099458164E+01  1.952803180381E+01  1.973083344150E+01
  2.048250000000E+00  1.960702559847E+01  1.953405404297E+01  1.973688365834E+01
  2.048625000000E+00  1.961305806011E+01  1.954007769391E+01  1.974293539576E+01
  2.049000000000E+00  1.961909196695E+01  1.954610275665E+01  1.974898865375E+01
  2.049375000000E+00  1.962512731917E+01  1.955212923118E+01  1.975504343230E+01
  2.049750000000E+00  1.963116411716E+01  1.955815711750E+01  1.976109973143E+01
  2.050125000000E+00  1.963720236109E+01  1.956418641561E+01  1.976715755113E+01
  2.050500000000E+00  1.964324205135E+01  1.957021712551E+01  1.977321689139E+01
  2.050875000000E+00  1.964928318823E+01  1.957624924721E+01  1.977927775223E+01
  2.051250000000E+00  1.965532577201E+01  1.958228278069E+01  1.978534013364E+01
  2.051625000000E+00  1.966136980308E+01  1.958831772597E+01  1.979140403561E+01
  2.052000000000E+00  1.966741528161E+01  1.959435408304E+01  1.979746945816E+01
  2.052375000000E+00  1.967346220801E+01  1.960039185190E+01  1.980353640127E+01
  2.052750000000E+00  1.967951058254E+01  1.960643103256E+01  1.980960486496E+01
  2.053125000000E+00  1.968556040550E+01  1.961247162500E+01  1.981567484921E+01
  2.053500000000E+00  1.969161167717E+01  1.961851362924E+01  1.982174635404E+01
  2.053875000000E+00  1.969766439793E+01  1.962455704527E+01  1.982781937943E+01
  2.054250000000E+00  1.970371856797E+01  1.963060187309E+01  1.983389392540E+01
  2.054625000000E+00  1.970977418768E+01  1.963664811270E+01  1.983996999193E+01
  2.055000000000E+00  1.971583125733E+01  1.964269576410E+01  1.984604757904E+01
  2.055375000000E+00  1.972188977722E+01  1.964874482730E+01  1.985212668671E+01
  2.055750000000E+00  1.972794974763E+01  1.965479530228E+01  1.985820731496E+01
  2.056125000000E+00  1.973401116894E+01  1.966084718906E+01  1.986428946377E+01
  2.056500000000E+00  1.974007404135E+01  1.966690048763E+01  1.987037313315E+01
  2.056875000000E+00  1.974613836523E+01  1.967295519799E+01  1.987645832311E+01
  2.057250000000E+00  1.975220414087E+01  1.967901132014E+01  1.988254503363E+01
  2.057625000000E+00  1.975827136855E+01  1.968506885409E+01  1.988863326473E+01
  2.058000000000E+00  1.976434004867E+01  1.969112779983E+01  1.989472301639E+01
  2.058375000000E+00  1.977041018141E+01  1.969718815735E+01  1.990081428862E+01
  2.058750000000E+00  1.977648176715E+01  1.970324992667E+01  1.990690708143E+01
  2.059125000000E+00  1.978255480608E+01  1.970931310778E+01  1.991300139480E+01
  2.059500000000E+00  1.978862929858E+01  1.971537770069E+01  1.991909722874E+01
  2.059875000000E+00  1.979470524494E+01  1.972144370538E+01  1.992519458326E+01
  2.060250000000E+00  1.980078264555E+01  1.972751112187E+01  1.993129345834E+01
  2.060625000000E+00  1.980686150059E+01  1.973357995015E+01  1.993739385399E+01
  2.061000000000E+00  1.981294181045E+01  1.973965019022E+01  1.994349577021E+01
  2.061375000000E+00  1.981902357531E+01  1.974572184208E+01  1.994959920701E+01
  2.061750000000E+00  1.982510679556E+01  1.975179490573E+01  1.995570416437E+01
  2.062125000000E+00  1.983119147149E+01  1.975786938117E+01  1.996181064230E+01
  2.062500000000E+00  1.983727760348E+01  1.976394526841E+01  1.996791864080E+01
  2.062875000000E+00  1.984336519171E+01  1.977002256744E+01  1.997402815987E+01
  2.063250000000E+00  1.984945423659E+01  1.977610127826E+01  1.998013919952E+01
  2.063625000000E+00  1.985554473838E+01  1.978218140087E+01  1.998625175973E+01
  2.064000000000E+00  1.986163669728E+01  1.978826293527E+01  1.999236584051E+01
  2.064375000000E+00  1.986773011378E+01  1.979434588146E+01  1.999848144186E+01
  2.064750000000E+00  1.987382498806E+01  1.980043023945E+01  2.000459856378E+01
  2.065125000000E+00  1.987992132040E+01  1.980651600923E+01  2.001071720627E+01
  2.065500000000E+00  1.988601911120E+01  1.981260319080E+01  2.001683736933E+01
  2.065875000000E+00  1.989211836073E+01  1.981869178416E+01  2.002295905297E+01
  2.066250000000E+00  1.989821906930E+01  1.982478178931E+01  2.002908225717E+01
  2.066625000000E+00  1.990432123718E+01  1.983087320625E+01  2.003520698194E+01
  2.067000000000E+00  1.991042486466E+01  1.983696603499E+01  2.004133322728E+01
  2.067375000000E+00  1.991652995203E+01  1.984306027552E+01  2.004746099319E+01
  2.067750000000E+00  1.992263649967E+01  1.984915592784E+01  2.005359027967E+01
  2.068125000000E+00  1.992874450787E+01  1.985525299195E+01  2.005972108672E+01
  2.068500000000E+00  1.993485397693E+01  1.986135146785E+01  2.006585341434E+01
  2.068875000000E+00  1.994096490712E+01  1.986745135554E+01  2.007198726253E+01
  2.069250000000E+00  1.994707729873E+01  1.987355265503E+01  2.007812263129E+01
  2.069625000000E+00  1.995319115205E+01  1.987965536631E+01  2.008425952062E+01
  2.070000000000E+00  1.995930646747E+01  1.988575948937E+01  2.009039793052E+01
  2.070375000000E+00  1.996542324527E+01  1.989186502423E+01  2.009653786099E+01
  2.070750000000E+00  1.997154148575E+01  1.989797197089E+01  2.010267931203E+01
  2.071125000000E+00  1.997766118919E+01  1.990408032933E+01  2.010882228363E+01
  2.071500000000E+00  1.998378235588E+01  1.991019009957E+01  2.011496677581E+01
  2.071875000000E+00  1.998990498610E+01  1.991630128159E+01  2.012111278856E+01
  2.072250000000E+00  1.999602908024E+01  1.992241387541E+01  2.012726032188E+01
  2.072625000000E+00  2.000215463860E+01  1.992852788102E+01  2.013340937577E+01
  2.073000000000E+00  2.000828166146E+01  1.993464329842E+01  2.013955995023E+01
  2.073375000000E+00  2.001441014910E+01  1.994076012762E+01  2.014571204526E+01
  2.073750000000E+00  2.002054010182E+01  1.994687836860E+01  2.015186566086E+01
  2.074125000000E+00  2.002667151989E+01  1.995299802138E+01  2.015802079702E+01
  2.074500000000E+00  2.003280440372E+01  1.995911908595E+01  2.016417745376E+01
  2.074875000000E+00  2.003893875359E+01  1.996524156231E+01  2.017033563107E+01
  2.075250000000E+00  2.004507456968E+01  1.997136545046E+01  2.017649532895E+01
  2.075625000000E+00  2.005121185249E+01  1.997749075040E+01  2.018265654739E+01
  2.076000000000E+00  2.005735060220E+01  1.998361746214E+01  2.018881928641E+01
  2.076375000000E+00  2.006349081910E+01  1.998974558566E+01  2.019498354600E+01
  2.076750000000E+00  2.006963250359E+01  1.999587512098E+01  2.020114932616E+01
  2.077125000000E+00  2.007577565583E+01  2.000200606809E+01  2.020731662688E+01
  2.077500000000E+00  2.008192027624E+01  2.000813842699E+01  2.021348544818E+01
  2.077875000000E+00  2.008806636509E+01  2.001427219769E+01  2.021965579005E+01
  2.078250000000E+00  2.009421392278E+01  2.002040738017E+01  2.022582765248E+01
  2.078625000000E+00  2.010036294949E+01  2.002654397445E+01  2.023200103549E+01
  2.079000000000E+00  2.010651344561E+01  2.003268198052E+01  2.023817593907E+01
  2.079375000000E+00  2.011266541133E+01  2.003882139838E+01  2.024435236321E+01
  2.079750000000E+00  2.011881884704E+01  2.004496222803E+01  2.025053030793E+01
  2.080125000000E+00  2.012497375302E+01  2.005110446947E+01  2.025670977322E+01
  2.080500000000E+00  2.013113012957E+01  2.005724812271E+01  2.026289075907E+01
  2.080875000000E+00  2.013728797708E+01  2.006339318773E+01  2.026907326550E+01
  2.081250000000E+00  2.014344729574E+01  2.006953966455E+01  2.027525729249E+01
  2.081625000000E+00  2.014960808592E+01  2.007568755316E+01  2.028144284006E+01
  2.082000000000E+00  2.015577034793E+01  2.008183685356E+01  2.028762990819E+01
  2.082375000000E+00  2.016193408206E+01  2.008798756576E+01  2.029381849690E+01
  2.082750000000E+00  2.016809928858E+01  2.009413968974E+01  2.030000860617E+01
  2.083125000000E+00  2.017426596780E+01  2.010029322552E+01  2.030620023602E+01
  2.083500000000E+00  2.018043412009E+01  2.010644817308E+01  2.031239338643E+01
  2.083875000000E+00  2.018660374566E+01  2.011260453244E+01  2.031858805742E+01
  2.084250000000E+00  2.019277484488E+01  2.011876230359E+01  2.032478424897E+01
  2.084625000000E+00  2.019894741805E+01  2.012492148654E+01  2.033098196110E+01
  2.085000000000E+00  2.020512146546E+01  2.013108208127E+01  2.033718119379E+01
  2.085375000000E+00  2.021129698750E+01  2.013724408780E+01  2.034338194706E+01
  2.085750000000E+00  2.021747398436E+01  2.014340750612E+01  2.034958422089E+01
  2.086125000000E+00  2.022365245643E+01  2.014957233622E+01  2.035578801529E+01
  2.086500000000E+00  2.022983240399E+01  2.015573857813E+01  2.036199333027E+01
  2.086875000000E+00  2.023601382735E+01  2.016190623182E+01  2.036820016581E+01
  2.087250000000E+00  2.024219672678E+01  2.016807529730E+01  2.037440852193E+01
  2.087625000000E+00  2.024838110257E+01  2.017424577458E+01  2.038061839861E+01
  2.088000000000E+00  2.025456695513E+01  2.018041766365E+01  2.038682979586E+01
  2.088375000000E+00  2.026075428463E+01  2.018659096451E+01  2.039304271369E+01
  2.088750000000E+00  2.026694309147E+01  2.019276567716E+01  2.039925715208E+01
  2.089125000000E+00  2.027313337594E+01  2.019894180160E+01  2.040547311104E+01
  2.089500000000E+00  2.027932513833E+01  2.020511933783E+01  2.041169059057E+01
  2.089875000000E+00  2.028551837893E+01  2.021129828586E+01  2.041790959068E+01
  2.090250000000E+00  2.029171309813E+01  2.021747864568E+01  2.042413011135E+01
  2.090625000000E+00  2.029790929611E+01  2.022366041729E+01  2.043035215259E+01
  2.091000000000E+00  2.030410697328E+01  2.022984360069E+01  2.043657571441E+01
  2.091375000000E+00  2.031030612992E+01  2.023602819588E+01  2.044280079679E+01
  2.091750000000E+00  2.031650676632E+01  2.024221420286E+01  2.044902739974E+01
  2.092125000000E+00  2.032270888277E+01  2.024840162164E+01  2.045525552326E+01
  2.092500000000E+00  2.032891247967E+01  2.025459045221E+01  2.046148516735E+01
  2.092875000000E+00  2.033511755720E+01  2.026078069456E+01  2.046771633201E+01
  2.093250000000E+00  2.034132411576E+01  2.026697234871E+01  2.047394901725E+01
  2.093625000000E+00  2.034753215563E+01  2.027316541466E+01  2.048018322305E+01
  2.094000000000E+00  2.035374167711E+01  2.027935989239E+01  2.048641894942E+01
  2.094375000000E+00  2.035995268049E+01  2.028555578192E+01  2.049265619636E+01
  2.094750000000E+00  2.036616516616E+01  2.029175308323E+01  2.049889496387E+01
  2.095125000000E+00  2.037237913431E+01  2.029795179634E+01  2.050513525195E+01
  2.095500000000E+00  2.037859458534E+01  2.030415192124E+01  2.051137706060E+01
  2.095875000000E+00  2.038481151952E+01  2.031035345793E+01  2.051762038982E+01
  2.096250000000E+00  2.039102993717E+01  2.031655640642E+01  2.052386523961E+01
  2.096625000000E+00  2.039724983855E+01  2.032276076669E+01  2.053011160997E+01
  2.097000000000E+00  2.040347122398E+01  2.032896653876E+01  2.053635950091E+01
  2.097375000000E+00  2.040969409383E+01  2.033517372262E+01  2.054260891241E+01
  2.097750000000E+00  2.041591844841E+01  2.034138231827E+01  2.054885984448E+01
  2.098125000000E+00  2.042214428790E+01  2.034759232571E+01  2.055511229712E+01
  2.098500000000E+00  2.042837161269E+01  2.035380374494E+01  2.056136627032E+01
  2.098875000000E+00  2.043460042318E+01  2.036001657597E+01  2.056762176410E+01
  2.099250000000E+00  2.044083071955E+01  2.036623081879E+01  2.057387877845E+01
  2.099625000000E+00  2.044706250211E+01  2.037244647339E+01  2.058013731337E+01
  2.100000000000E+00  2.045329577124E+01  2.037866353980E+01  2.058639736886E+01
  2.100375000000E+00  2.045953052723E+01  2.038488201799E+01  2.059265894492E+01
  2.100750000000E+00  2.046576677038E+01  2.039110190797E+01  2.059892204155E+01
  2.101125000000E+00  2.047200450098E+01  2.039732320975E+01  2.060518665875E+01
  2.101500000000E+00  2.047824371931E+01  2.040354592331E+01  2.061145279652E+01
  2.101875000000E+00  2.048448442578E+01  2.040977004867E+01  2.061772045486E+01
  2.102250000000E+00  2.049072662058E+01  2.041599558582E+01  2.062398963377E+01
  2.102625000000E+00  2.049697030409E+01  2.042222253476E+01  2.063026033324E+01
  2.103000000000E+00  2.050321547661E+01  2.042845089549E+01  2.063653255329E+01
  2.103375000000E+00  2.050946213843E+01  2.043468066802E+01  2.064280629391E+01
  2.103750000000E+00  2.051571028985E+01  2.044091185234E+01  2.064908155510E+01
  2.104125000000E+00  2.052195993126E+01  2.044714444844E+01  2.065535833686E+01
  2.104500000000E+00  2.052821106284E+01  2.045337845634E+01  2.066163663918E+01
  2.104875000000E+00  2.053446368500E+01  2.045961387604E+01  2.066791646208E+01
  2.105250000000E+00  2.054071779802E+01  2.046585070752E+01  2.067419780555E+01
  2.105625000000E+00  2.054697340220E+01  2.047208895079E+01  2.068048066959E+01
  2.106000000000E+00  2.055323049784E+01  2.047832860586E+01  2.068676505419E+01
  2.106375000000E+00  2.055948908521E+01  2.048456967272E+01  2.069305095937E+01
  2.106750000000E+00  2.056574916472E+01  2.049081215137E+01  2.069933838512E+01
  2.107125000000E+00  2.057201073667E+01  2.049705604181E+01  2.070562733143E+01
  2.107500000000E+00  2.057827380123E+01  2.050330134404E+01  2.071191779832E+01
  2.107875000000E+00  2.058453835882E+01  2.050954805807E+01  2.071820978578E+01
  2.108250000000E+00  2.059080440981E+01  2.051579618388E+01  2.072450329380E+01
  2.108625000000E+00  2.059707195441E+01  2.052204572149E+01  2.073079832240E+01
  2.109000000000E+00  2.060334099290E+01  2.052829667089E+01  2.073709487157E+01
  2.109375000000E+00  2.060961152568E+01  2.053454903208E+01  2.074339294130E+01
  2.109750000000E+00  2.061588355305E+01  2.054080280506E+01  2.074969253161E+01
  2.110125000000E+00  2.062215707529E+01  2.054705798984E+01  2.075599364248E+01
  2.110500000000E+00  2.062843209271E+01  2.055331458640E+01  2.076229627393E+01
  2.110875000000E+00  2.063470860558E+01  2.055957259476E+01  2.076860042595E+01
  2.111250000000E+00  2.064098661432E+01  2.056583201491E+01  2.077490609853E+01
  2.111625000000E+00  2.064726611911E+01  2.057209284685E+01  2.078121329169E+01
  2.112000000000E+00  2.065354712034E+01  2.057835509058E+01  2.078752200541E+01
  2.112375000000E+00  2.065982961831E+01  2.058461874611E+01  2.079383223971E+01
  2.112750000000E+00  2.066611361332E+01  2.059088381342E+01  2.080014399457E+01
  2.113125000000E+00  2.067239910565E+01  2.059715029253E+01  2.080645727001E+01
  2.113500000000E+00  2.067868609571E+01  2.060341818343E+01  2.081277206601E+01
  2.113875000000E+00  2.068497458367E+01  2.060968748612E+01  2.081908838259E+01
  2.114250000000E+00  2.069126456995E+01  2.061595820060E+01  2.082540621973E+01
  2.114625000000E+00  2.069755605484E+01  2.062223032688E+01  2.083172557744E+01
  2.115000000000E+00  2.070384903862E+01  2.062850386494E+01  2.083804645573E+01
  2.115375000000E+00  2.071014352159E+01  2.063477881480E+01  2.084436885458E+01
  2.115750000000E+00  2.071643950405E+01  2.064105517645E+01  2.085069277401E+01
  2.116125000000E+00  2.072273698640E+01  2.064733294989E+01  2.085701821400E+01
  2.116500000000E+00  2.072903596881E+01  2.065361213512E+01  2.086334517456E+01
  2.116875000000E+00  2.073533645170E+01  2.065989273215E+01  2.086967365570E+01
  2.117250000000E+00  2.074163843535E+01  2.066617474096E+01  2.087600365740E+01
  2.117625000000E+00  2.074794192006E+01  2.067245816157E+01  2.088233517967E+01
  2.118000000000E+00  2.075424690623E+01  2.067874299397E+01  2.088866822252E+01
  2.118375000000E+00  2.076055339405E+01  2.068502923816E+01  2.089500278593E+01
  2.118750000000E+00  2.076686138391E+01  2.069131689414E+01  2.090133886991E+01
  2.119125000000E+00  2.077317087601E+01  2.069760596191E+01  2.090767647447E+01
  2.119500000000E+00  2.077948187075E+01  2.070389644148E+01  2.091401559959E+01
  2.119875000000E+00  2.078579436841E+01  2.071018833284E+01  2.092035624528E+01
  2.120250000000E+00  2.079210836940E+01  2.071648163599E+01  2.092669841154E+01
  2.120625000000E+00  2.079842387391E+01  2.072277635093E+01  2.093304209838E+01
  2.121000000000E+00  2.080474088233E+01  2.072907247766E+01  2.093938730578E+01
  2.121375000000E+00  2.081105939487E+01  2.073537001618E+01  2.094573403375E+01
  2.121750000000E+00  2.081737941190E+01  2.074166896650E+01  2.095208228229E+01
  2.122125000000E+00  2.082370093374E+01  2.074796932860E+01  2.095843205140E+01
  2.122500000000E+00  2.083002396068E+01  2.075427110250E+01  2.096478334108E+01
  2.122875000000E+00  2.083634849311E+01  2.076057428819E+01  2.097113615134E+01
  2.123250000000E+00  2.084267453122E+01  2.076687888567E+01  2.097749048216E+01
  2.123625000000E+00  2.084900207542E+01  2.077318489495E+01  2.098384633355E+01
  2.124000000000E+00  2.085533112600E+01  2.077949231601E+01  2.099020370551E+01
  2.124375000000E+00  2.086166168326E+01  2.078580114887E+01  2.099656259804E+01
  2.124750000000E+00  2.086799374748E+01  2.079211139352E+01  2.100292301114E+01
  2.125125000000E+00  2.087432731897E+01  2.079842304996E+01  2.100928494481E+01
  2.125500000000E+00  2.088066239812E+01  2.080472821859E+01  2.101564839905E+01
  2.125875000000E+00  2.088699898513E+01  2.081103499238E+01  2.102201337386E+01
  2.126250000000E+00  2.089333708040E+01  2.081734337134E+01  2.102837986924E+01
  2.126625000000E+00  2.089967668421E+01  2.082365335547E+01  2.103474788519E+01
  2.127000000000E+00  2.090601779687E+01  2.082996494476E+01  2.104111742171E+01
  2.127375000000E+00  2.091236041868E+01  2.083627813922E+01  2.104748847880E+01
  2.127750000000E+00  2.091870455002E+01  2.084259293884E+01  2.105386105646E+01
  2.128125000000E+00  2.092505019110E+01  2.084890934363E+01  2.106023515469E+01
  2.128500000000E+00  2.093139734231E+01  2.085522735359E+01  2.106661077349E+01
  2.128875000000E+00  2.093774600395E+01  2.086154696871E+01  2.107298791286E+01
  2.129250000000E+00  2.094409617632E+01  2.086786818900E+01  2.107936657280E+01
  2.129625000000E+00  2.095044785971E+01  2.087419101445E+01  2.108574675331E+01
  2.130000000000E+00  2.095680105441E+01  2.088051544507E+01  2.109212845439E+01
  2.130375000000E+00  2.096315576083E+01  2.088684148086E+01  2.109851167604E+01
  2.130750000000E+00  2.096951197916E+01  2.089316912181E+01  2.110489641826E+01
  2.131125000000E+00  2.097586970979E+01  2.089949836792E+01  2.111128268105E+01
  2.131500000000E+00  2.098222895304E+01  2.090582921921E+01  2.111767046440E+01
  2.131875000000E+00  2.098858970918E+01  2.091216167565E+01  2.112405976833E+01
  2.132250000000E+00  2.099495197852E+01  2.091849573727E+01  2.113045059283E+01
  2.132625000000E+00  2.100131576147E+01  2.092483140405E+01  2.113684293790E+01
  2.133000000000E+00  2.100768105820E+01  2.093116867599E+01  2.114323680354E+01
  2.133375000000E+00  2.101404786912E+01  2.093750755311E+01  2.114963218974E+01
  2.133750000000E+00  2.102041619453E+01  2.094384803538E+01  2.115602909652E+01
  2.134125000000E+00  2.102678603473E+01  2.095019012283E+01  2.116242752387E+01
  2.134500000000E+00  2.103315739001E+01  2.095653381544E+01  2.116882747179E+01
  2.134875000000E+00  2.103953026066E+01  2.096287911321E+01  2.117522894027E+01
  2.135250000000E+00  2.104590464710E+01  2.096922601615E+01  2.118163192933E+01
  2.135625000000E+00  2.105228054961E+01  2.097557452426E+01  2.118803643896E+01
  2.136000000000E+00  2.105865796839E+01  2.098192463753E+01  2.119444246916E+01
  2.136375000000E+00  2.106503690384E+01  2.098827635597E+01  2.120085001992E+01
  2.136750000000E+00  2.107141735626E+01  2.099462967958E+01  2.120725909126E+01
  2.137125000000E+00  2.107779932605E+01  2.100098460835E+01  2.121366968317E+01
  2.137500000000E+00  2.108418281340E+01  2.100734114228E+01  2.122008179564E+01
  2.137875000000E+00  2.109056781871E+01  2.101369928139E+01  2.122649542869E+01
  2.138250000000E+00  2.109695434217E+01  2.102005902565E+01  2.123291058231E+01
  2.138625000000E+00  2.110334238420E+01  2.102642037509E+01  2.123932725649E+01
  2.139000000000E+00  2.110973194507E+01  2.103278332969E+01  2.124574545125E+01
  2.139375000000E+00  2.111612302521E+01  2.103914788945E+01  2.125216516657E+01
  2.139750000000E+00  2.112251562479E+01  2.104551405438E+01  2.125858640247E+01
  2.140125000000E+00  2.112890974413E+01  2.105188182448E+01  2.126500915893E+01
  2.140500000000E+00  2.113530538361E+01  2.105825119975E+01  2.127143343597E+01
  2.140875000000E+00  2.114170254354E+01  2.106462218017E+01  2.127785923358E+01
  2.141250000000E+00  2.114810122421E+01  2.107099476577E+01  2.128428655175E+01
  2.141625000000E+00  2.115450142592E+01  2.107736895653E+01  2.129071539050E+01
  2.142000000000E+00  2.116090314898E+01  2.108374475246E+01  2.129714574981E+01
  2.142375000000E+00  2.116730639378E+01  2.109012215355E+01  2.130357762970E+01
  2.142750000000E+00  2.117371116051E+01  2.109650115981E+01  2.131001103015E+01
  2.143125000000E+00  2.118011744958E+01  2.110288177123E+01  2.131644595117E+01
  2.143500000000E+00  2.118652526129E+01  2.110926398782E+01  2.132288239277E+01
  2.143875000000E+00  2.119293459594E+01  2.111564780958E+01  2.132932035493E+01
  2.144250000000E+00  2.119934545382E+01  2.112203323650E+01  2.133575983767E+01
  2.144625000000E+00  2.120575783533E+01  2.112842026859E+01  2.134220084097E+01
  2.145000000000E+00  2.121217174067E+01  2.113480890584E+01  2.134864336485E+01
  2.145375000000E+00  2.121858717025E+01  2.114119914826E+01  2.135508740929E+01
  2.145750000000E+00  2.122500412435E+01  2.114759099585E+01  2.136153297430E+01
  2.146125000000E+00  2.123142260329E+01  2.115398444860E+01  2.136798005989E+01
  2.146500000000E+00  2.123784260735E+01  2.116037950651E+01  2.137442866604E+01
  2.146875000000E+00  2.124426413684E+01  2.116677616960E+01  2.138087879276E+01
  2.147250000000E+00  2.125068719206E+01  2.117317443784E+01  2.138733044006E+01
  2.147625000000E+00  2.125711177340E+01  2.117957431126E+01  2.139378360792E+01
  2.148000000000E+00  2.126353788117E+01  2.118597578984E+01  2.140023829635E+01
  2.148375000000E+00  2.126996551567E+01  2.119237887359E+01  2.140669450535E+01
  2.148750000000E+00  2.127639467719E+01  2.119878356250E+01  2.141315223493E+01
  2.149125000000E+00  2.128282536603E+01  2.120518985658E+01  2.141961148507E+01
  2.149500000000E+00  2.128925758250E+01  2.121159775582E+01  2.142607225578E+01
  2.149875000000E+00  2.129569132699E+01  2.121800726023E+01  2.143253454706E+01
  2.150250000000E+00  2.130212659971E+01  2.122441836981E+01  2.143899835892E+01
  2.150625000000E+00  2.130856340105E+01  2.123083108455E+01  2.144546369134E+01
  2.151000000000E+00  2.131500173131E+01  2.123724540445E+01  2.145193054433E+01
  2.151375000000E+00  2.132144159079E+01  2.124366132953E+01  2.145839891789E+01
  2.151750000000E+00  2.132788297991E+01  2.125007885977E+01  2.146486881202E+01
  2.152125000000E+00  2.133432589884E+01  2.125649799517E+01  2.147134022672E+01
  2.152500000000E+00  2.134077034801E+01  2.126291873574E+01  2.147781316200E+01
  2.152875000000E+00  2.134721632759E+01  2.126934108148E+01  2.148428761784E+01
  2.153250000000E+00  2.135366383800E+01  2.127576503238E+01  2.149076359425E+01
  2.153625000000E+00  2.136011287953E+01  2.128219058845E+01  2.149724109123E+01
  2.154000000000E+00  2.136656345249E+01  2.128861774968E+01  2.150372010878E+01
  2.154375000000E+00  2.137301555727E+01  2.129504651608E+01  2.151020064690E+01
  2.154750000000E+00  2.137946919408E+01  2.130147688765E+01  2.151668270559E+01
  2.155125000000E+00  2.138592436332E+01  2.130790886438E+01  2.152316628485E+01
  2.155500000000E+00  2.139238106529E+01  2.131434244628E+01  2.152965138468E+01
  2.155875000000E+00  2.139883930029E+01  2.132077763334E+01  2.153613800508E+01
  2.156250000000E+00  2.140529906861E+01  2.132721442557E+01  2.154262614605E+01
  2.156625000000E+00  2.141176037056E+01  2.133365282297E+01  2.154911580759E+01
  2.157000000000E+00  2.141822320645E+01  2.134009282553E+01  2.155560698970E+01
  2.157375000000E+00  2.142468757666E+01  2.134653443325E+01  2.156209969238E+01
  2.157750000000E+00  2.143115348151E+01  2.135297764615E+01  2.156859391563E+01
  2.158125000000E+00  2.143762092119E+01  2.135942246421E+01  2.157508965945E+01
  2.158500000000E+00  2.144408989621E+01  2.136586888743E+01  2.158158692384E+01
  2.158875000000E+00  2.145056040677E+01  2.137231691582E+01  2.158808570880E+01
  2.159250000000E+00  2.145703245316E+01  2.137876654938E+01  2.159458601433E+01
  2.159625000000E+00  2.146350603569E+01  2.138521778810E+01  2.160108784043E+01
  2.160000000000E+00  2.146998115476E+01  2.139167063199E+01  2.160759118710E+01
  2.160375000000E+00  2.147645781067E+01  2.139812508104E+01  2.161409605433E+01
  2.160750000000E+00  2.148293600373E+01  2.140458113526E+01  2.162060244214E+01
  2.161125000000E+00  2.148941573423E+01  2.141103879464E+01  2.162711035052E+01
  2.161500000000E+00  2.149589700247E+01  2.141749805920E+01  2.163361977947E+01
  2.161875000000E+00  2.150237980876E+01  2.142395892891E+01  2.164013072899E+01
  2.162250000000E+00  2.150886415351E+01  2.143042140380E+01  2.164664319908E+01
  2.162625000000E+00  2.151535003700E+01  2.143688548385E+01  2.165315718973E+01
  2.163000000000E+00  2.152183745945E+01  2.144335116906E+01  2.165967270096E+01
  2.163375000000E+00  2.152832642125E+01  2.144981845944E+01  2.166618973276E+01
  2.163750000000E+00  2.153481692281E+01  2.145628735499E+01  2.167270828513E+01
  2.164125000000E+00  2.154130896433E+01  2.146275785570E+01  2.167922835806E+01
  2.164500000000E+00  2.154780254610E+01  2.146922996158E+01  2.168574995157E+01
  2.164875000000E+00  2.155429766855E+01  2.147570367262E+01  2.169227306565E+01
  2.165250000000E+00  2.156079433196E+01  2.148217898883E+01  2.169879770030E+01
  2.165625000000E+00  2.156729253653E+01  2.148865591021E+01  2.170532385551E+01
  2.166000000000E+00  2.157379228267E+01  2.149513443675E+01  2.171185153130E+01
  2.166375000000E+00  2.158029357079E+01  2.150161456846E+01  2.171838072766E+01
  2.166750000000E+00  2.158679640108E+01  2.150809630533E+01  2.172491144458E+01
  2.167125000000E+00  2.159330077385E+01  2.151457964737E+01  2.173144368208E+01
  2.167500000000E+00  2.159980668950E+01  2.152106459457E+01  2.173797744015E+01
  2.167875000000E+00  2.160631414833E+01  2.152755114694E+01  2.174451271878E+01
  2.168250000000E+00  2.161282315065E+01  2.153403930448E+01  2.175104951799E+01
  2.168625000000E+00  2.161933369675E+01  2.154052906718E+01  2.175758783776E+01
  2.169000000000E+00  2.162584578694E+01  2.154702043505E+01  2.176412767811E+01
  2.169375000000E+00  2.163235942153E+01  2.155351340809E+01  2.177066903902E+01
  2.169750000000E+00  2.163887460091E+01  2.156000798629E+01  2.177721192051E+01
  2.170125000000E+00  2.164539132540E+01  2.156650416965E+01  2.178375632257E+01
  2.170500000000E+00  2.165190959529E+01  2.157300195819E+01  2.179030224519E+01
  2.170875000000E+00  2.165842941077E+01  2.157950135188E+01  2.179684968839E+01
  2.171250000000E+00  2.166495077238E+01  2.158600235075E+01  2.180339865215E+01
  2.171625000000E+00  2.167147368029E+01  2.159250495478E+01  2.180994913649E+01
  2.172000000000E+00  2.167799813481E+01  2.159900916397E+01  2.181650114139E+01
  2.172375000000E+00  2.168452413635E+01  2.160551497833E+01  2.182305466686E+01
  2.172750000000E+00  2.169105168522E+01  2.161202239786E+01  2.182960971291E+01
  2.173125000000E+00  2.169758078172E+01  2.161853142255E+01  2.183616627952E+01
  2.173500000000E+00  2.170411142614E+01  2.162504205241E+01  2.184272436671E+01
  2.173875000000E+00  2.171064361879E+01  2.163155428744E+01  2.184928397446E+01
  2.174250000000E+00  2.171717735998E+01  2.163806812763E+01  2.185584510279E+01
  2.174625000000E+00  2.172371265011E+01  2.164458357298E+01  2.186240775168E+01
  2.175000000000E+00  2.173024948938E+01  2.165110062351E+01  2.186897192114E+01
  2.175375000000E+00  2.173678787819E+01  2.165761927919E+01  2.187553761118E+01
  2.175750000000E+00  2.174332781686E+01  2.166413954005E+01  2.188210482178E+01
  2.176125000000E+00  2.174986930569E+01  2.167066140607E+01  2.188867355295E+01
  2.176500000000E+00  2.175641234497E+01  2.167718487725E+01  2.189524380470E+01
  2.176875000000E+00  2.176295693501E+01  2.168370995360E+01  2.190181557701E+01
  2.177250000000E+00  2.176950307622E+01  2.169023663512E+01  2.190838886989E+01
  2.177625000000E+00  2.177605076890E+01  2.169676492181E+01  2.191496368334E+01
  2.178000000000E+00  2.178260001326E+01  2.170329481365E+01  2.192154001737E+01
  2.178375000000E+00  2.178915080969E+01  2.170982631067E+01  2.192811787196E+01
  2.178750000000E+00  2.179570315861E+01  2.171635941285E+01  2.193469724712E+01
  2.179125000000E+00  2.180225706022E+01  2.172289412020E+01  2.194127814285E+01
  2.179500000000E+00  2.180881251482E+01  2.172943043271E+01  2.194786055916E+01
  2.179875000000E+00  2.181536952282E+01  2.173596835039E+01  2.195444449603E+01
  2.180250000000E+00  2.182192808442E+01  2.174250787323E+01  2.196102995347E+01
  2.180625000000E+00  2.182848820003E+01  2.174904900124E+01  2.196761693148E+01
  2.181000000000E+00  2.183504986994E+01  2.175559173442E+01  2.197420543006E+01
  2.181375000000E+00  2.184161309447E+01  2.176213607276E+01  2.198079544922E+01
  2.181750000000E+00  2.184817787403E+01  2.176868201627E+01  2.198738698894E+01
  2.182125000000E+00  2.185474420881E+01  2.177522956494E+01  2.199398004923E+01
  2.182500000000E+00  2.186131209922E+01  2.178177871878E+01  2.200057463009E+01
  2.182875000000E+00  2.186788154557E+01  2.178832947779E+01  2.200717073152E+01
  2.183250000000E+00  2.187445254805E+01  2.179488184196E+01  2.201376835352E+01
  2.183625000000E+00  2.188102510708E+01  2.180143581129E+01  2.202036749609E+01
  2.184000000000E+00  2.188759922306E+01  2.180799138580E+01  2.202696815923E+01
  2.184375000000E+00  2.189417489620E+01  2.181454856547E+01  2.203357034294E+01
  2.184750000000E+00  2.190075212680E+01  2.182110735030E+01  2.204017404722E+01
  2.185125000000E+00  2.190733091527E+01  2.182766774030E+01  2.204677927207E+01
  2.185500000000E+00  2.191391126190E+01  2.183422973547E+01  2.205338601749E+01
  2.185875000000E+00  2.192049316702E+01  2.184079333580E+01  2.205999428348E+01
  2.186250000000E+00  2.192707663092E+01  2.184735854130E+01  2.206660407004E+01
  2.186625000000E+00  2.193366165391E+01  2.185392535196E+01  2.207321537717E+01
  2.187000000000E+00  2.194024823629E+01  2.186049376779E+01  2.207982820487E+01
  2.187375000000E+00  2.194683637847E+01  2.186706378879E+01  2.208644255314E+01
  2.187750000000E+00  2.195342608076E+01  2.187363541495E+01  2.209305842198E+01
  2.188125000000E+00  2.196001734336E+01  2.188020864628E+01  2.209967581139E+01
  2.188500000000E+00  2.196661016667E+01  2.188678348277E+01  2.210629472137E+01
  2.188875000000E+00  2.197320455101E+01  2.189335992443E+01  2.211291515192E+01
  2.189250000000E+00  2.197980049678E+01  2.189993797125E+01  2.211953710304E+01
  2.189625000000E+00  2.198639800419E+01  2.190651762324E+01  2.212616057473E+01
  2.190000000000E+00  2.199299707353E+01  2.191309888040E+01  2.213278556698E+01
  2.190375000000E+00  2.199959770522E+01  2.191968174272E+01  2.213941207981E+01
  2.190750000000E+00  2.200619989957E+01  2.192626621021E+01  2.214604011321E+01
  2.191125000000E+00  2.201280365688E+01  2.193285228286E+01  2.215266966718E+01
  2.191500000000E+00  2.201940897746E+01  2.193943996069E+01  2.215930074172E+01
  2.191875000000E+00  2.202601586160E+01  2.194602924367E+01  2.216593333683E+01
  2.192250000000E+00  2.203262430973E+01  2.195262013182E+01  2.217256745250E+01
  2.192625000000E+00  2.203923432204E+01  2.195921262514E+01  2.217920308875E+01
  2.193000000000E+00  2.204584589895E+01  2.196580672362E+01  2.218584024557E+01
  2.193375000000E+00  2.205245904076E+01  2.197240242727E+01  2.219247892296E+01
  2.193750000000E+00  2.205907374777E+01  2.197899973609E+01  2.219911912091E+01
  2.194125000000E+00  2.206569002030E+01  2.198559865007E+01  2.220576083944E+01
  2.194500000000E+00  2.207230785864E+01  2.199219916922E+01  2.221240407854E+01
  2.194875000000E+00  2.207892726321E+01  2.199880129353E+01  2.221904883820E+01
  2.195250000000E+00  2.208554823422E+01  2.200540502301E+01  2.222569511844E+01
  2.195625000000E+00  2.209217077206E+01  2.201201035765E+01  2.223234291925E+01
  2.196000000000E+00  2.209879487706E+01  2.201861729746E+01  2.223899224062E+01
  2.196375000000E+00  2.210542054951E+01  2.202522584244E+01  2.224564308257E+01
  2.196750000000E+00  2.211204778972E+01  2.203183599258E+01  2.225229544509E+01
  2.197125000000E+00  2.211867659799E+01  2.203844774789E+01  2.225894932817E+01
  2.197500000000E+00  2.212530697475E+01  2.204506110836E+01  2.226560473183E+01
  2.197875000000E+00  2.213193892019E+01  2.205167607400E+01  2.227226165605E+01
  2.198250000000E+00  2.213857243472E+01  2.205829264481E+01  2.227892010085E+01
  2.198625000000E+00  2.214520751865E+01  2.206491082078E+01  2.228558006622E+01
  2.199000000000E+00  2.215184417229E+01  2.207153060192E+01  2.229224155215E+01
  2.199375000000E+00  2.215848239594E+01  2.207815198822E+01  2.229890455866E+01
  2.199750000000E+00  2.216512219002E+01  2.208477497969E+01  2.230556908573E+01
  2.200125000000E+00  2.217176355472E+01  2.209139957632E+01  2.231223513338E+01
  2.200500000000E+00  2.217840649046E+01  2.209802577812E+01  2.231890270159E+01
  2.200875000000E+00  2.218505099745E+01  2.210465358509E+01  2.232557179038E+01
  2.201250000000E+00  2.219169707609E+01  2.211128299722E+01  2.233224239973E+01
  2.201625000000E+00  2.219834472668E+01  2.211791401452E+01  2.233891452966E+01
  2.202000000000E+00  2.220499394966E+01  2.212454663699E+01  2.234558818015E+01
  2.202375000000E+00  2.221164474521E+01  2.213118086462E+01  2.235226335121E+01
  2.202750000000E+00  2.221829711364E+01  2.213781669741E+01  2.235894004285E+01
  2.203125000000E+00  2.222495105536E+01  2.214445413537E+01  2.236561825505E+01
  2.203500000000E+00  2.223160657069E+01  2.215109317850E+01  2.237229798783E+01
  2.203875000000E+00  2.223826365993E+01  2.215773382679E+01  2.237897924117E+01
  2.204250000000E+00  2.224492232339E+01  2.216437608025E+01  2.238566201508E+01
  2.204625000000E+00  2.225158256138E+01  2.217101993888E+01  2.239234630957E+01
  2.205000000000E+00  2.225824437420E+01  2.217766540267E+01  2.239903212462E+01
  2.205375000000E+00  2.226490776227E+01  2.218431247163E+01  2.240571946024E+01
  2.205750000000E+00  2.227157272578E+01  2.219096114575E+01  2.241240831644E+01
  2.206125000000E+00  2.227823926516E+01  2.219761142504E+01  2.241909869320E+01
  2.206500000000E+00  2.228490738071E+01  2.220426330949E+01  2.242579059053E+01
  2.206875000000E+00  2.229157707274E+01  2.221091679911E+01  2.243248400844E+01
  2.207250000000E+00  2.229824834156E+01  2.221757189390E+01  2.243917894691E+01
  2.207625000000E+00  2.230492118757E+01  2.222422859385E+01  2.244587540595E+01
  2.208000000000E+00  2.231159561099E+01  2.223088689897E+01  2.245257338556E+01
  2.208375000000E+00  2.231827161223E+01  2.223754680925E+01  2.245927288575E+01
  2.208750000000E+00  2.232494919159E+01  2.224420832470E+01  2.246597390650E+01
  2.209125000000E+00  2.233162834939E+01  2.225087144532E+01  2.247267644782E+01
  2.209500000000E+00  2.233830908593E+01  2.225753617110E+01  2.247938050971E+01
  2.209875000000E+00  2.234499140152E+01  2.226420250204E+01  2.248608609217E+01
  2.210250000000E+00  2.235167529647E+01  2.227087043816E+01  2.249279319521E+01
  2.210625000000E+00  2.235836077119E+01  2.227753997944E+01  2.249950181881E+01
  2.211000000000E+00  2.236504782589E+01  2.228421112588E+01  2.250621196298E+01
  2.211375000000E+00  2.237173646098E+01  2.229088387749E+01  2.251292362772E+01
  2.211750000000E+00  2.237842667678E+01  2.229755823427E+01  2.251963681303E+01
  2.212125000000E+00  2.238511847357E+01  2.230423419621E+01  2.252635151891E+01
  2.212500000000E+00  2.239181185169E+01  2.231091176332E+01  2.253306774536E+01
  2.212875000000E+00  2.239850681154E+01  2.231759093559E+01  2.253978549238E+01
  2.213250000000E+00  2.240520335333E+01  2.232427171303E+01  2.254650475997E+01
  2.213625000000E+00  2.241190147746E+01  2.233095409564E+01  2.255322554813E+01
  2.214000000000E+00  2.241860118426E+01  2.233763808341E+01  2.255994785686E+01
  2.214375000000E+00  2.242530247402E+01  2.234432367635E+01  2.256667168617E+01
  2.214750000000E+00  2.243200534707E+01  2.235101087445E+01  2.257339703604E+01
  2.215125000000E+00  2.243870980370E+01  2.235769967772E+01  2.258012390648E+01
  2.215500000000E+00  2.244541584422E+01  2.236439008616E+01  2.258685229749E+01
  2.215875000000E+00  2.245212346906E+01  2.237108209976E+01  2.259358220906E+01
  2.216250000000E+00  2.245883267842E+01  2.237777571852E+01  2.260031364121E+01
  2.216625000000E+00  2.246554347270E+01  2.238447094246E+01  2.260704659393E+01
  2.217000000000E+00  2.247225585223E+01  2.239116777155E+01  2.261378106722E+01
  2.217375000000E+00  2.247896981731E+01  2.239786620582E+01  2.262051706108E+01
  2.217750000000E+00  2.248568536825E+01  2.240456624525E+01  2.262725457551E+01
  2.218125000000E+00  2.249240250546E+01  2.241126788984E+01  2.263399361051E+01
  2.218500000000E+00  2.249912122915E+01  2.241797113961E+01  2.264073416608E+01
  2.218875000000E+00  2.250584153974E+01  2.242467599453E+01  2.264747624222E+01
  2.219250000000E+00  2.251256343754E+01  2.243138245463E+01  2.265421983893E+01
  2.219625000000E+00  2.251928692285E+01  2.243809051989E+01  2.266096495620E+01
  2.220000000000E+00  2.252601199598E+01  2.244480019031E+01  2.266771159405E+01
  2.220375000000E+00  2.253273865726E+01  2.245151146590E+01  2.267445975247E+01
  2.220750000000E+00  2.253946690697E+01  2.245822434666E+01  2.268120943146E+01
  2.221125000000E+00  2.254619674555E+01  2.246493883258E+01  2.268796063102E+01
  2.221500000000E+00  2.255292817320E+01  2.247165492367E+01  2.269471335115E+01
  2.221875000000E+00  2.255966119033E+01  2.247837261993E+01  2.270146759184E+01
  2.222250000000E+00  2.256639579726E+01  2.248509192135E+01  2.270822335311E+01
  2.222625000000E+00  2.257313199428E+01  2.249181282793E+01  2.271498063495E+01
  2.223000000000E+00  2.257986978173E+01  2.249853533969E+01  2.272173943735E+01
  2.223375000000E+00  2.258660916000E+01  2.250525945660E+01  2.272849976033E+01
  2.223750000000E+00  2.259335012931E+01  2.251198517869E+01  2.273526160388E+01
  2.224125000000E+00  2.260009269008E+01  2.251871250594E+01  2.274202496800E+01
  2.224500000000E+00  2.260683684250E+01  2.252544143835E+01  2.274878985268E+01
  2.224875000000E+00  2.261358258699E+01  2.253217197594E+01  2.275555625794E+01
  2.225250000000E+00  2.262032992387E+01  2.253890411868E+01  2.276232418377E+01
  2.225625000000E+00  2.262707885355E+01  2.254563786660E+01  2.276909363016E+01
  2.226000000000E+00  2.263382937624E+01  2.255237321967E+01  2.277586459713E+01
  2.226375000000E+00  2.264058149225E+01  2.255911017792E+01  2.278263708466E+01
  2.226750000000E+00  2.264733520200E+01  2.256584874133E+01  2.278941109277E+01
  2.227125000000E+00  2.265409050579E+01  2.257258890991E+01  2.279618662145E+01
  2.227500000000E+00  2.266084740394E+01  2.257933068365E+01  2.280296367069E+01
  2.227875000000E+00  2.266760589676E+01  2.258607406256E+01  2.280974224051E+01
  2.228250000000E+00  2.267436598456E+01  2.259281904663E+01  2.281652233089E+01
  2.228625000000E+00  2.268112766765E+01  2.259956563587E+01  2.282330394185E+01
  2.229000000000E+00  2.268789094635E+01  2.260631383028E+01  2.283008707337E+01
  2.229375000000E+00  2.269465582107E+01  2.261306362985E+01  2.283687172547E+01
  2.229750000000E+00  2.270142229212E+01  2.261981503459E+01  2.284365789813E+01
  2.230125000000E+00  2.270819035981E+01  2.262656804449E+01  2.285044559137E+01
  2.230500000000E+00  2.271496002447E+01  2.263332265956E+01  2.285723480517E+01
  2.230875000000E+00  2.272173128639E+01  2.264007887980E+01  2.286402553955E+01
  2.231250000000E+00  2.272850414590E+01  2.264683670520E+01  2.287081779449E+01
  2.231625000000E+00  2.273527860340E+01  2.265359613576E+01  2.287761157001E+01
  2.232000000000E+00  2.274205465910E+01  2.266035717150E+01  2.288440686609E+01
  2.232375000000E+00  2.274883231343E+01  2.266711981240E+01  2.289120368275E+01
  2.232750000000E+00  2.275561156670E+01  2.267388405846E+01  2.289800201997E+01
  2.233125000000E+00  2.276239241921E+01  2.268064990969E+01  2.290480187776E+01
  2.233500000000E+00  2.276917487128E+01  2.268741736609E+01  2.291160325613E+01
  2.233875000000E+00  2.277595892322E+01  2.269418642765E+01  2.291840615506E+01
  2.234250000000E+00  2.278274457535E+01  2.270095709438E+01  2.292521057456E+01
  2.234625000000E+00  2.278953182808E+01  2.270772936627E+01  2.293201651464E+01
  2.235000000000E+00  2.279632068172E+01  2.271450324333E+01  2.293882397528E+01
  2.235375000000E+00  2.280311113649E+01  2.272127872556E+01  2.294563295649E+01
  2.235750000000E+00  2.280990319279E+01  2.272805581295E+01  2.295244345828E+01
  2.236125000000E+00  2.281669685106E+01  2.273483450550E+01  2.295925548063E+01
  2.236500000000E+00  2.282349211149E+01  2.274161480323E+01  2.296606902355E+01
  2.236875000000E+00  2.283028897440E+01  2.274839670612E+01  2.297288408704E+01
  2.237250000000E+00  2.283708744021E+01  2.275518021417E+01  2.297970067111E+01
  2.237625000000E+00  2.284388750912E+01  2.276196532739E+01  2.298651877574E+01
  2.238000000000E+00  2.285068918155E+01  2.276875204578E+01  2.299333840094E+01
  2.238375000000E+00  2.285749245783E+01  2.277554036933E+01  2.300015954671E+01
  2.238750000000E+00  2.286429733825E+01  2.278233029805E+01  2.300698221306E+01
  2.239125000000E+00  2.287110382313E+01  2.278912183193E+01  2.301380639997E+01
  2.239500000000E+00  2.287791191290E+01  2.279591497098E+01  2.302063210745E+01
  2.239875000000E+00  2.288472160775E+01  2.280270971520E+01  2.302745933550E+01
  2.240250000000E+00  2.289153290812E+01  2.280950606458E+01  2.303428808412E+01
  2.240625000000E+00  2.289834581430E+01  2.281630401913E+01  2.304111835331E+01
  2.241000000000E+00  2.290516032652E+01  2.282310357884E+01  2.304795014307E+01
  2.241375000000E+00  2.291197644519E+01  2.282990474372E+01  2.305478345340E+01
  2.241750000000E+00  2.291879417072E+01  2.283670751377E+01  2.306161828431E+01
  2.242125000000E+00  2.292561350333E+01  2.284351188898E+01  2.306845463578E+01
  2.242500000000E+00  2.293243444333E+01  2.285031786936E+01  2.307529250782E+01
  2.242875000000E+00  2.293925699115E+01  2.285712545490E+01  2.308213190043E+01
  2.243250000000E+00  2.294608114708E+01  2.286393464561E+01  2.308897281361E+01
  2.243625000000E+00  2.295290691146E+01  2.287074544148E+01  2.309581524736E+01
  2.244000000000E+00  2.295973428458E+01  2.287755784252E+01  2.310265920168E+01
  2.244375000000E+00  2.296656326678E+01  2.288437184873E+01  2.310950467657E+01
  2.244750000000E+00  2.297339385835E+01  2.289118746010E+01  2.311635167203E+01
  2.245125000000E+00  2.298022605961E+01  2.289800467664E+01  2.312320018806E+01
  2.245500000000E+00  2.298705987099E+01  2.290482349834E+01  2.313005022466E+01
  2.245875000000E+00  2.299389529280E+01  2.291164392521E+01  2.313690178183E+01
  2.246250000000E+00  2.300073232536E+01  2.291846595725E+01  2.314375485957E+01
  2.246625000000E+00  2.300757096897E+01  2.292528959445E+01  2.315060945788E+01
  2.247000000000E+00  2.301441122395E+01  2.293211483681E+01  2.315746557675E+01
  2.247375000000E+00  2.302125309062E+01  2.293894168435E+01  2.316432321620E+01
  2.247750000000E+00  2.302809656929E+01  2.294577013705E+01  2.317118237622E+01
  2.248125000000E+00  2.303494166038E+01  2.295260019491E+01  2.317804305681E+01
  2.248500000000E+00  2.304178836411E+01  2.295943185794E+01  2.318490525797E+01
  2.248875000000E+00  2.304863668088E+01  2.296626512614E+01  2.319176897970E+01
  2.249250000000E+00  2.305548661102E+01  2.297309999950E+01  2.319863422200E+01
  2.249625000000E+00  2.306233815484E+01  2.297993647803E+01  2.320550098486E+01
  2.250000000000E+00  2.306919131266E+01  2.298677456172E+01  2.321236926830E+01

